Gauge/Gravity Duality: Recovering the Bulk from the Boundary using AdS/CFT

Motivated by the holographic principle, within the context of the AdS/CFT Correspondence in the large t'Hooft limit, we investigate how the geometry of certain highly symmetric bulk spacetimes can be recovered given information of physical quantities in the dual boundary CFT. In particular, we use the existence of bulk-cone singularities (relating the location of operator insertion points of singular boundary correlation functions to the endpoints of boundary-to boundary null geodesics in the bulk spacetime) and the holographic entanglement entropy proposal (relating the entanglement entropy of certain subsystems on the boundary to the area of static minimal surfaces) to recover the bulk metric. Using null and zero-energy spacelike boundary-to-boundary geodesic probes, we show that for classes of static, spherically symmetric, asymptotically AdS spacetimes, one can find analytic expressions for extracting the metric functions given boundary data. We find that if the spacetime admits null circular orbits, the bulk geometry can only be recovered from the boundary, down to the radius of null circular orbits. We illustrate this for various analytic and numerical boundary functions of endpoint separation of null and spacelike geodesics. We then extend our analysis to higher dimensional minimal surface probes within a class of static, planar symmetric, asymptotically AdS spacetimes. We again find analytic and perturbative expressions for the metric function in terms of the entanglement entropy of straight belt and circular disk subsystems of the boundary theory respectively. Finally, we discuss how such extractions can be generalised.

==> BH_pert.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     48825,       1054]
NotebookOptionsPosition[     47587,       1007]
NotebookOutlinePosition[     47924,       1022]
CellTagsIndexPosition[     47881,       1019]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "V", ",", "S", ",", "w", ",", "b", ",", "a", ",", "A", ",", "B", ",", "d", 
    ",", "y", ",", "x1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "=", "4"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"r", ",", "n"}], "]"}], "=", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "i"], 
         FractionBox[
          RowBox[{"b", "[", "i", "]"}], 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"i", 
             RowBox[{"(", " ", 
              RowBox[{"d", "-", "2"}], ")"}]}], "+", "2"}]]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"r", ",", "n"}], "]"}], "=", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "n"}], "]"}], "-", "1"}]], "+", 
      RowBox[{
       FractionBox[
        SqrtBox["\[Pi]"], "2"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], 
          SuperscriptBox["\[Epsilon]", "i"], 
          FractionBox[
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "+", 
              RowBox[{"i", 
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}]}]}], "2"], "]"}], 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"3", "+", 
              RowBox[{"i", 
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}]}]}], "2"], "]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"r", ",", "n"}], "]"}], "-", "1"}], ")"}], 
           FractionBox[
            RowBox[{
             RowBox[{"i", 
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}]}], "+", "1"}], "2"]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "-", 
      FractionBox["1", "r"]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"w", "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{"b", "[", "n", "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Assuming", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", ">", "0"}], "&&", 
             RowBox[{"d", ">", "2"}]}], ",", 
            RowBox[{"Simplify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"Normal", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"S", "[", 
                   RowBox[{"r", ",", "n"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}],
                 "]"}], ",", 
               SuperscriptBox["\[Epsilon]", "n"]}], "]"}], "]"}]}], "]"}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{"b", "[", "n", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"b", "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{"w", "[", "n", "]"}], "/.", 
      RowBox[{"r", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"y", "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", "n", "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "n", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"a", "[", "n", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a", "[", "n", "]"}], "=", 
     RowBox[{"N", "[", 
      RowBox[{"y", "[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], "=", 
     FractionBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "d"}], "2"], "]"}], 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "20"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.4918099293602962`*^9, 3.491810040376288*^9}, {
   3.491810204291484*^9, 3.491810234690206*^9}, {3.4918102774107723`*^9, 
   3.49181027762*^9}, 3.4918103107573357`*^9, {3.491810407849334*^9, 
   3.491810440316058*^9}, {3.491810475067671*^9, 3.4918105159158993`*^9}, {
   3.4918106533915253`*^9, 3.491810677118717*^9}, {3.4918107539119577`*^9, 
   3.491810764156069*^9}, {3.4918108692307873`*^9, 3.491810881069359*^9}, {
   3.4918109341316633`*^9, 3.491810947249859*^9}, {3.491811025235097*^9, 
   3.4918111971585484`*^9}, {3.491811311190877*^9, 3.4918113112710133`*^9}, {
   3.4918114005143843`*^9, 3.491811420369828*^9}, {3.491811522258559*^9, 
   3.4918115225598793`*^9}, {3.491811565559935*^9, 3.491811565705689*^9}, 
   3.491811695172926*^9, {3.491811782728489*^9, 3.491811782952168*^9}, {
   3.491816168866706*^9, 3.4918161997166557`*^9}, {3.4918162950912447`*^9, 
   3.491816295418331*^9}, {3.491816328707703*^9, 3.491816354496554*^9}, {
   3.49181651905195*^9, 3.4918165511458387`*^9}, {3.491817216557395*^9, 
   3.4918172171654787`*^9}, {3.491817259778028*^9, 3.491817260058549*^9}, {
   3.4918173028693113`*^9, 3.49181732325984*^9}, {3.4918173894767113`*^9, 
   3.491817426330119*^9}, {3.4918175841297817`*^9, 3.49181761394722*^9}, {
   3.491817693993374*^9, 3.491817694353425*^9}, {3.491817732006922*^9, 
   3.4918177415582943`*^9}, 3.491817819949731*^9, {3.491817865520928*^9, 
   3.491817895158746*^9}, {3.491817929915452*^9, 3.4918179608606253`*^9}, {
   3.4918203650152597`*^9, 3.491820365167577*^9}, {3.491820954511235*^9, 
   3.491820954631678*^9}, {3.49182103948451*^9, 3.491821041274055*^9}, {
   3.491822250743492*^9, 3.49182225770884*^9}, {3.4918225037495317`*^9, 
   3.4918225041846943`*^9}, {3.491822962876108*^9, 3.4918229671238937`*^9}, {
   3.491822997787298*^9, 3.49182299937249*^9}, {3.4918233190867977`*^9, 
   3.491823325380341*^9}, {3.491823407073318*^9, 3.491823407223559*^9}, {
   3.4918238349946947`*^9, 3.491823836167026*^9}, {3.491895095912492*^9, 
   3.491895102874879*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "[", "10", "]"}]], "Input",
 CellChangeTimes->{{3.491809996256309*^9, 3.491809997014001*^9}, {
  3.491810044233584*^9, 3.49181004436607*^9}, {3.4918102376830072`*^9, 
  3.491810237805632*^9}, {3.491810442794846*^9, 3.49181045849362*^9}, {
  3.491810766513957*^9, 3.491810767581012*^9}, {3.491811209225638*^9, 
  3.4918112096440067`*^9}, {3.491822848345417*^9, 3.491822856603889*^9}}],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{
  3.4918099975655413`*^9, {3.491810034845553*^9, 3.4918100448685093`*^9}, 
   3.491810238210453*^9, {3.491810432234716*^9, 3.49181045900264*^9}, {
   3.4918105201379538`*^9, 3.49181053045853*^9}, {3.491810661449452*^9, 
   3.4918106809744043`*^9}, {3.4918107598891897`*^9, 3.491810768179235*^9}, 
   3.491810898070941*^9, 3.491810960789104*^9, 3.491811210362677*^9, 
   3.491811525967597*^9, {3.491822836697185*^9, 3.491822857130065*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.4918112626582336`*^9, 3.4918112633143597`*^9}}],

Cell[BoxData["x1"], "Output",
 CellChangeTimes->{3.491811263866518*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"a", "[", "1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"a", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"a", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"a", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.491811304809608*^9, 3.491811305467024*^9}, {
  3.491811442479877*^9, 3.4918114425873413`*^9}, {3.491811528280072*^9, 
  3.491811528410481*^9}, {3.4918115688156843`*^9, 3.4918115758511763`*^9}, {
  3.491811776142874*^9, 3.4918117774582367`*^9}, {3.491816205655904*^9, 
  3.491816209707226*^9}, {3.491816306791534*^9, 3.491816310979268*^9}, {
  3.491816442516715*^9, 3.4918164945094233`*^9}, {3.491816542799325*^9, 
  3.4918165440157833`*^9}, {3.491822975042774*^9, 3.491822975429262*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"a", "[", "i", "]"}], 
    RowBox[{"a", "[", 
     RowBox[{"i", "+", "1"}], "]"}]], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "19", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491824832465219*^9, 3.491824863240088*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4571428571428572`", ",", "0.3636363636363637`", ",", 
   "0.3282051282051283`", ",", "0.3095975232198143`", ",", 
   "0.2981366459627331`", ",", "0.29037037037037056`", ",", 
   "0.28476084538375984`", ",", "0.2805194805194805`", ",", 
   "0.2772002772002771`", ",", "0.27453204764605754`", ",", 
   "0.2723404255319143`", ",", "0.2705082032813119`", ",", 
   "0.2689536878216118`", ",", "0.26761819803746606`", ",", 
   "0.2664584959666925`", ",", "0.2654420206659015`", ",", 
   "0.2645437844458061`", ",", "0.2637442922374448`", ",", 
   "0.26302811112938074`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.491811306090074*^9, 3.491811443277363*^9, 3.4918115289098253`*^9, 
   3.491811576511488*^9, 3.491811698947771*^9, {3.4918117785270367`*^9, 
   3.4918117868184023`*^9}, 3.4918162102406807`*^9, 3.491816311830369*^9, 
   3.491816366600341*^9, {3.491816488398336*^9, 3.491816495164775*^9}, 
   3.4918204080226393`*^9, 3.49182095902037*^9, 3.491821046162849*^9, 
   3.4918222780306587`*^9, 3.491822510323657*^9, {3.491822975965599*^9, 
   3.49182300360538*^9}, 3.491823332565942*^9, 3.491824863737896*^9, 
   3.495363712636579*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{"100", "/", "16"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.491820549424258*^9, 3.4918205598946857`*^9}, {
  3.491820774635743*^9, 3.4918207778782*^9}, {3.491820879291791*^9, 
  3.491820879445334*^9}, {3.4918225877424383`*^9, 3.491822588928165*^9}}],

Cell[BoxData["2.692582403567252`"], "Output",
 CellChangeTimes->{{3.491820554616353*^9, 3.4918205605053596`*^9}, 
   3.491820778351695*^9, 3.491820880270301*^9, 3.491822589701418*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dp", "[", 
    RowBox[{"\[Alpha]_", ",", "n_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "i", "]"}], 
        SuperscriptBox["\[Mu]", "i"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}], "i"]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "[", 
      RowBox[{"\[Alpha]", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "1", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "2", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "5", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "10", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "20", ",", "0.1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.0001", ",", "1.87"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[CapitalDelta]\[Phi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1.9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "+", "0.1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Red", ",", "Orange", ",", 
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}], ",", "Blue"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1.2", ",", "1.4", ",", "1.6", ",", "1.8"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.2", "\[Pi]"}], ",", "\"\<1.2\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.4", "\[Pi]"}], ",", "\"\<1.4\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.6", "\[Pi]"}], ",", "\"\<1.6\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.8", "\[Pi]"}], ",", "\"\<1.8\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"2", "\[Pi]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.491820915803885*^9, 3.491820939996649*^9}, {
   3.491820974455399*^9, 3.491821010985278*^9}, {3.491821059482905*^9, 
   3.491821112561328*^9}, {3.491822048504959*^9, 3.491822088696403*^9}, {
   3.491822327669005*^9, 3.4918223299296207`*^9}, {3.49182273338894*^9, 
   3.491822742200642*^9}, {3.4918228993196907`*^9, 3.491822899603825*^9}, {
   3.491823280589218*^9, 3.491823286329877*^9}, {3.4918233555662003`*^9, 
   3.491823357246615*^9}, {3.4918238437468777`*^9, 3.491823844733094*^9}, {
   3.4918244920344677`*^9, 3.491824606336437*^9}, {3.491824780740077*^9, 
   3.491824781035589*^9}, {3.491894074062599*^9, 3.491894074455768*^9}, {
   3.491894737366568*^9, 3.491894745854776*^9}, {3.491894776965693*^9, 
   3.491894797725349*^9}, {3.491894836009961*^9, 3.491894906577046*^9}, {
   3.491894995330058*^9, 3.491894999852523*^9}, {3.4918951138398457`*^9, 
   3.4918951461614313`*^9}, {3.491895187160305*^9, 3.491895195058668*^9}, {
   3.491895648758647*^9, 3.4918956573389187`*^9}, {3.491895972376155*^9, 
   3.491895974108926*^9}, 3.4918960343881817`*^9, {3.491896365668952*^9, 
   3.491896415103979*^9}, {3.49189652771244*^9, 3.491896615539126*^9}, {
   3.491896744392371*^9, 3.491896762707617*^9}, {3.491897073842313*^9, 
   3.491897171690778*^9}, {3.491897216868223*^9, 3.491897244041616*^9}, {
   3.491897424189827*^9, 3.491897424523548*^9}, {3.491897980747435*^9, 
   3.491898077450747*^9}, {3.495363757669195*^9, 3.495363764180599*^9}, {
   3.4953638010196247`*^9, 3.495363929734125*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], LineBox[CompressedData["
1:eJwVlXk41fkXx23Rvba732tJCykUUfFLzDlKZFIkWZvsQovJVEqyRmXL3EyL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     "]]}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV0mlQUwcQB/AYj/a95KEoCATEKvGoYMQULFTsLqeioVTUoNiKJUg90KoI
TKkFFJUOoBWLeBQUxHKIigoC9aCOhoAit4Rg0VCkVEBsQhJy8aCvH3Z2frPz
n/l/2HkR34XsYLNYrCBm/t8XioJ7drJUkOmUSVrNJzAqqzs/eZIKUsXjhk2M
hUd2Sc6zVfDH9HdD5xg/D0vpr5uiAr1VoNLeiUCWRdW7hYQKTuwmxpz4TP6Q
o7HPUgVzfQoo94VM3nvY8hsnFXgVrMwMW0Jgw8s03y0BKli0dMKuXEjg+1Rt
qfMZFdSxw2IIfwL5k9/U6xUqWLzxJT9WTGCEa1/4dkc15I2ksFu/JfBM56yx
a7vUwEm6X6NLILBDVC/6t0wNb6vVDxxPEkh4lV6xHlOD4Ukvd24+gf6v8g4q
Akbg9I0RyvougVkie31WxgjEV25vpeuYvLs0+RPFCEhuB/U0dxP48bC6psFR
A3qX07J0FYHHxcJ4VqQGagN7Up2nkNjmme9mU6aBxS1XHWR2JAqHsgoX6TQg
5w0legpIPDa7ag7PWwsN/ifmVPqR+FozZFGSroVlue62DltJXHf5t4rlrVq4
4WW3N3A/idekJ8NzHHTwTrh7KDOVRIdqUw1LooNhDz/l+VwSkxZkO60u08Eq
pXXc07skDvr5sZeYdBDiFljY3UjiTmH82Wk4CsCrk+b0kai4oFhamz4KoTEd
qedpErc21yT82DYKkdUr1npYc7C/ssq7zUYP+yLI+mIXDkbYKilCoofPSzwS
ogI4qF6dfsqzRA+vBGt4Vds4eFC9w0qk04O/QPW15HsOmkUbrMxgAPWPST1/
/8LBc3G19QXHDRBzeYp84DoH+byoo4JWA3hLpkdureegND1ddcfGCOvvxR72
7+VgdNkTRftXRjjcd4qtNXNwWtASmbzICCtcRVfn2XKxvNp6Z/uwEcZjAhoq
hVxcf2nZ9DueJngWKD/YFcxFdkjT7rRkExyLfnA9bA8X71cl4UStCVgr+XkX
TnAx6ly4vdjSDAvjH5XGX+Ui3196rTDUDEERBa4Fj7jYHh0KXQVm2D++yfew
kotpAXRQ8Xsz3Mzce9Z2nIsb3y+yPOA2Bi5xPq9VPApnzDjSZZ88Bu79xbd/
+oxC5cQ28SPZGJRG+P68YTOFlfnBQZO4NOSIXNubYylMfLgvkB9Kg0ST7zIn
m8ItRTNNmMvceekpGRUUzhacIRMu0ZDmqWT+kcIXFZb25ZdpYBXJc3MZf/l4
hteCKzSk7i1rullJYcAri0SiiIbx4g8PtVZT6DaLw267RUN215ZGm4cUWiRN
JiVSGiLnxd8rrqXw+dQUXk4tDdGW7sblMgrTMtjOHTIa6ODsVfcZT704SbT6
KQ2/V/t0NtZROFYxcdK5iYZfPXy/0DylcGDQbKntpOGDkd610ERh4YEf5i/t
Yvo/63hTzzjSYBJGvaThnnrP0ZBmCnummjYoumnIdD7asqOFQvlHhrMP/qKh
OEh8K6ONwqyi+EJdLw3HLkriZrdTGCLQVwr6aBhwt/LJY9y4crQzr58G0ebw
wfIXTN/HsW+7/mGsNMpWdVC4JlBnmDlAw4uKT0vqGE9rOUSIBmnoU9hmrpdT
KBVr7Y4P0ZC4LjfxT8b/ATNeSb8=
     "]]}, 
   {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwVznlMkwcYx/FSBuTt+VYuoVURqkwrKBUVpsnzMDmGA92Q0eHYVFC8yIxO
RJRxDTVQdBnWg3kgOAFBxSkDoq4RbRGnsgEKxYEgIGo5bGlLz1fW/fHkyeeP
b/Kbm7w7biudRqPF2u//X1q1bmA7TQMZdBXDzZfAVFlvea6DBry7Gm1f2S3O
25Fyhq6B8mbCeNruJxt+Gnn4kQaS+C5OAj8CaZzGsfmEBk5kZh8RCu39vtnm
YZ4GXEh3nxXz7X3YOG+znwaqHY7fSl5I4OMXRasTIzVgFWFhp5jAiaP6WlGJ
BtSyU9wzEQQKHYdajSoN1K5uaqiXEJi8ZHjjptlayG8+ZHbeSWBJt6utZocW
JA3Ko8XZBD6PaY15X6cFU6akK66EQGJVbYW7TQuTrIvavdUERvRd3KuKnISc
664hw3ICZTF8o6x4EoKlEresZ/Z+mSJ3qWoSJJHZ1yvGCFwwrpU/nq2Dlv1h
+UOODDycIM6gbdGBa2lEWxKfgR2h5cGedTroawxvOruMgeJRWaW/QQdhf0W3
d69lYIFH4yzvMD28uhbo67KLgS91o5wrUj289ciUHz/KwM/LLtcHtesh6H71
cl0FA2sUxzaeExggPHZWSGEzAwVNFjktxQD7RhOrx14yMGfeKb+oOgPwym5k
108zUB0eTl9oMYBHRlzCvz5M3C7OOOmMU6Bcxn1Tg0xUlaoClNIpGBL0LhBu
YeI3f8sP/tgxBfFhd38OPsLEkYbGsA5PI4T4X+vIrWZi8sx+NpFihJl/uH0s
b2OiNkp6PPSKEd4mlmzbqWPiXu1WtxiDEfqzVqk/FbDQGrPezQomGJxT6pUT
wcLT+5Wtlw6bIPxr3w4qjYVC79T8wHYTlD741sF8hoUKqVRz09MMujsnYuc+
YGFa3QNVZ5IZVMmbM/LHWegcu7Clq8oM7T4vU28K2HiryX1757gZ5ttwZX80
G7+8sJh7M9QCE3Mvu8zJYiM9rm1nUa4FeAdO3lh9lY13GnNwWmmBV7/1pJf3
sjH19EZ+As8KeXpaXtoMDgojFDWVEiu8FgbVjkRwsDNNAj2XrAC/vx6YmcPB
okgqtnrCCnGuHxT1TRyMn/Dn7Qm2gfraB73iPQdJMq+Hn2sDYebSZu0iLvZP
f5dwr8UGa56uWL5/GxcbytfFOrAoOL+HPUdUwcXsP7+PFkoosHA2JaUMcTGx
aoYFz1Ngbrvr8oIk0SOwhHHwAgUFnruVqTwSn9Xz+LfKKAgSbf1FZ/cX98lV
8yooCBj2iWe7khjZx8kmqijo0ugKwtxJDHZl0jtuUFD8iU521YtETo4jI0VB
gdihLv2YL4lPnH7yPqekoKlvkOL7kVhUTBc9b6HgB0GWrMZup18dYqIeURA/
NTj2UEiirX76mKiNgsunytY4+pP4Tm3l6bsp0BXcu50lIrFyzyHfgB4Klr9r
XcBaROIWk0Wc+oKCZ9KoqrN2DzhZ1qt6KahR1D69HUBil4/p5N1XFDidCGg1
LyZRVpVRaRikgHvAqbZwCYlxgcaGwGEKrrKTznkFkfh05VT3xREKpAWFNaFi
+9776W973lAwkJ/88JHdn0UbTDPeUTCxSz6ZuJRE53/2ETFqCjasvbBIbbci
Qe91eNS+J8Qx/WAwif8BVpQ8pQ==
     "]]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJwVjn0wlAkcx9eK5tkXu8+DuEixS5OGK6k7L93vp7zFqqiIXC4iOnOV8dLV
nZeiJqqpHS+n6ZKKDXM0MeiK7hx6kV7sya4pqYwu4p7dtdaufXJ7f3znO5/5
zmfm65x4KCqZzWKxIkz5vytl20ZTWTRkmys4Ni4EppS+qs43o2Hv4nbjLhN7
FaQl/cKmofE+R1dh4idxJ8cfLKIhPJJv4SgikGXV9smNoCFWXH9KLDb5mU76
MZIGazre+Ss3kx8wRe4T0WA5XtyR6E5g33Dx5thgGuwX1inlXgROn55pWC2l
YQ1k6S8FESg2f/9Qp6Dh8Fqvys4YAhPXjCV856SCvM2vzjgdJFA6ZG2sT1NB
+Y6WsY5cAgclDyX/NqngxPcZZL2UQMK/4ZqtUQXBez40W9YRGPT6aoYiWA2h
nyw2PLlPYKnEQVd6Vg2NFyLG+wdN/vru/HUKNTwuyfYpmSZw1ZSqs89JA6N2
4bP5lhwsivbKYe3XwG58Zxxy4uCAT7W3XZMGPtfVFAT4ctBrsrR2pVYDHt8u
j5Xv5GDhkrZlSwNmQNGQ/Xt3BgdHNJNWdSUz4B43pUy8yMHwqpqWtS9moKs5
87h9Ewfru88lXHbUgrb87THZcw46ths6WUla+Lhr5putKg7muZaLQpq0YLlV
f95nCRcnAgPZ7gYt9AulQyv8uZjqlVNmibPgN2YRJ9zHRUWlwqOnZBZsn9nf
pYu5uOdZ57GfB2ZB/OOiRyPNXBxvbQsYsNNBmJnmpPw1FxPt3/CJJB2oyuq4
p/k8VIWUnPep04GykL3Rz5+HGapkG4lWByLXyH0HjvBwXrLDZh7mIKt/W3rC
TR5WZPc8vF40B5y0xqiwER6Kl6ac8HwxB0Hv2cZhBz52l5TQt+30cKnHpvrQ
bj6mN/2lkMfrYZNIzVOX89Eywr33pUwPq5LvUEUjfGxut02VT+khLubOPaGr
FUZe+VJw28cA1xqeSTRZVsiOenqwON8AqczlN5M9Vni3LQ8XegwgiKWVj+0F
mFKR4BBNzoNq1JPPOypAcVB3fW3MPEhl6gexLwUoT48B5fV5KIwUDR5yFmJx
MBNxc3oe6jvcWt3ihLhzeiV5xNsIjsl7beOlQhQKC5QO+UbIGeYd9pAL8c3C
3ug/eo2Qnhm8scKaxNbqbRFmPAaGpH4Hb0aTmNvxwxZxDAMDf4Z9WHGDxFgZ
ZcBfGbi96XPAShWJSzylnGNXGBhuCqOK1ST+3UI6NFcxIDkVFzilIXF7l9Df
9RoDAS2+T1tmSQx+bZVLyBgQKnx/CjWS6G3NZQ/cYsDlTOCeE4sptMoz5yR1
M1BwuEyHThQ+sTi59HIPAzcC/XxvLaew+Cx79WAvA10uB94td6bQ4pKZJOQR
AxOVfUksMYXGloVzq58yUP+byLN3FYUfJ+bJmSEGarYKjPvXU1h75LiLh5KB
wtxTNcMbKNw/Z/BKGWbAe21G6/avKRy1MOxQvGJgl1Yk+MaPwpcr5sruvWUg
rS++alkAhaWynFrtOwYWat6fLt9EYZSnrtVzjIHGSqVCEEhhv9/s0NVxBpq7
LrSYh5j+dmX9o/zAgJy4CLmhFIZu0c5RHxmoPZe7Tr+FQsvnmYRkgoH2qaMX
MsMp7I6e+aJo0rQPVEXTEgr/A1luPBM=
     "]]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJwVi30w1Akch9fb1m/trl2/jYqcQk1MunBzI26+X5eXM1ZKnS3nEJGcqZiy
pctLpe4WXeeUNCWp7OEmVNim9TIOp+FSHFaptkgk2mXXvv7O7f3xmc8888yz
NuFwZJI5jUYLN+3/LxNHyFNoCsi0kDF46whMLhm7mWumgNhlEuO3JvbKO5h4
xVwBd9sYmlIT90WfmfzLUgFhO1lWji4E0tjNH9cTCtjrWnPO1dXUH3XSTXAV
QCpi1n653tQHzHL3uSjAZVLUkuBOYO9z0ba9wQrg031GB70InDuvqvUoVkBF
rVB3NYhAV4vxHo1MAWufhZe1CghM+HwiLt5JCQ1NQpFTKoHFI6Sx5qASYp0E
71uyCRzi9/A/1Snh3VTpqppiAgn/2soVRiW4uVj00qsJDHpZkSELnocuqeBQ
XxuBJXwHTUnhPByYSY95MmTqv+jM9ZbNw1HO7U2FcwRunFW29jotgLOj5NFp
OgPzo7yEtP0LENNdYf/CiYEDvjd97OsW4NjDKF3wVgZ6zZRUbVAvwNbgn7eP
7WbgWbvmNasDVHBh6nzBYAYDXy3MsKsLVBCzdfmxrF8ZGHbjzoMtz1RQqyla
51/HwJrOorhrjmo4y+7gvnrKQEeJvpWWqIbjLSmcciUDc9wuu4TUqaHNe05b
Z2eNHwIDzd31ahjnmhX1+VtjipfwEh0X4be2hx60BGuUlck2dRUsQuZBiS6w
0Bq/62/NOjWwCH6C+IyGRmucbGoOGLDXwOXb80OhcmtMWPmaRSRqYNxie+gU
h4nKkIILvtUaGIlbKZUiEzOUSTy+WgP1iXRDnpCJBv4ungG08CJiqf6neiaW
Znb13MrXgsC7q+HjFBNdVyef9nymhchGN8mnjSzsLChQ3LPXgbC/XVKZysK0
uj9lgzE68BNFDPvfZSE93L17WKyDNEj17Tey8L5kRcrgrA52WF6buxLGxp3l
m23u+erhotfbP1rFbDSPfJIqytWD1Gm68pOlDT5qzsGlLj0UEe2/TBywweTS
OIcorgGajGU33o3ZoGtQZ02VwACe0fHVvu4cHEwTwOgtAxwJ6046lc5BUTAV
/vucAQro96PpbRzcPbeBm+5jBOeOE7YeNlzkcPJGHXKN8HxsPHrhMBdfL8VG
tXcb4Xp/9qTNEBebbkaEmzEp2CY3To9vs8XslkOhrgIKmpmbh+N7bXGv2FaP
1yloIC7STkSTaOdZzMgqpwBXZJ50/p7Efx5wHe7foMDYo017HEfijg6Ov1sl
BV/P9jV/lkRi8Et2NiGmoCT2zvJXh0n0Ia3NB+opyMlzOFGZTyI7x4KR2Gny
zld6d94jsc/qzOprXRREOATw3BtJFBWaewx1U7CP2aCykJBoddWMH/KYAsnx
r/KkLSQaHywVeTyhIL+47D0+JnH6g4GrGqFA45MlL5WTWJV+ct2mUQoq32Ru
FI2TuF+r90p+TkEiqByyJ0mUW+l3ycYo2JVoMPvhI4nDztpL0jcUyNdsmd+j
JbFELKxSv6WgONdFvMdAYqSnpslzgoI9h9rZ0f+S+Lff4kjFJAWLR8r1+yx5
KOo4NjX6noLAF955Kct4+E2oWms7TYH0R8e2Iwwe0p8eJfgfKAi6dLYxi8XD
zijVqvwZCuz8ypLOcXj4H8HWQ74=
     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVkX001Ikax8XS+c0M5uU3XmJnyUSXg0ziJt3nIVReQi9EovU66LQ3t9Ze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     "]]}},
  AspectRatio->0.8,
  Axes->True,
  AxesLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox["\[CapitalDelta]\[Phi]", TraditionalForm]},
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{1, 1.9}, {Pi, 6.383185307179586}}, {{1, 1.9}, {3.141592653589793, 
     6.383185307179586}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {1.2, 
      FormBox["1.2`", TraditionalForm]}, {1.4, 
      FormBox["1.4`", TraditionalForm]}, {1.6, 
      FormBox["1.6`", TraditionalForm]}, {1.8, 
      FormBox["1.8`", TraditionalForm]}}, {{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {3.7699111843077517`, 
      FormBox["\"1.2\[Pi]\"", TraditionalForm]}, {4.39822971502571, 
      FormBox["\"1.4\[Pi]\"", TraditionalForm]}, {5.026548245743669, 
      FormBox["\"1.6\[Pi]\"", TraditionalForm]}, {5.654866776461628, 
      FormBox["\"1.8\[Pi]\"", TraditionalForm]}, {
      NCache[2 Pi, 6.283185307179586], 
      FormBox[
       RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.491823846519568*^9, {3.491824495541279*^9, 3.4918246080470867`*^9}, 
   3.491824782793106*^9, 3.491894076350521*^9, {3.491894754285467*^9, 
   3.491894799521431*^9}, {3.4918948436528254`*^9, 3.491894907961196*^9}, 
   3.491895001216288*^9, 3.491895160681879*^9, 3.4918951994459953`*^9, 
   3.4918959758543873`*^9, 3.491896036331311*^9, 3.491896420768105*^9, 
   3.491896547825639*^9, {3.491896601098897*^9, 3.4918966188584747`*^9}, {
   3.4918967465629587`*^9, 3.491896765647929*^9}, {3.491897131172553*^9, 
   3.491897154307448*^9}, 3.4918972471345797`*^9, 3.491897426821361*^9, 
   3.491898079682043*^9, 3.4953637350322027`*^9, 3.4953637655602837`*^9, {
   3.495363804840684*^9, 3.495363875079982*^9}, {3.495363914595332*^9, 
   3.495363931350247*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "[", 
      RowBox[{"\[Alpha]", ",", "0.3"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "1", ",", "0.3"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "2", ",", "0.3"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "5", ",", "0.3"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "10", ",", "0.3"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "20", ",", "0.3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.0001", ",", "1.345"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "6"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49189522152698*^9, 3.491895230509275*^9}, {
  3.491895542172195*^9, 3.491895551675466*^9}, {3.491895960956113*^9, 
  3.491895963715053*^9}, {3.491895998089978*^9, 3.4918959991561193`*^9}, {
  3.491896044879402*^9, 3.491896101704854*^9}, {3.491896160607934*^9, 
  3.49189621457062*^9}, {3.491896446819564*^9, 3.49189652134311*^9}, {
  3.491897420831108*^9, 3.491897421299189*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd03lUzfsWAPDQLeecOjozHUlKukly010y7V0oKZoOKiUllTq9NFFKT+Xk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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzXtUTAkcB/C2bLl35sa2ZZfRQ42pxuZE2G3I7xcackQvrw5GgyI5TiZ5
lMg0oUaS7bWNUlLDpCWroSgUmxqrpVXk3XZSE9153FNSu3v3j+/5ns8f3/Od
Jt0dus3SwsIiiM3/bbUl4dV2CxqmpLnvDXAlUODls/U569HBLMsc1suGBvsD
v6KhosEz+2/Wyowdw0JLGqRZfVq5G4H2v2349qMVDZKhEsd7fAL5Xy8OjLOh
4WgXEwLuBC6pmHD9gC0Nm0Y9N83/gUCFXq1Mn0rDoXON40TzCHQX8C3I+TRo
nclmqxUETn15cWLqWho+lXtapWwmUO1c5rJbRkP865xptfEEhjv0mrWnaUi/
P220LZ3AsLQ5UV8u0zCpNd7qTDGBey62FKp0NFj2bmjxrSHQI+Kvtqp+GtRZ
EtdiHYGz0vpL66wNEKnp8ah4R2DE1mW+gukGiG9VqlXDBD67fSU2w98Ag1h4
1NuWxL6yk8WRGw3wmKsMOOhGIm/htdycRAOsaBmwqhWReC60W9iUZ4DWkKKO
U8EkBkzeIA+uMcDuU3MvSLeTmLIrsCuo3QB2op9tPh0mcaKff1sAbYAEyRdr
m1wSG+pTThTaGkHRevna9CoS79bp3uiFRnDZs6XyUROJ3TGbRwoCjaApodcd
fUWiqmK7/c1oI/h7QOgAQ6Jaktj6RG4Eru4Xhw4uB58+fCZeXmoEkV6wvGM6
B0N+XSC5VW8E54A6Y5gfB6Ndv9tX/MII9rNsFhwK56BqqSjs7bAR3I8XJzXt
4iD/Q7SO52CCfKd9Hw4rOKgTvSau+5iAf8c9aHMxBzm8h+KGEBN8djr/7+AN
Dp5NqHdp2mWCkTFppL6Ng6tSR+sFShPYJc2U2es5GE4FjMjVJlgpC35XZsVF
2s1ybmiTCRomRw518bhYOWAzJ/m9CTLoPX6B87hY5/19W9k/JhCfp846rOJi
nyDO29PRDBNS53k6x3AxJr/dS+1rhoS8kQS5nIvyvEph/mozzC24OiNDxe6X
PdL3yFjfepPbqeWieO9w4MwsMxwv99q3/08uGsJiY9urzJDplWu37SMXfe6E
Z+p1Znjwfnbj0HgKmyuWBo19MIPQe9GOdlcKD/nL22JtGKi5ulNhDRQq1jyk
n7kxkD3mvSh5PYX8z/KJ1cBAb1dSzBkZhd1Bx8z9GxlwkV9QWmdRyDjm7HU6
yMCR3r7x2ksUkgpHqYp1dTxfMVNDodPAhZVTEhnITOeNK2ctrq1xn5TEgDgY
yJxKCvPXdD6nktn/xRt/lFVRKDrFWziWwkBBi9Heu5rCZItS65cnGIhal/pK
c5PC7GihaX06A59GVl11q6Ww/I/qNx2sXQSdxwpZP1Y13niawUDaJCe/jDoK
XXx7YlpPMhAiOdIcc5vCxjiPx7WnGejPKpIK71LY2Xml7qdsBpzqZ0tLWQ+A
r7qG9ReZfOuUexTa2y5PqT7DgPZARBzZSGHUpZ0+l3IY8P74WtPfROHBb8zO
HrkM3JSsvSu9T2Hm/iRuOeuBCOXzF6y14pM9JXkMhOtn2LU+oFB32eGJcz4D
x4/kzl78O4Vv7Yvqz7KOKrq9uo61OVGg4RUwQC8pSfRppnB8d1VeAWu3eP8y
Dev/APA4PUg=
     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz3tUTAkcB/BE5d55dJdSGlNqemm3FSkbu/v7tWpq0EPeiRAlsjbyqNTK
yKKhl9FDXkmNZHTaahCh2lYaJL3Q0kq7THXceVxLts7e/eN3vudzzvd8z/nZ
b9wRttnYyMgoiL3/c3zUnj+2GNGQ7nNpr78Dgc7unpuesc5u9efJWQf+814j
GUdDvPXT8jesZRmxH92MaXjfXDMqFRFoUR0xeXg8DbNrFMaNjgQ6miyQxJvR
sLJDefQHFwL9ysxrEvk0PFfJMgO+IjB9UCE7No2GNe228lhvAl2cHY3I+TQU
yMY9aVtM4LTey9ShlTQMSaYqxBsJVNiVTN+xi4YLIYHVHXsJXGb5t0GVTcPb
G72x6kwClx6eE/35Kg1ZC7OO3CglcOflB6eL1DSsahxx8rhLoGt4Z5tSQ0Oe
baWk/RmBsw5riutMtRDl+aEwWEdg+KZAH2cnLZRZLy9L5ZHYdbsyLsNXC5NH
LOKTXUh8V3L83Ia1WpgwsXDgiC+Jgu9/PSVP1sJLk9CehHUkng/rd2vK08I6
P5c2KolE/6kR0tBaLRTkDp9U5pOYtl3yIqhDCybk4rF4FYnUd75t/rQWLggv
HmjuIPFOfdrR03wdeD1KTFnEkHivTv1q0E0Hk5sT/cMsONi/df1IgYT1QYy+
5s3BorItFjdidBAjmN86czUHFZHJre1SHYzM2H+ISuLg05Yu8cJiHQgDtmcn
nuXgkmvfRt6q18Gik1fXzb7HwRgHq73nnutgfvPpoOF+di9g3tK+jzqImms/
PorkouPbGLXAUg8Jr6/sMZnJRfW8l0SNpx6GkrzCZCu5yBG0iO8s0UOLIHOD
+wEuntlTP71pux5uyT9UdJZyMeTQv/XOMj14w2eXgidcXMbzH5Eq9FA8FARL
RrhIi4y9wpr0UFGjDB1z4GHFkNmc1Nd66FvFbxwN4WGdh3VbyZgePNbYNDxI
4uE753iPGUIDpJ4qvGJVzsOt+R3uCh8DqBvK7G27eSjNq3DLX26AnzIm9U6a
wMe6wIeDA7sMkG150bPBi4/i3R8lX2cZ4ERkF47bzEft0ri4DqUBvHcmLP+y
gI+ed5edGFQbwH3976aRD/l4vywgaPStAUKHRfeZMT6m+Erb4swYeCGpNVF5
mWP6iha6S8RARHzM1N9izdHxk5SqAgau9y+IqDxjjv1Bvxg0axlISQkZMOk2
R0Yo322bxIAhOXjCbVMKyXThxiLWJaKGkrlmFNoOXQq2SWbA70FKcBVr8c1a
lyn7GVC9eHS7bCKF+St6nvFSGaiVvuHkkhTOyxR8P5rGQGeOb/Q2PoWpRsWm
vUcZOC/rmyKaQmFOjJt+9TEGZN0ef55lXfqo6lU368QN3dU2VhQ+Lmq8/jSD
AdPPrvsmWVM43Wdga+txBoIaND8a21DYGO/6+GY2A+HyxcI3Qgp7eirrvslh
IDbcO2W9LYVD4KOoZb3lYMpfvawt+AvTqnIZyGly6uy0ozC6fJtnuZyBrFyN
w317CpO+MNi5nmLAXNf60M+BwhP79nNLWe8U8w/eY60SHx+4kMf2C1WmdSIK
1Vct2+3yGXD92a57riOFfRZn68+wjhBpKqtZG5KdrwgK2H8/WZ2c5UThxH5l
XgHruITLB5Ss/wMT9TJY
     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzns41Qccx/EzFL9z4fx+dBuHcgsVNbSQvl/F4bTUklKWZeSSOUMqcul5
TidaUUOOSzHLjsjSelSyTindZAmL5HJaF1M6tP3O5ffMXNrO/vg87+f132dR
VFJIjAGLxQrW7/8aRh94Hs+iIS20Ji3AlkDHZe67B/S+ohDyZHoH/f2XSvQR
DVaRffV/6J2ft2fCxYCGjNj7M1I7Ai2u7DR/b0iDRD7L8K49gfaz1olSjGng
KZzz1y4m0L/W7OpBUxrC3r45G7iUwJyxuvzjVjRcSk20S1hJ4GJHexbbh4Yv
btQon24g0Ep5nn8kjAZyn3tWWBSBdTbyhUmpNJwycvWdTiMwdM5b3bVCGur2
dhpYFxC4JdcjdqqBhlqHg92BtQTuPf/rmYoOGqRZyW2CVgKdwp92X1Tp/8cP
bV87ROCKXFW1YrYaMuYXvNmlIzB8d5CXo4MaKpuq36Tw2dh381Jinp8aNlyw
Lj+4hI3v5CeqvopQg1uBi3+7kI2Way6XyDLVwJoySo2MYeMPIcMu90rV4CVu
Hn5+mI0BC3ZKP29Sw8ol71jjP7JRIhYNBfeqwWaK/OzYfTbyff26A2g1CNaN
XJ4aYeOtFsmxM6YacJm2I1LYHGxVdLwYc9GAgfVDh+vLODicEDlZLtLAaExR
yp6tHKyojbf4JU4DrYuqOt9nc7BuV+ajJ1INFG+Vz3Ov4WBPe59wfbUGonuV
zRm/cXDzz6t33WjRALa9mpFOczDOdl5a1aAGklfKK6KduFgR6L3l5YQGBM6p
YVM7uGg/GtdhOUcLTwvP74PjXOzw/p246q6F/KjJiaHbXORYtgtvbdZCUfJh
nmaCi5UHWhbeE2vhiefz4NNuPNx0ZLrFMV8LcslwXqmYh6G8gElpnRZultx+
7VzPQ9rOwDPknhZyZZx4n1EeXhg39jj0Wgt+rDJum6spKpbP75Z/0ILSo2vy
QaopvnNMWe4s0ME5kyDZ2jummFDWu6zOSwfOwqVun5qZobT0gkvZVh3kfJuu
2vSlGSqCHo+NpOpgRUnrneRmMxTunxC5FuggvDg9KMmEj+otiYm9F3Vgvc/o
z2fefHS/HXpyrEMHWZNasWESHx/WBgbPjOrA8vQL81XVfMz2k3YnGjNQFeYz
3aDkY862drrPjgFP0bWNrnNJtP9Hym8EBiyibLtTN5M4HHxUp4pgoE+l2PGJ
jERGINtvncEAW1hp3/OMRHaOIKpC75eND8RGAyRaj9ds/DiTgcx+ybTnIInC
602L52YxYJytVpUrSSzb1j/AO8RArqiYF/OKRO/vLNfMSBjgRo+km4yReIhV
PVt5jIGzfgmRRz6QWBTnot1xnIHdNxdkt/xL4rnOxhfP9JY3SV9NsCjsqrjb
3JPHgGL1Y8k3hhQu9BpJeHSCAV83W9sIEwrvpjh1XS9kwMPHVx1IUdjff0mx
qoiB3q6ewlxzCsfBq65J7xBzyLxvQaGF6XpJ4ykGMm4MOvnPozC2/mv3ehkD
JewFan8rCjNInY1TCQPD4sDBHAGFJ9OzuOf0LiYHuG3WFF4Tnhg5W8qAqkG8
cf0iCjsa5jyxKWMgPKM4It+WwpcW37dU6n3HNbap045CXabjT5blDGhadNtJ
BwpNhi+WluvdaBsSEOpI4X/myjXv
     "]]}, 
   {Hue[0.6142719099991583, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzn881Accx/GL2vW9c+f4nn4p8uuUytoDPUbm81EcWvqBtIoplGZUijS/
Nl3qkV8rPeTopJofl8kMlTmpRnsMV1l+xLpiE9VRfb933+9SsXb74/14PZ7/
vW0i9wftNuJwOIGG/V/jqMOP93IoSA6pSPa1JVCywiV60OBGlVRQaLD/m9fa
gBkULNzZX/3U4NycryadjChI2XNnWmZHoLgxjHxpTEFm+SzjNnsC7WetDUjg
UiBULc1d40igT5Xp1W+EFDQ9G7vot5zArHFlbvZCCpKy4+xiVxHoKLHn8FZT
0PC2RtO3nsCFmsuiY1spMDWTpW2NJFBpXb54/yEKnkQPe00lExhi8Yy5fpqC
eTU0YXWKwODjrnveX6HgqM/4qF8VgQcvd55TqCl4/0e6kdVtApds7+uu1VLQ
vqz56ZpHBH5yXHtJ9RENtYXRM3cxBG6P9neXONDwV5WVQ6KIh/036uJyvGng
inqU6ct4+KI8r2xXOA0+UT+7dUt5aOnVcLYwlYa0h+Idcbt5eCFoxKm9iIZg
lwMT1FEe+s4Pk226RkOQaellXjkPM+MDHgX20mD1266xpjs8FH3m3e1L0XCi
65bWe4yHN1szT54T6oDmTvUO8vh4W6UeGnfSQewZftdGZz6OxO58Vxygg/oX
xU+8Q/moqNor/iVGB0vDHtPW3/JRGZHa9UCmg+Q2zcveSj72dPRL113SwXyc
ft/Sw8fNP3lGtLTqQNuk+ZD9gY8xtnOTy/7UQUWuryhquQkq/DyChyd1MOB6
Ljw0wgTtn8eoLS300NmXs8LjtAmqPZ4QV10MThwvtug0Qb5lh/TmZj0E7p23
b2qmAEsPty5uj9fDsrx9cbSXADcem2qV5Oph4kiza2ymAEMEvu9kSj1skbwT
uLUJkLIzcgtq10NJZdiHAq4Qaya4rhl/68E561FkfqgQVSvndZf/q4ehRLmx
V4UQX0gSVi5dxEC8z13rMo4pxsp7VyjdGRC/SpIHh5mirKjGSb6FAceEIduX
Laao8r87PnqIAYXj5hzhXBFKkyYDnE8x4Lvmwr2Nm0RIB8fF9dYyUDNmt6Dn
jAhdboXkj6sZ+I4ZnrNTI8Lfq/wCp58zMLvE4W6MxAzTvWXdcVwWLuojWnIz
zDArtIPqt2NhOEPs7DlohvZvZaJ6YKFzaHKGeLU5jgSeYLThLDRpbbrO15kj
u6gwySqFhf2zAyuSnUjkZS2KVBi8KqTwYeNyEq0mKjYsSGWB6/9MrHcmUdp8
zXFOGgsJJfyGgy4kykMHBgUZLAQxNvkZniR6fG/pNZ3JQvgxc7+ODSRmcC59
pDnJQvdwCvlxIokFMU76bdksnO3X9+UfJrHyXv3QQ4MVNmuvvz5C4n1FW1NP
Dgvmbm8GGtNJXOw+GtuVx8KXDurq9SdIbEtYcr/5NAttU7YLGkpIHBioU31a
wEJBwZu5DqUkToC78prBmyTzQV5Goli4LrP+DAv/FL3iHy0ncU/11y7VhYZ/
Rsr6qFoSU8wY6yVnWch2qBIM1ZGYfyTNpNLgH9xDinY0kHhdmjd6sYiFLp8D
7l80kai+YvHAWs5Cia9n8EAzicPi862lBvt9fuD8thskMqmSHy2LWYh/rLLU
3CRx9khtUbHBWeP3uiJ+JfE/gZE/xg==
     "]]}, 
   {Hue[0.8503398874989481, 0.6, 0.6], LineBox[CompressedData["
1:eJwV03tUjHkYB/DZqLwzNU0z76xLiHRhKFm3yuV5iqayG7ZGLqtNSZGxlMtI
iUyF5K4buSXNiNpILo0dUqSLRCNJlt0Uqj3eufzIbe27fzznez7/POc533Oe
kRFrg1aYcTicMHb+z37LNz1fyWFAITur8HWg0Nl1YuRT1pc1UutM1v4f3nUH
fMfA0GUtRa9YZ+xZ1ScxY2BL1J2vylEU0peXiv7px0BygXm/KkcKHc1nBcRa
MsDXjMnwcaFwtsqmPJ7PwLXXXaf9xlGY2qPOSB/KwMZ0+aiYKRS6ODtyuNMY
KPt4of3xTxQObT8nSFnIgMBWmbgwgkK1fcGItesZeB/5cuYXBYUy8WvT1YMM
RBTrqeEHKAxOmxT1uZgBem5Pp5+KwrhzdcfyGhiI5SeZDa+kcPSSx00l3Qzs
DNS88nlG4YS07nyNhR4eXV/ZP9xE4ZJIf09nJz20yVydNgi42PJHqXyPtx6e
c/5Vbx3LxbcFe0+Gh+ph62GHKU1SLtrNLMvKTNBDRwQula/g4qmgDkl1th7u
1ox5x+zgou/gpcr5V/TQX0WVcgu4mLwm4FmgTg/tn9JN1+5wUTDDu8mX0UPx
MjdLny4u3tQm7z7GN4CqZ6pNG5eHlZqGFz0SAzzf6uQ5342HHTHLPuUGGEDA
XVTmE8LDPNVK+nq0AXS+uYkjt/FQHZZQ/0hpAHeXfXlPCnnYXNsinZNvAF5V
RlVlMw9//n162A2tAb41P6MOf+NhtMNAxck2A0Tn/+a1bpwV5vl5Bb/sM4Db
bb1CHmaFjm+iG+zERiC3B+wIPWiFDV5/UuUTjdDTEp80r84KeXa10ps/G2FC
r2DCYnNrPL5JO6J6jREibFNat4E1zkv5onXOMMKjOvvNc3ZYo8za95NSbYRU
YbNiV7U1MqPMJgdVG+HJq4dRGRQfL/RaTkr62wgVxQkbDi3mo8Z9UFPBv0ao
HdL3Y+k5Pr51jnUfM8wEBs93lYssbTAmR+eq9jRBhvH+szFRNqjMviDJWWCC
8KLZmx3qbVDjf7+ncz3rqyuCskYKULqxL8DtgAlgudfLuDAB6oPlcl2JCUR2
NcSlSIATb8n29TSYQBsy25V8EeA9lV/g1zcmqDiSpDkqs8Wt3somuSWButq7
FxsqbTE1pJZpGUWgb219+0YPIQq8/UOljgSWHV6tk3sJ8ejYmtpy1kcMky1X
TBdiCedO/hEnAomFRofFKMTWoluyIBcCpzr6yeb7C3Hct6vX7ksIdA1aok5Y
JESdqnB79QTC/t/ZW43xQnT8qBRcAgLr3NIKS28JUWFBmyRI4NjptIc/VAmx
TlTw5AzrxF1a3ZU7QlznVn0i05vA3vCK1dV1QryxvL9r/CwCZtwy0XudEGWN
KQHoRyCmJURY/laIKWdSdzTOJSCLy00rpUXYEbjT1B1KIDBT6zw0VoSOqXtu
//IrgVL5dqV+vQgjb+w/0MD6fXrl53ubRPhKkjOuJIxAR8F2v6REEXZZnouM
DSfgHqzZbbZLhG8q63QfIglcutn3+/qTIuydzC/vLydAdUprBjSJkAzL3Dh8
CwHzd8Kjuz1o5KYOi8hj7bxq4NSw6TQO7z07d0gCgfFrtTM9kEZpxRWX7xMJ
DDsVcMLkR2NOSOtT6yT2nuI22+yFNHrtt5v5NZkALnWPT1PQmMTJt2jfTeBp
I3S5VtB4KFpiXJxOwCJpwNh4LY2FjZdePGE9v+Zz9L3bND7Iq7rWvIdA1nTV
87h6Gkd4dsbU7yUwa0Eo9rXTWBU7+kHFQQKTugdPq+WIsbW1VONxiIAibmRQ
iLkYe8FTfYV14tzwi68pMdL8OcmXDhMYpIsPHSgSY1TR6olFmQTyzJw4553E
uMXWZD86i8D2tse9SyRi3Lc50aqQtcVfC36yGS/Gq9K9naez2T4rsuJTPcTY
UCx+ZJ/D7l8eHOQ3Q4wv6RPa46zPf2kps/YRoynB+bxdLgG17uKZVqkYB3SU
ZOeyTlMluKh/FON/TtHCMA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->NCache[{{1, 1.35}, {Pi, 6}}, {{1, 1.35}, {3.141592653589793, 6}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.4918959692833557`*^9, 3.49189600086867*^9, 3.4918960457809763`*^9, 
   3.491896103395485*^9, {3.491896161953765*^9, 3.491896215694928*^9}, {
   3.49189649824959*^9, 3.491896523771257*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "r0", ",", "\[Alpha]0", ",", "f", ",", "r", ",", "\[Mu]", ",", 
   "\[CapitalDelta]\[Phi]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"r_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"], "-", 
    FractionBox["\[Mu]", 
     SuperscriptBox["r", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r0", "[", "\[Mu]_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"2", "\[Mu]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]0", "[", "\[Mu]_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["1", 
      RowBox[{"4", "\[Mu]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "\[Mu]"}], "]"}], 
         SuperscriptBox["r", "2"]], "-", 
        SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"r0", "[", "\[Mu]", "]"}], 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Alpha]0", "[", "\[Mu]", "]"}], "2"], "-", "1"}]], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]]}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]", "[", 
   RowBox[{
    RowBox[{"\[Alpha]_", "?", "NumberQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["x", "2"], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          FractionBox[
           RowBox[{"f", "[", 
            RowBox[{"x", ",", "\[Mu]"}], "]"}], 
           SuperscriptBox["x", "2"]]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "\[Infinity]", ",", 
        RowBox[{"r", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "}"}]}], "]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.491821134422894*^9, 3.491821143001398*^9}, {
   3.491821200259582*^9, 3.4918212112501593`*^9}, {3.491821281036749*^9, 
   3.4918213547716208`*^9}, {3.491821397569571*^9, 3.491821413771467*^9}, {
   3.491821884241027*^9, 3.491821934157199*^9}, {3.4918942903999567`*^9, 
   3.49189436693606*^9}, 3.491894731410269*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  SqrtBox[
   RowBox[{"22", "/", "12"}]], "]"}]], "Input",
 CellChangeTimes->{{3.491895936088236*^9, 3.4918959567524853`*^9}, {
  3.491895993703039*^9, 3.491895993967773*^9}, {3.491896094390687*^9, 
  3.491896096808196*^9}, {3.491896487534589*^9, 3.491896489119081*^9}}],

Cell[BoxData["1.35400640077266`"], "Output",
 CellChangeTimes->{{3.491895941603079*^9, 3.491895957681356*^9}, 
   3.4918959949463253`*^9, 3.491896097681056*^9, 3.491896489970503*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]\[Phi]", "[", 
  RowBox[{"1.345", ",", "0.3"}], "]"}]], "Input",
 CellChangeTimes->{{3.491897387658568*^9, 3.491897415083571*^9}}],

Cell[BoxData["5.457237709518681`"], "Output",
 CellChangeTimes->{{3.491897389928076*^9, 3.491897415677517*^9}}]
}, Open  ]]
},
WindowSize->{1108, 750},
WindowMargins->{{Automatic, 7}, {Automatic, 79}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 6481, 159, 345, "Input"],
Cell[CellGroupData[{
Cell[7051, 183, 411, 6, 32, "Input"],
Cell[7465, 191, 489, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7991, 203, 124, 2, 32, "Input"],
Cell[8118, 207, 71, 1, 31, "Output"]
}, Open  ]],
Cell[8204, 211, 731, 11, 99, "Input"],
Cell[CellGroupData[{
Cell[8960, 226, 325, 9, 57, "Input"],
Cell[9288, 237, 1180, 21, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10505, 263, 330, 7, 44, "Input"],
Cell[10838, 272, 183, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11058, 279, 4432, 101, 145, "Input"],
Cell[15493, 382, 14638, 260, 310, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30168, 647, 1332, 30, 55, "Input"],
Cell[31503, 679, 12514, 216, 251, "Output"]
}, Open  ]],
Cell[44032, 898, 2705, 81, 323, "Input"],
Cell[CellGroupData[{
Cell[46762, 983, 304, 6, 44, "Input"],
Cell[47069, 991, 182, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47288, 998, 169, 3, 32, "Input"],
Cell[47460, 1003, 111, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> BH_pert_d3.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     39090,        893]
NotebookOptionsPosition[     38265,        860]
NotebookOutlinePosition[     38603,        875]
CellTagsIndexPosition[     38560,        872]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "r0", ",", "\[Alpha]0", ",", "f", ",", "r", ",", "\[Mu]", ",", 
    "\[CapitalDelta]\[Phi]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"r_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"], "-", 
    FractionBox["\[Mu]", "r"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r0", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    FractionBox["3", "2"], "\[Mu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]0", "[", "\[Mu]_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["4", 
      RowBox[{"27", 
       SuperscriptBox["\[Mu]", "2"]}]]}]]}], ";", 
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "\[Mu]"}], "]"}], 
         SuperscriptBox["r", "2"]], "-", 
        SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"r0", "[", "\[Mu]", "]"}], 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[Alpha]0", "[", "\[Mu]", "]"}], "2"], "-", "1"}]], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]]}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "[", 
    RowBox[{
     RowBox[{"\[Alpha]_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Mu]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"Re", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "-", 
           FractionBox[
            RowBox[{"f", "[", 
             RowBox[{"x", ",", "\[Mu]"}], "]"}], 
            SuperscriptBox["x", "2"]]}]]}]], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "\[Infinity]", ",", 
         RowBox[{"r", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "[", 
    RowBox[{"\[Alpha]", ",", "0.1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.000001", ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", "0.1", "]"}], "-", "0.1"}]}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.492503087395998*^9, 3.492503129318346*^9}, {
  3.492503492906765*^9, 3.4925035023025017`*^9}, {3.4925036941027727`*^9, 
  3.492503734551663*^9}, {3.492503772394988*^9, 3.49250385538232*^9}, {
  3.49250426528767*^9, 3.4925042941831627`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVUntYzPkbnQaT7zTzaZqaW9I97FZYl5D4nHTZVGKTChnUSpLbj6WbNkv3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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->
   NCache[{{1, 3.876784481816284}, {Pi, 6.3911201455538045`}}, {{
     1, 3.876784481816284}, {3.141592653589793, 6.3911201455538045`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.492503827125065*^9, 3.492503857101973*^9}, {
   3.492504248132166*^9, 3.4925042951823263`*^9}, 3.495363244244905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Alpha]0", "[", "0.1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.492504275869769*^9, 3.4925042833035192`*^9}}],

Cell[BoxData["3.976784481816284`"], "Output",
 CellChangeTimes->{3.4925042836667624`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "V", ",", "S", ",", "w", ",", "b", ",", "a", ",", "A", ",", "B", ",", "d", 
    ",", "y", ",", "x1", ",", "\[Epsilon]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "=", "3"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"r", ",", "n"}], "]"}], "=", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Epsilon]", "i"], 
         FractionBox[
          RowBox[{"b", "[", "i", "]"}], 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"i", 
             RowBox[{"(", " ", 
              RowBox[{"d", "-", "2"}], ")"}]}], "+", "2"}]]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"r", ",", "n"}], "]"}], "=", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", "n"}], "]"}], "-", "1"}]], "+", 
      RowBox[{
       FractionBox[
        SqrtBox["\[Pi]"], "2"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], 
          SuperscriptBox["\[Epsilon]", "i"], 
          FractionBox[
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"2", "+", 
              RowBox[{"i", 
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}]}]}], "2"], "]"}], 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"3", "+", 
              RowBox[{"i", 
               RowBox[{"(", 
                RowBox[{"d", "-", "2"}], ")"}]}]}], "2"], "]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"r", ",", "n"}], "]"}], "-", "1"}], ")"}], 
           FractionBox[
            RowBox[{
             RowBox[{"i", 
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}]}], "+", "1"}], "2"]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "-", 
      FractionBox["1", "r"]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"w", "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{"b", "[", "n", "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Assuming", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", ">", "0"}], "&&", 
             RowBox[{"d", ">", "2"}]}], ",", 
            RowBox[{"Simplify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"Normal", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"S", "[", 
                   RowBox[{"r", ",", "n"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], "]"}],
                 "]"}], ",", 
               SuperscriptBox["\[Epsilon]", "n"]}], "]"}], "]"}]}], "]"}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{"b", "[", "n", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"b", "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{"w", "[", "n", "]"}], "/.", 
      RowBox[{"r", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"y", "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{"a", "[", "n", "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "n", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"a", "[", "n", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a", "[", "n", "]"}], "=", 
     RowBox[{"N", "[", 
      RowBox[{"y", "[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], "=", 
     FractionBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "d"}], "2"], "]"}], 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "20"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.492503132676077*^9, 3.49250315087339*^9}, {
  3.4925038790387993`*^9, 3.4925038978593063`*^9}, {3.4925042436775427`*^9, 
  3.492504243810567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"a", "[", "i", "]"}], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"2", "+", "i"}], "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"3", "+", "i"}], "2"], "]"}]], 
     SqrtBox["\[Pi]"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "3"], "d"}], ")"}], 
     RowBox[{"i", "-", "1"}]]], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "20", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4925054490020514`*^9, 3.4925055209920883`*^9}, {
  3.492505608057335*^9, 3.492505651278998*^9}, {3.492505695955991*^9, 
  3.492505775469293*^9}, {3.4925059341462717`*^9, 3.4925059344352083`*^9}, {
  3.49250597761983*^9, 3.492505978695258*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "0.6249999999999999`", ",", "0.49999999999999983`", ",", 
   "0.45117187499999983`", ",", "0.4374999999999997`", ",", 
   "0.4451293945312497`", ",", "0.46874999999999967`", ",", 
   "0.5065665245056147`", ",", "0.5585937499999993`", ",", 
   "0.6260126084089267`", ",", "0.7109374999999978`", ",", 
   "0.8163746155332741`", ",", "0.9462890624999962`", ",", 
   "1.1057502605035523`", ",", "1.3011474609375018`", ",", 
   "1.5404788211013576`", ",", "1.8337249755859693`", ",", 
   "2.193324286403674`", ",", "2.6347732543946276`", ",", 
   "3.177382727401813`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.492503991062882*^9, 3.492505584045577*^9, {3.492505620671852*^9, 
   3.492505632431199*^9}, {3.4925056779137506`*^9, 3.492505776192515*^9}, 
   3.492505935423637*^9, 3.492505979624782*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dp", "[", 
    RowBox[{"\[Alpha]_", ",", "n_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "i", "]"}], 
        SuperscriptBox["\[Mu]", "i"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}], 
         FractionBox["i", "2"]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "[", 
      RowBox[{"\[Alpha]", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "1", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "2", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "5", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "10", ",", "0.1"}], "]"}], ",", 
     RowBox[{"dp", "[", 
      RowBox[{"\[Alpha]", ",", "20", ",", "0.1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.000001", ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", "0.1", "]"}], "-", "0.01"}]}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[CapitalDelta]\[Phi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4.1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{
         RowBox[{"2.5", "\[Pi]"}], "+", "0.1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Red", ",", "Orange", ",", 
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}], ",", "Blue"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.5", "\[Pi]"}], ",", "\"\<1.5\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"2", "\[Pi]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2.5", "\[Pi]"}], ",", "\"\<2.5\[Pi]\>\""}], "}"}]}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.492504065745734*^9, 3.4925041281430893`*^9}, {
  3.492504161729474*^9, 3.492504163007433*^9}, {3.492504307312374*^9, 
  3.492504316297834*^9}, {3.492504445251759*^9, 3.4925044460809603`*^9}, {
  3.492504478275094*^9, 3.4925044887453413`*^9}, {3.4925046846785793`*^9, 
  3.492504721599668*^9}, {3.4953633389522343`*^9, 3.495363547885783*^9}, {
  3.495363585836852*^9, 3.495363632155816*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], LineBox[CompressedData["
1:eJwVknk4VQsbxU/nmPZx9t7onINjSpMUJXVVwl66kQoN19CgkiEZQjRIGeoW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     "]]}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVkn001PkXx0fS+MzTZ9momB4oqV0Plaim8rl2jC3rJ8dPNttUahlaibJJ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     "]]}, 
   {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwV03s8lOkeAPBxHe+YmXdeFRHdNq09S2qTleL5SSqdrZCTBjHkkk8hsQk7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     "]]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJwVkns0lfkChrdcv337NvtDZExUJxXVNMIofq8xzKSpnJaVihwZxEp2UZSO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     "]]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJwVkns41fcDx49bfM/texx8NU6KZ90WTaKi+Lz7NWoVxawwYsJqk2OOkIZa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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVkns01HkDxsfdb2bMj3GbQTZe7ZYolUs7yvfxilq7lTqiCyW3zZbLpkW8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     "]]}},
  AspectRatio->0.8,
  Axes->True,
  AxesLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox["\[CapitalDelta]\[Phi]", TraditionalForm]},
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{1, 4.1}, {Pi, 7.953981633974482}}, {{1, 4.1}, {3.141592653589793, 
     7.953981633974482}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}, {4, 
      FormBox["4", TraditionalForm]}}, {{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {4.71238898038469, 
      FormBox["\"1.5\[Pi]\"", TraditionalForm]}, {
      NCache[2 Pi, 6.283185307179586], 
      FormBox[
       RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}, {7.853981633974483, 
      FormBox["\"2.5\[Pi]\"", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.492504166877871*^9, 3.492504257395759*^9, 3.492504318483745*^9, 
   3.492504449505375*^9, 3.492504496981094*^9, {3.492504697784157*^9, 
   3.4925047233846197`*^9}, 3.4953632598278008`*^9, {3.49536340040069*^9, 
   3.495363510152844*^9}, 3.4953635498795147`*^9, {3.495363594751449*^9, 
   3.495363634029613*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"x", "-", "2"}], "x"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["x", "2"], ")"}], 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"x", "-", "2"}]]}]]}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"2", "x"}], "3"], ")"}], 
      RowBox[{"-", 
       FractionBox["2", 
        RowBox[{"x", "-", "2"}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "3", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49250620640298*^9, 3.492506393703073*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3s01HkYgPFBamYwFz+2KGHkUHRbtTum9L5JUuG0taJyCsWI2bRYlVyO
pVS6Kl32NBKFWFLLUtnFzGg0jLl9lam2knvpTpJsO/vHc57zcYyIWx9pTKPR
Agz9/0W7k01pNDpmjLi2ZH2UwBWjUfFyIzrGv8x9/vqTBKxOJ3yXaUxHnWO4
PmRcAh9qRMLJpnQ09ueHutOkcHN86z1zJh19t3nUahhSWJC94piNFR1j3XY2
W9tJwS3f3NrDlY61ZOaWzBVS4LXlz4paR8fNBYnuIyek0MpMPXCihI6zzj4u
0XvIYIzdI3j/iY75a3j7ChUyoHqPL6v3Y2Cc2KtLGNoMAxc/ZK6+xMAjjxcJ
Vn9qBu/pXXactwzMCRxLqs6+C8Eph8YurGIiBFq9f+sgh00VCU45Yiaa5tV5
8mvk8OxK/+WaV0z0+e1pyFWvFuClW0cU+ZhhS8zQrFxVCwzatyUp8syw2Yux
azjoHlw8eVcf0muGjc0MO6POe8DsSU4rW2KOs4uvaJdvV8DERO2exUcNzjEl
qd0KKP9ceTOz2xybxr51qxS1gq98cImnpwUubShlnHrXCpGbK2xcD1ugapeN
++vYNkD1HM+HTy1wbUqMz9jrNrhkvrCieQELqyjxqQahEm67vYtIPMTCiFSh
cmxACU22I1FHnrCQNWlOiWdUOwSoMxr089g48MqEX6xvhzPRLZuGDrCxbyzd
1zdIBWHyc378B2zckidzDZCrwHx/h+QXioM9VbMZ/bZqaDZZanxjGQed52aD
00Y1NL3pe0kXcjD/ul2w7KgabJW7kiS5HOwtjbHxk6thZ+600ut/cXDi6uR1
TJoGxm9PzrrVy8Ea13hp2CINvCAamjOXi0kx92WpIg3MWN/lUuHJxe7CeatW
FWjAp9byY3Q4F8VT/DrTtRpQWDhGHjzKxdCNrg076FrIlSekNVZz0Ti9Tmov
0EJdfBE/9BkXbzhNxZ/jtOCQMVVsxbDEjSz/3soCLaTtqSilLbRE39X8wkS1
FgTbHIICQy2xPiUyr85EB/yyB+V1WZbYVaIWszx0cKYvtiiryhLXhDQVt0fq
oI/J8856ZIn/RFd2f3NOB/tzZ+QUmFCIN0tleTId/GQ2nDhzPoXtvH0S4YgO
CvvZjFvBFDrnbHHO5BFQlgf4ZKdTGJaWscY/kEBQeLRDbRmFolQX3oZUAg7J
8mITHYX60/06aSmBYKHj+VqDE9md97OuETj+4/7DsYRC350izcoyAl/mzRfp
OigssM+skJcT0HefXVjUSWG4aJ9RayWB3ICoeu8nFAq+sG3U1QRMHE21GYMU
0ndbm5FGAgLWNuniFxSmjZSZnGkiED9eVz1osHnK6IcNEgLPOkTnfhii8M5Q
7R2dlED9ERLq+IbCr5/7+rV3CSQOF/U3DlMYfOzXP1RtBMq7JjoTRyjs81e5
nFASeN4erHD9SGFV9uPTge0E1l0zqzg5SmFsq2CDUkVg7taE+LDPFPLYU+MU
WgI71iq3W41T+Lv73suHdQQu8l2CWgyWpeS3+hECTOrR9wsmKOSyvabIOwgs
py2e3WOwMO3PaQfvE9j76rjt+X8pTE0edVz5gMD1hwNm/l8p/PsCzWlSJ4E+
uffEV4Mz4rXTpQb/B071PmQ=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzH0w1AkcBvCV2azdxdqfl03qbF1IFzbpLHe+33B6udu7EsOqKbq8lF6E
6KIkKimv6eJYvWwncZveLaM5dLEnmV0W+/LL5Z3U0NEbNrf3xzPPfGaeebi7
DwVELKBQKAJ9/u+1sceoFAoNTyX1G1Eocrhh8EG03oCGirOChnYDOVhcjF+X
voCGVved14gM5TD1cH/UQioNl4Zc9+EbyeHe7M6/mXQayiCRc9BUDq5nfbMX
WdDQJWu6otVWDqvKmJZujjTMfjE3+BNfDsvayr6M3ELDZzWbJ3MOy+EZ/fjp
3Js0LOdxx6mjcvhkNuj570caRtk0KvMDFEAM5XjXbzTGjLels4k1ChgtnUrf
dMUYx0NpMc7cDvBZ3LeENWmM2vn2styTHRCckvmpeAMdo983rbg42AFCSfzy
8yI6VnbJGJd8O+HljZFrD9/Q0dM6NiizuBOWpVruFvsx0DrQVqCb6oSxL9oS
Wy8x8LBPRAfFXwmlec3qkCEGBlENYqFQCfTBYycqvZhILr+Xrx1Wgk5Xk+R+
gYmW60zrR3hdUDVz+176ABPjpfYN9mld4N8y5sXnm6AJ77e/3rR1QUSoZJHj
ORNcM+l2v9+8G1DuxNf8Y4IpwrLcodBuuMLkSZ66muJAvhU/XtQNdave7k7I
NEVFauD46EA3NNq8i8zqNcV9O5eoUhx6QCBP+1PtbIbZYS8uO0X0QGG0TPj6
tBmGa36JEZX3QFjL5Y0ePWYo83V7FNvfA8zkrqYjBAvjWFZek4tV8NTwmwV3
vVnoVOedRwhV0DgxPE6LYuGSTgcXw3wV2Dw/mNhUwMLyvRZbktpUsLeAU1H9
mIVb9zz6fJeqhtm6hRm1QyxUyNojOZ5qeKVUUFaYm2Ntmt2uwcNqsA3oc5Dw
zfGm07YnjN/V4FfDfh8dbo7X50qShd1qaDXhRpy5YI7bk759MUHXQEFL/ImG
B/q9pK7iKy8NSOPEHjtemuORCblv0UEN2KVZiyyM2VhM3PRTiDRwIklSQeGx
sWTFHbeIZxrw3GUX9OMONtbtc20ymdOAR2VPlTSDjZMzm3sbHbVQOBwjzrjD
Rq7wQW58iBaG6ct8MrRs3LeGczTrjBaSC2zPXzUkkCKNbB66o4UDjOmEpS4E
dl+7m2Lfq4XrI2bGtcEElhXOh8iMSHheJfA7m0qgn3+VlbErCUHh0XY1lQTa
e/bJONtJsDvWUm7YSWB5Z/Ih6SkSgqO4RTV6t+aFroxOJyEnMPlcjJLADstm
lXUGCXPOLvs7uwjkBW/kJJ0mQT3wK0+sItBfttjGPZOEAkFkvU8vgdS1pk7V
2SQYcqkdaWMEPllXmF5SRIKn6a4n7q8IVC3d83ZTMQlxs9IHY3o7ho8EftT7
Zdf+y1tfE+glZeoCS0ioz1Lu4E4QKPk8pTApIyFhWjzSME2gkcQ797iYhKo+
nSrhnf5P2hGy6gYJ/e3BrY7vCUTL1Ry13ltuMSR5HwicPcI/urachNU74+PC
ZghMaFY8flVBwp7vn/9sMUtg04Za96JbJJR6OATJ9E49GSv+rpIEOqH92lVH
YHVLQNjVKhLWU9xXDuq9bfXJasEfJBx9k2NT9JnApx/Tpmf0rtaMMn6YJ9A2
SOhSISFhuMVHN6+36wGjsKDbJPwH85A6xQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3., 0.15},
  PlotRange->{{3, 5}, {0.14814815305173215`, 0.4481404722007083}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4925062910262403`*^9, 3.492506394366605*^9}}]
}, Open  ]]
},
WindowSize->{797, 750},
WindowMargins->{{64, Automatic}, {Automatic, 147}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3080, 92, 366, "Input"],
Cell[3650, 116, 3505, 63, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7192, 184, 160, 3, 32, "Input"],
Cell[7355, 189, 89, 1, 31, "Output"]
}, Open  ]],
Cell[7459, 193, 4640, 135, 454, "Input"],
Cell[CellGroupData[{
Cell[12124, 332, 846, 24, 96, "Input"],
Cell[12973, 358, 848, 16, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13858, 379, 3176, 83, 178, "Input"],
Cell[17037, 464, 16632, 293, 310, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33706, 762, 671, 23, 59, "Input"],
Cell[34380, 787, 3869, 70, 241, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> BHbumpynull_trial.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     84714,       1583]
NotebookOptionsPosition[     83564,       1540]
NotebookOutlinePosition[     83901,       1555]
CellTagsIndexPosition[     83858,       1552]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "g", ",", "g1", ",", "r0", ",", "\[Alpha]0", ",", "r", ",", 
    "\[CapitalDelta]\[Phi]", ",", "\[Epsilon]", ",", "f"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox["1", 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox["0.1", 
     SuperscriptBox["r", "4"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", "r", "]"}], "+", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"0.8", ",", "0.1"}], "]"}], ",", "r"}], "]"}], "0.2"}], "+", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"1.2", ",", "0.05"}], "]"}], ",", "r"}], "]"}], "0.07"}], "+", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"2", ",", "0.05"}], "]"}], ",", "r"}], "]"}], "0.05"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"g1", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.2", ",", "3"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "4"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.4906081705679007`*^9, 3.4906082259552183`*^9}, {
  3.490608260320189*^9, 3.4906082604423323`*^9}, {3.490608292666483*^9, 
  3.490608567019538*^9}, {3.490608604801566*^9, 3.490608615648253*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtmHk41O/Xx2esM0b2rC0qCQkVUujcZYkWIRSVUESWZEtISiS+SaUSkiVL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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 1},
  PlotRange->{{0, 3}, {0, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.4906082264892693`*^9, 3.490608261650423*^9, {3.490608295463608*^9, 
   3.490608567676442*^9}, {3.4906086057886972`*^9, 3.490608616458818*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r0", "=", 
  RowBox[{"r", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g1", "'"}], "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.5"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.490608661477982*^9, 3.490608661693087*^9}, {
  3.490608714893828*^9, 3.490608722137413*^9}}],

Cell[BoxData["0.4477856350418646`"], "Output",
 CellChangeTimes->{
  3.490608662776183*^9, {3.490608715658688*^9, 3.4906087250561943`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Alpha]0", "=", 
  SqrtBox[
   RowBox[{"g1", "[", "r0", "]"}]]}], "\[IndentingNewLine]", 
 SqrtBox[
  RowBox[{"g1", "[", "0.8", "]"}]], "\[IndentingNewLine]", 
 SqrtBox[
  RowBox[{"g1", "[", "1.2", "]"}]], "\[IndentingNewLine]", 
 SqrtBox[
  RowBox[{"g1", "[", "2", "]"}]]}], "Input",
 CellChangeTimes->{{3.490608718613446*^9, 3.490608723301112*^9}, {
  3.4906089453982763`*^9, 3.4906089778408537`*^9}, {3.49061234436417*^9, 
  3.490612344533342*^9}, {3.490613231735634*^9, 3.490613232130164*^9}, {
  3.4906156902408867`*^9, 3.490615690354114*^9}, {3.49061737979497*^9, 
  3.49061738006312*^9}}],

Cell[BoxData["1.871255864125379`"], "Output",
 CellChangeTimes->{
  3.490608675017474*^9, {3.490608719063891*^9, 3.490608726999469*^9}, 
   3.490608979444434*^9, 3.490612345853772*^9, 3.490613234392516*^9, 
   3.49061569159527*^9, 3.490617380564232*^9}],

Cell[BoxData["1.7652886267698187`"], "Output",
 CellChangeTimes->{
  3.490608675017474*^9, {3.490608719063891*^9, 3.490608726999469*^9}, 
   3.490608979444434*^9, 3.490612345853772*^9, 3.490613234392516*^9, 
   3.49061569159527*^9, 3.4906173805677023`*^9}],

Cell[BoxData["1.4849262570296224`"], "Output",
 CellChangeTimes->{
  3.490608675017474*^9, {3.490608719063891*^9, 3.490608726999469*^9}, 
   3.490608979444434*^9, 3.490612345853772*^9, 3.490613234392516*^9, 
   3.49061569159527*^9, 3.4906173805707273`*^9}],

Cell[BoxData["1.2816755753315394`"], "Output",
 CellChangeTimes->{
  3.490608675017474*^9, {3.490608719063891*^9, 3.490608726999469*^9}, 
   3.490608979444434*^9, 3.490612345853772*^9, 3.490613234392516*^9, 
   3.49061569159527*^9, 3.490617380573444*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   SqrtBox[
    RowBox[{"g1", "[", "r", "]"}]], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.2", ",", "3"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49061239822858*^9, 3.490612431234008*^9}, 
   3.490612467294107*^9, 3.49061607512071*^9, {3.4906164823546457`*^9, 
   3.490616502663455*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVmXlYzG8XxielEiKlJJKQRAuqn4T7G4lQKBVSCm0qpZJkJ0IklFIkUdGK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 1},
  PlotRange->{{0, 3}, {0., 1.8712558347485324`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.490612432081543*^9, 3.490612468104415*^9, 3.4906160762065773`*^9, {
   3.490616489765283*^9, 3.490616504442142*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rm", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"2", "/", "5"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]}]}]]}]], 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]}]]], "+", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"1.76", ",", "0.1"}], "]"}], ",", "\[Alpha]"}], "]"}], 
     "0.005"}], "+", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"1.5", ",", "0.2"}], "]"}], ",", "\[Alpha]"}], "]"}], 
     "0.002"}], "+", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"1.3", ",", "0.05"}], "]"}], ",", "\[Alpha]"}], "]"}], 
     "0.005"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", "[", 
     RowBox[{"rm", "[", "\[Alpha]", "]"}], "]"}], "-", 
    SuperscriptBox["\[Alpha]", "2"]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.001", ",", "1.87"}], "}"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.490610822833167*^9, 3.490610848077189*^9}, {
  3.490610886083026*^9, 3.490610904262618*^9}, {3.490610949413974*^9, 
  3.4906109513565617`*^9}, {3.490611015981103*^9, 3.490611077478382*^9}, {
  3.4906111099899797`*^9, 3.490611135957818*^9}, {3.490611181169037*^9, 
  3.490611367848337*^9}, {3.490611398941223*^9, 3.4906114319600687`*^9}, {
  3.4906115064405413`*^9, 3.4906115628763103`*^9}, {3.4906116190880327`*^9, 
  3.490611639471332*^9}, {3.490611678150093*^9, 3.49061187451579*^9}, {
  3.490611906913938*^9, 3.490611934339355*^9}, {3.490611967763599*^9, 
  3.490612118140224*^9}, {3.49061217355134*^9, 3.490612193958997*^9}, {
  3.490612260569322*^9, 3.490612263316433*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13c8lW0YB3ApoqTMJDJCKkpI0rislBBJ00hFRsrISCSbIq+EJJmH7MjI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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0},
  PlotRange->{{1.001, 1.87}, {-0.04092119987467058, 0.7836654848470674}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4906108334965153`*^9, 3.4906108484364643`*^9}, {
   3.490610889044779*^9, 3.4906109056208563`*^9}, 3.4906109524181623`*^9, {
   3.490611065317028*^9, 3.490611079409335*^9}, 3.490611136687478*^9, {
   3.490611297932973*^9, 3.490611369519305*^9}, {3.4906114048468037`*^9, 
   3.490611433235147*^9}, {3.4906115141096287`*^9, 3.4906115641603603`*^9}, {
   3.490611620842803*^9, 3.4906116408826*^9}, {3.490611789941983*^9, 
   3.490611875747141*^9}, {3.490611910798204*^9, 3.490611935766872*^9}, {
   3.490611969472294*^9, 3.490612086231683*^9}, 3.4906121196682043`*^9, {
   3.490612175176607*^9, 3.490612194990617*^9}, 3.4906122648155937`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", "[", "r", "]"}], "-", 
        SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"0.4", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]}]}]]}]], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]}]]], "+", 
         RowBox[{
          RowBox[{"PDF", "[", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"1.12", ",", "0.01"}], "]"}], ",", "\[Alpha]"}], "]"}], 
          FractionBox["0.005", "\[Alpha]"]}]}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "\[Alpha]", "]"}], "-", 
    FractionBox[
     SqrtBox[
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"0.4", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]}]}]]}]], 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]}]]]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.1", ",", "1.15"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0.2"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.490608778719939*^9, 3.490608919264984*^9, {3.490608998763213*^9, 
   3.490609084068934*^9}, {3.490609162819235*^9, 3.49060916467658*^9}, {
   3.4906099723002234`*^9, 3.490609977124618*^9}, {3.4906100813868628`*^9, 
   3.4906101122149878`*^9}, 3.490613112179113*^9, {3.4906132486382847`*^9, 
   3.4906132494004297`*^9}, {3.490615727137184*^9, 3.49061577689799*^9}, {
   3.490615886090747*^9, 3.49061590732833*^9}, {3.490615979475828*^9, 
   3.4906159799580097`*^9}, {3.4906160120014973`*^9, 3.490616047110327*^9}, {
   3.490616252307015*^9, 3.4906162551907063`*^9}, {3.490616398937223*^9, 
   3.490616402149844*^9}, {3.4906168161519012`*^9, 3.4906168163957872`*^9}, {
   3.490616865226173*^9, 3.4906168850954523`*^9}, 3.490616941911993*^9, 
   3.490617100829506*^9, {3.490617352768196*^9, 3.490617354200925*^9}, {
   3.490617428222372*^9, 3.49061744958676*^9}, {3.4906175097987013`*^9, 
   3.49061751379587*^9}, {3.4906175785835447`*^9, 3.4906175996355762`*^9}, {
   3.490617704979969*^9, 3.490617711217752*^9}, {3.4906178114117727`*^9, 
   3.4906178481180487`*^9}, {3.4906179361891737`*^9, 3.490617949030279*^9}, {
   3.4906182757265673`*^9, 3.4906182862449017`*^9}, {3.4906183838110943`*^9, 
   3.490618395067082*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwdzg1Ik0EYwPE5rSxnkqbmRzCVmIiSkliJ8UzNZVYQowYSZQtErNgq05KQ
ppi1aVmjbO/UjeFqTWVz06lz2NLNbTrLyD7mR7maUWJfN0hrZnRvB8fx48/d
PXGn+OxiKoVCYeBNns/75wiCQEDxuf0vSAWgLTyoUZPu1jY0DQjglq9/2Eia
Wqx/Oy2AQ1nixSnSfcqbkzHVMGbeuydaio3y6o7Jq8FiU7ul/x066+ysgd6X
ZYyWZmz5ZZHMXQvNP9YZZK3YadqiYJUQphd6ErpIG29QxS+EEO3hiodIO8pb
dv0VgvSViT9PeqU4bfGoCCQD/KQkGXbmTuaHtfXQVPtGbiCduHXGx2sA8RaV
aFyOzXpKfOE0gpDJOulTYC/VeAvMYkgrqY+lPUQgCOLmqv0JCNp2vXR9O+6a
1UhupxwCVySs4xrcI5W5mkdtYFbp0kv0CJiZM5NFJ1RAnHXr7b24J6r19692
wAPHyFCYCXu0PWqTQgtnVnTvw834Pb/xizUWHRxh9dzhWbArnZ/K5rthuWSQ
XWVH4DaVTsV4DDBOr1JecuIewMnJc/WBFbHrHBMI6Du4GxuXjVBBbK+cmMR+
FifJQiY4UBj/J9mF7+cPftsX9hjYXc6Qiln8//eO8+zNTyDs3ZX0cjeCVKIg
Qx40BMsJOQtj8wgCc3Q2esQw3GOGaF9/RpAfca0tPtgCnHJvwO6vCG43a/qs
EVbYn92wWIdwnxtI4kWNwJIn2SP6ieBc6KDVEmgDm8xz+uNvPK9ZFUvbYIfD
qQr/pVU8n4ufzfhlB1pheIrXzwt0rqHs7pwDqjPClSlrvCAlyDUK/wCJET/0

     "]], LineBox[CompressedData["
1:eJwt1Xk4lF0fB/AhFaLQorINyRr1oIxM5zcIpSLMY8k2FCFJmxbVM6mEZEnZ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     "]], 
    LineBox[{{1.1288462086488422`, 0.2}, {1.1288593946286773`, 0.}}], 
    LineBox[{{1.1284506028132806`, 0.2}, {1.128464013352736, 0.}}], 
    LineBox[{{1.1282503514533586`, 0.2}, {1.128263751422638, 0.}}], 
    LineBox[{{1.1283517700621215`, 0.}, {1.1283651618009523`, 0.2}}], 
    LineBox[{{1.1287487896746486`, 0.}, {1.128761957583853, 0.2}}], 
    LineBox[{{1.128418453530157, 0.}, {1.1284318487922553`, 0.2}}], 
    LineBox[{{1.1287970601906216`, 0.2}, {1.1288102436453669`, 0.}}], 
    LineBox[{{1.1283671647501652`, 0.2}, {1.1283805708901389`, 0.}}], 
    LineBox[{{1.1288306231537615`, 0.}, {1.1288437952763686`, 0.2}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.1, 0},
  PlotRange->{{1.1, 1.15}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.490609091314259*^9, 3.4906091697475452`*^9, 3.490609977947122*^9, 
   3.490610115933556*^9, 3.490613116599618*^9, 3.4906132507661324`*^9, {
   3.4906157512741747`*^9, 3.490615778323357*^9}, {3.490615887138545*^9, 
   3.490615909920322*^9}, 3.490615980744025*^9, {3.490616013519642*^9, 
   3.49061604841875*^9}, 3.490616256623272*^9, 3.490616403328431*^9, 
   3.490616817800259*^9, {3.490616870702733*^9, 3.490616886461473*^9}, 
   3.490616952589452*^9, 3.490617103990456*^9, 3.490617356218994*^9, {
   3.4906174309136267`*^9, 3.4906174508947268`*^9}, 3.490617515726715*^9, {
   3.490617582613327*^9, 3.49061760673312*^9}, 3.490617714798428*^9, {
   3.490617818271407*^9, 3.490617850371442*^9}, 3.490617951312722*^9, {
   3.490618280964342*^9, 3.490618287741547*^9}, 3.490618398371841*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"PDF", "[", 
     RowBox[{
      RowBox[{"NormalDistribution", "[", 
       RowBox[{"1.12", ",", "0.01"}], "]"}], ",", "\[Alpha]"}], "]"}], " ", 
    FractionBox["0.005", "\[Alpha]"]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.1", ",", "1.15"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0.2"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.490615792143014*^9, 3.490615874111545*^9}, {
   3.490615925775031*^9, 3.490615969048917*^9}, {3.490616211070369*^9, 
   3.490616243095623*^9}, {3.4906163822776413`*^9, 3.4906163936352*^9}, {
   3.490616898979621*^9, 3.490616908487151*^9}, 3.490616946309697*^9, {
   3.490616977981632*^9, 3.490616981707981*^9}, {3.490617027219223*^9, 
   3.490617084426488*^9}, {3.490617145730256*^9, 3.4906171863317823`*^9}, {
   3.49061733550401*^9, 3.490617347163748*^9}, {3.490617421804126*^9, 
   3.490617421926613*^9}, {3.4906174661627007`*^9, 3.49061756865495*^9}, 
   3.49061760373647*^9, 3.490617639404922*^9, {3.490617864813121*^9, 
   3.490617914933679*^9}, {3.49061795901296*^9, 3.490617967002624*^9}, {
   3.490618061084408*^9, 3.490618079322803*^9}, {3.490618221223357*^9, 
   3.4906182506231623`*^9}, {3.490618322786237*^9, 3.490618373192666*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk4VdsbB3AVmSKUkkqknyEylFwVvSVR5jFDGTNkiGNuoFxzREh06Crz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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.1, 0},
  PlotRange->{{1.1, 1.15}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.490615810421865*^9, 3.490615815081264*^9}, {
   3.490615859128468*^9, 3.490615874646372*^9}, {3.4906159266494617`*^9, 
   3.490615969502976*^9}, {3.490616214894595*^9, 3.490616243703064*^9}, {
   3.4906163832300653`*^9, 3.490616394105495*^9}, 3.4906169091423798`*^9, {
   3.490616955877503*^9, 3.490616984733386*^9}, {3.490617027965575*^9, 
   3.4906170855562153`*^9}, {3.490617147269577*^9, 3.490617187043795*^9}, {
   3.4906173362061253`*^9, 3.490617347925075*^9}, 3.490617422875226*^9, {
   3.490617467059918*^9, 3.490617569610354*^9}, 3.490617608987967*^9, 
   3.490617640896229*^9, {3.490617897312772*^9, 3.49061791539342*^9}, {
   3.4906179606320877`*^9, 3.490617967687306*^9}, {3.490618075114052*^9, 
   3.490618080115645*^9}, {3.4906182279974403`*^9, 3.490618251009615*^9}, {
   3.490618326360134*^9, 3.490618374127604*^9}}]
}, Open  ]]
},
WindowSize->{1288, 750},
WindowMargins->{{0, Automatic}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1709, 49, 122, "Input"],
Cell[2279, 73, 17823, 298, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20139, 376, 359, 10, 32, "Input"],
Cell[20501, 388, 139, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20677, 395, 621, 14, 120, "Input"],
Cell[21301, 411, 253, 4, 31, "Output"],
Cell[21557, 417, 256, 4, 31, "Output"],
Cell[21816, 423, 256, 4, 31, "Output"],
Cell[22075, 429, 254, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22366, 438, 449, 12, 43, "Input"],
Cell[22818, 452, 18023, 302, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40878, 759, 2081, 56, 146, "Input"],
Cell[42962, 817, 20956, 347, 239, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63955, 1169, 3131, 78, 193, "Input"],
Cell[67089, 1249, 7980, 135, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75106, 1389, 1428, 28, 54, "Input"],
Cell[76537, 1419, 7011, 118, 248, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> BHnullplots.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    727907,      13343]
NotebookOptionsPosition[    724185,      13227]
NotebookOutlinePosition[    724523,      13242]
CellTagsIndexPosition[    724480,      13239]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"r0", ",", "\[Alpha]0", ",", "f", ",", "r", ",", "\[Mu]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"r_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{"1", "+", 
   SuperscriptBox["r", "2"], "-", 
   FractionBox["\[Mu]", 
    SuperscriptBox["r", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "[", "\[Mu]_", "]"}], ":=", 
  SqrtBox[
   RowBox[{"2", "\[Mu]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]0", "[", "\[Mu]_", "]"}], ":=", 
  SqrtBox[
   RowBox[{"1", "+", 
    FractionBox["1", 
     RowBox[{"4", "\[Mu]"}]]}]]}], "\[IndentingNewLine]", 
 RowBox[{"r0", "[", "0.1", "]"}]}], "Input",
 CellChangeTimes->{{3.490439423848489*^9, 3.490439507169043*^9}, {
   3.4904395558424377`*^9, 3.490439635420121*^9}, {3.4904397312487793`*^9, 
   3.4904397482305613`*^9}, 3.490439945025749*^9, {3.49060221191229*^9, 
   3.4906022152663803`*^9}, {3.4906022575495358`*^9, 3.490602257628871*^9}}],

Cell[BoxData["0.4472135954999579`"], "Output",
 CellChangeTimes->{3.495298276455*^9, 3.4953593375384703`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["0.4472135954999579`"], "Input",
 CellChangeTimes->{3.4952982642139997`*^9}],

Cell[BoxData["0.4472135954999579`"], "Output",
 CellChangeTimes->{3.495298264274*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"f", "[", 
     RowBox[{"r", ",", "0.1"}], "]"}], 
    SuperscriptBox["r", "2"]], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.2", ",", "2.5"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "4"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.490601102036561*^9, 3.490601141583831*^9}, {
  3.4906011944736958`*^9, 3.4906013500826263`*^9}, {3.490601682205061*^9, 
  3.490601682346191*^9}, {3.490602165939506*^9, 3.490602188919581*^9}, {
  3.490602227044276*^9, 3.4906022343038797`*^9}, {3.490602291755234*^9, 
  3.490602296850209*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtlns01Nv7x4eJNB9FiQ7RhUJEpUOkerZIDkKD1HErUSIlSuVI5VJuEYdJ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 1},
  PlotRange->{{0, 2.5}, {0, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.490601122282792*^9, 3.490601142077417*^9}, {
   3.490601273628502*^9, 3.490601350810484*^9}, 3.490601682913951*^9, {
   3.4906021681972027`*^9, 3.4906021894637537`*^9}, 3.490602234847763*^9, {
   3.4906022926039143`*^9, 3.490602297460326*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{"r", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "\[Mu]"}], "]"}], 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{
        RowBox[{"r0", "[", "\[Mu]", "]"}], 
        FractionBox[
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Alpha]0", "[", "\[Mu]", "]"}], "2"], "-", "1"}]], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]]}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"r", "[", 
  RowBox[{"1.87073", ",", "0.1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"\[Alpha]", ",", "0.1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.001", ",", "1.87"}], "}"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.490439642412163*^9, 3.490439661896057*^9}, {
  3.490439886104167*^9, 3.490439923735683*^9}, {3.490602459603919*^9, 
  3.4906024931684437`*^9}}],

Cell[BoxData["0.449956218839724`"], "Output",
 CellChangeTimes->{{3.490439899726687*^9, 3.490439950096089*^9}, 
   3.4906017927758093`*^9, {3.490602454380033*^9, 3.490602494092236*^9}, {
   3.495298260034*^9, 3.495298281277*^9}, 3.495359341817601*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVU3k41PsaH2OXI9JV6lTI0XJQQrb0+U67ZkhFSkhK4VpDRDmKUilJXW2H
Y0taTpE2oshWhyYnimQWsg1XzW9sh5kf1/3jfd4/3ud5P89n0/cJ2eHLZDAY
V6bn/7t31rvC40/EeOJYPiP2vBppjJ4RpVUiRnCpfMZDMzWy6fsJD+NSMRJ1
71YsWKBGXh4Qsza/FGMk6a7OSxU1ku/0Sf1EuRiVtZN3TghVSazhHzl9lWKc
/iTeoJmmSowaV3Ff/yWGLSWQdslUSOwS91+C28Wo0TczLRhUJg0pJnEJPDE+
sz591OErk4WjjJbrfDHWnO9ADleZVFTfOVslFGNLuYOmRqEyUfIZGZjbLcas
Z/uWroxQJqm/pz6uGhQjyNm5wE1OmeRp1UF3Soy9MUYKMFEiI9E3r5syKHw+
eMC2WE+JbBIGUevlKHgti4i2m61ERA9n5wbLU7htab06SapITDk+StXKFBbl
hKsp1SuSkjN0Q7AmhdaVbJWjQYqEKzV3r9an0HtLmyl6pUC2pwstKAMKlXqa
xTnFCqR55cWZCw0pnJvBSQkqUCBtvj3VUUYUthaEz16dpkB6P1xf8euvFHaM
tzy/eEiBMPJohTQLCicfVkjNZymQVZy6R/s2U2jIv+DhESFPnvaEn7+whUJL
mX+FOECeWJ/U8y1xoKA4w/fj5f3yZO2zY/O0ORT81OenjDvJE7ae8elaZwrv
WB2uHsvlycHhVHcTdwoHNge+c/vGJP/53V1RGkjBRf6ZXawnk2xVMW7QDqZQ
mKH8SubKJJPhdJpxCIWQDTqFZ5yY5BA7S88rbJp/UExuMZhk9US3XWUkhRU1
tGaoAZO0uIUdSYqjsPxXvVZfkRzR1T4r0E6lkMDvI9+OyxFu3J5848sUPoYp
Ze46KkdO9S8P2phGoS6o7HFjiBzpr3w/cfQqhXCvY82tPnKkNFRbp+06hd8S
VUqtHOTIXm4mJyubwvqZRoFGc+RIxrmnJcbFFDTs1ON/e84gp5Z6Mz2fUHCP
mPCwKWIQvzo19sWnFIJ7bLLG7zGIhaJ3++BzCiTnisnFTAZpiFebelhGIdrv
L4up0wwii9q3wayWwpwE178VdzGIxyHVD5ZfpvWMWTtSNDyFees9u9ZOUejM
OG8VmjeJ9ia/LH+GBBUlZqLim5PIPBjhcVVOgkH/KuFU6iQMziQ3i+QlqM8Y
Cys8MYll70qqr6pI4MnUaT7iNgnrbTq3+7UkECW+yDyiPgm3vR980w0loHYu
ldM+TuNqOKt30EECsw3DqmUhMiR9CrukwJagfXXnDQc/GWKscqzmcyQof7CZ
0+4tg7eUeXaLkwQLVD0ZWjtkME6oXpq7Q4J+l39NPbOQoSptc8DuvRJkcX1Y
4gkpJEWOg28CJQhMC9CgzkvhLN4zdO2SBA9nTuVovphAvM3rSIOvEjy2524c
1R+HhLtbrkB/CFw34RK1tjHs/2rq+9ehIWyLuNKc+GoUG55sx/uiIbR5Xihd
++cI/L8UGNSPDaHcMnJl1dthMOs5x++uH4bJK9v9mqIhXDc3eWiYMowlKa1l
rdN/Q/tYoptN0/f5w4yzURKU+efepBaOgM2uddv2fro3Vjau631HsOmPwDyW
LQXO3/PPRBaNINYz5KVhvhjsTttLG2Qj0NUNLXq8UIwLSMnWWDeKtotHjx92
/gGWv+nykoujsNEpc/nT6zusBcwyr+ZR3LAoMHhzbhDT6TfK1h1Dn5PDzKqq
/+Lq6TCl6oNjULJboVA/NoC1yfLijntjYJQVlWWtG4CHZ+c24egYjOlzAsek
fkTl00mxrH/AWW2fe6dFhGY7x3daSf9gk3DVzDhbEW5niOLPfvwHi54O5OSl
9+EFu5Q1MXcc3hGSGrZ8H96G1rWpeI3j3xlt2jejesHx0e8fKxjHyaaaU393
9WBW1iNm5/dxJLErnfr29YBz7/zlB7YTsJsyP1ba1I23jJvLjpycwBr7Oa9n
uHSDxe2+0Vw7gfvCe7fCv3TB1C8ufs4sKZKv9lUKdnXB04kd6rpbikdet8Kq
+N/AkPP9HJ4nxbfeqf5uz2/IWv5y9oofUix2/Dl2SNCJU1kbPbqnc1RZm9xk
FNCJ1s6f5x2Pl0F5ICa7s68DoWFLO36qk8GlMfXusqAOKEaFxq9Rp8EYvrI0
97sQGg6K6Ww3GqGjL2Jj3YVICop/dWA3jR6Nwu1mu4VgpEl7YvfQUN8jG+h2
FWKojbJ6sJeGBz/ck71diNZA/hd1bxr7MopfKW0RIjv1+QKuHw1NS/tkO0sh
LFr9bzvH0LA3P/Z7tIYQf8q63vvF0jhqjxB6hhBG+t6j8dO96lnGcYlXFWJu
wK7NRXE0OKiwjFcQgpauE2kl0Phh6cvjDgtQu+hnk6ZkGtdybc5dqxdgz2Hu
E9cMGtqime52kQIYKhw4kpJJw19bsGYiWIDvWWMr6v6gEfJTVkyhnwCn2vTu
W+fQmGp7tpzpIcA9x/Ds+XdoBNWUtJivE0BmPjelo5CGeMLG9Ir6NF7jA/a8
xzQ2/fY6pEBRgNQglurOYhq5Ad+3FE7yYXgnILH6KY1ofhYzXcyH47zymDul
ND5XWI/cb+Ijk+FzOKiaRn5zwqKYdD78MkYN82toxFmF2Eek8LHKNrmTXzuN
N2TT73qGj9rwJ57O72gU77xmUx/Jx48eJRdzLo2kC/N7du3kozThllbgBxpf
pzYtPryVj0S9lR/yGmk8qo4+uIPFx1z3PVt1mmgcerHrRKEpH+T9fTLeQmNF
75VCa2U+1ALIpNkXGpHkdeYHGQ/NSp9eBrTRcDf4/O9fJDz4k8nV7e005Df2
lAx/5cGClzY8m0+j0bd50b5GHiaPLXnsKKCRnjCZ41/NQ1qxs8nrDho/fXSc
ZXqfBw/n7v6xThrcz6OebzN4MBo8VrCyi8bb0+PBlZd4EJ/TOOTfTYOV3JAt
i+eh1Ch3cU4PjctGl8t3hvGQWGXV0dZLQ6Nm9pvL3jw4eTdkaotorLLO9fN3
4mEu7e3B6Z/2w+jN+H5bHr7dGNE9PUBDmNfx5t5iHv4HqI+j0A==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0.5},
  PlotRange->{{1.001, 1.87}, {0.455301943124665, 3.3176175038476803`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.490439899726687*^9, 3.490439950096089*^9}, 
   3.4906017927758093`*^9, {3.490602454380033*^9, 3.490602494092236*^9}, {
   3.495298260034*^9, 3.495298281277*^9}, 3.4953593419679403`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "[", 
    RowBox[{
     RowBox[{"\[Alpha]_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Mu]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"Re", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "-", 
           FractionBox[
            RowBox[{"f", "[", 
             RowBox[{"x", ",", "\[Mu]"}], "]"}], 
            SuperscriptBox["x", "2"]]}]]}]], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "\[Infinity]", ",", 
         RowBox[{"r", "[", 
          RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]t", "[", 
   RowBox[{
    RowBox[{"\[Alpha]_", "?", "NumberQ"}], ",", 
    RowBox[{"\[Mu]_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox["\[Alpha]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"x", ",", "\[Mu]"}], "]"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          FractionBox[
           RowBox[{"f", "[", 
            RowBox[{"x", ",", "\[Mu]"}], "]"}], 
           SuperscriptBox["x", "2"]]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "\[Infinity]", ",", 
        RowBox[{"r", "[", 
         RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}]}], "}"}]}], "]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4904376683622503`*^9, 3.490437733650343*^9}, {
  3.490437768873616*^9, 3.490437861877673*^9}, {3.4904380652045403`*^9, 
  3.490438120013645*^9}, {3.490438167825511*^9, 3.490438168692685*^9}, {
  3.490439678276039*^9, 3.490439710233539*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", ":=", "0.000000001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1", "[", 
    RowBox[{"u_", "?", "NumberQ"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", "[", 
         RowBox[{"\[Alpha]", ",", "0.1"}], "]"}], "\[Alpha]"}], 
       RowBox[{"\[Pi]", 
        SqrtBox[
         RowBox[{"u", "-", 
          SuperscriptBox["\[Alpha]", "2"]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"1", "+", 
         RowBox[{"10", "\[Epsilon]"}]}], ",", 
        SqrtBox["u"]}], "}"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", "r_", "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{"I1", "[", "x", "]"}], "]"}], "\[Equal]", 
      FractionBox["1", "r"]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"N", "[", 
        FractionBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "0.1"}], "]"}], 
         SuperscriptBox["r", "2"]], "]"}]}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4906018226846333`*^9, 3.4906019418490343`*^9}, 
   3.490601990695125*^9, {3.4906021619210453`*^9, 3.4906021619993773`*^9}, {
   3.490602243028377*^9, 3.4906022431379957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.49060199497878*^9, 3.490602001408619*^9}}],

Cell[BoxData["1.2437500197184572`"], "Output",
 CellChangeTimes->{3.490602026239942*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"h", "[", "y", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0.5", ",", "2.5", ",", "0.05"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.490602097283091*^9, 3.4906021326896143`*^9}, {
  3.4906022771856127`*^9, 3.490602277697398*^9}, {3.490602340377145*^9, 
  3.490602358889822*^9}, {3.490602499268731*^9, 3.490602499641897*^9}, {
  3.490602672020825*^9, 3.490602673489451*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.490602805362805*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.490602920131279*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.490602967473586*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"lstol\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.490602967476284*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data", ":=", 
  RowBox[{"{", 
   RowBox[{
   "3.4000000000003494`", ",", "3.2129635931499885`", ",", 
    "3.0061727613452187`", ",", "2.8066594462419925`", ",", 
    "2.624323225886172`", ",", "2.4617284381887954`", ",", 
    "2.3183594188412306`", ",", "2.1925144841730795`", ",", 
    "2.0821521259999174`", ",", "1.985259500921234`", ",", 
    "1.9000000235204655`", ",", "1.8247592435068134`", ",", 
    "1.758144936365638`", ",", "1.698968342159776`", ",", 
    "1.646219148516129`", ",", "1.5990400527547666`", ",", 
    "1.5567032481125624`", ",", "1.5185900865432564`", ",", 
    "1.4841733053544945`", ",", "1.4530024364740486`", ",", 
    "1.4246913567774622`", ",", "1.3989080919654315`", ",", 
    "1.3753662219822593`", ",", "1.3538178537877896`", ",", 
    "1.3340477246435891`", ",", "1.3158684113605963`", ",", 
    "1.2991159825381569`", ",", "1.2836469225415896`", ",", 
    "1.2693349497899291`", ",", "1.256068795884373`", ",", 
    "1.2437500197184572`", ",", "1.2322914259102788`", ",", 
    "1.2216155112677456`", ",", "1.2116531504997006`", ",", 
    "1.2023427616755364`", ",", "1.1936290345782958`", ",", 
    "1.1854624915344487`", ",", "1.1777985541078582`", ",", 
    "1.1705970605866685`", ",", "1.1638218247170344`", ",", 
    "1.1574400319513585`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4906062750476*^9, 3.490606277563899*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "0.1"}], "]"}], 
      SuperscriptBox["r", "2"]], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.2", ",", "2.5"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "->", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "3.8"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"V", "[", "r", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.5", ",", "1", ",", "1.5", ",", "2", ",", "2.5"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}]}]}], 
    "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "0"}], "]"}], 
      SuperscriptBox["r", "2"]], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.2", ",", "2.5"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"data", ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "2.5"}], "}"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "4"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4906062670214233`*^9, 3.490606309764105*^9}, {
  3.4906063575912323`*^9, 3.490606497359886*^9}, {3.491119185719791*^9, 
  3.491119219918058*^9}, {3.495360519558066*^9, 3.495360692865459*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwtlns01Nv7x4eJNB9FiQ7RhUJEpUOkerZIDkKD1HErUSIlSuVI5VJuEYdJ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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0Hk41IseBnD5nUlkX7JMSmSUSk7dUOj7zZZQoiJcS6Kk5UhaFJLlJOOi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      "]]}}, {{}, 
    {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJw1zVtIk3EYx/H/+26GM4MutUAYlJCakMYKGvz+JhV0hC4iUpAEXwwbEoWC
FUpKoKsLL0QymhhBs8OFeIhMWLQowrlKagWRuYwxS8Xe4+ZOOd+nL/z53zzP
57HXN59uEBlju9Zf9jebx2FH5Xqb+cCdbGFoPZ6q4jEbr9xoAc2f2MkH+bl8
JpDtF2qVHXO2K5u4tFEEvs7fZffSVm56UbQcWH7qGbGQtwh33c8cdksk7w8C
zie5h3oE8pbgejFaBy8jbwXBtsbWQX8GpreK4MTERUlKw5xfxbDh8TkqUjD9
v3AWjPfV2pMw92XMwOuKlydg3lMQeh9cWDyzRp6KIcfznMd9cfJUhG9WP6qK
xsjT4J+sKdp5PEaeju0dwo0yn0Gegb1DA1fbYZAXQ2++taR7WicvhrCn9/Ly
eZ28OFpSutgh6OSt4U3xUtQ5rJGXwFzNUdfBsxp5SUzZ82yBLRp5SbgbSr/s
fqeSl8Lo5/S5j90qeWnMH9laUnFKJS+Dtv5U/7cClTzGSy+NNEkRheYZP/Eh
5Gh9ppDP+O3I7NiUW6F9gXd+Ny6s1Ct0T+CGt90/7VTIE3le0Z5X2wr/eyJX
pGtdDw2ZPJHfHZePVX+VybPw8n0vE/5JmTwLf3t9/33LoEyelRdmXod+dMn4
B+M3L3I=
      "]]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
  AxesOrigin->{0, 1},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{0, 2.5}, {0, 3.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic},
  Ticks->{{{0.5, 
      FormBox["0.5`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {1.5, 
      FormBox["1.5`", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {2.5, 
      FormBox["2.5`", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.49060631051231*^9, {3.490606375216585*^9, 3.490606421477257*^9}, {
   3.490606454143586*^9, 3.490606497898698*^9}, 3.4911192214971113`*^9, {
   3.495360507471404*^9, 3.495360572010363*^9}, {3.495360631549268*^9, 
   3.495360693306754*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"h", "[", "0.5", "]"}], ",", 
   RowBox[{"h", "[", "0.55", "]"}], ",", 
   RowBox[{"h", "[", "0.6", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.4906023951796627`*^9, 3.490602397104134*^9}, {
   3.4906025021149178`*^9, 3.490602502367674*^9}, 3.490602572032319*^9, {
   3.490602625042248*^9, 3.490602636897056*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.4000000000003494`", ",", "3.2129635931499885`", ",", 
   "3.0061727613452187`"}], "}"}]], "Output",
 CellChangeTimes->{{3.4906023740468483`*^9, 3.490602398682102*^9}, 
   3.4906025101430683`*^9, 3.490602576620578*^9, 3.490602653304923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"f", "[", 
   RowBox[{"2", ",", "0.1"}], "]"}], 
  SuperscriptBox["2", "2"]]], "Input",
 CellChangeTimes->{{3.490602039532011*^9, 3.490602052738523*^9}}],

Cell[BoxData["1.24375`"], "Output",
 CellChangeTimes->{3.490602054471778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]t", "[", 
  RowBox[{"1.8", ",", "0.05"}], "]"}]], "Input",
 CellChangeTimes->{{3.4904402487087193`*^9, 3.490440261415264*^9}}],

Cell[BoxData["3.390622454613318`"], "Output",
 CellChangeTimes->{3.490440261958437*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]\[Phi]", "[", 
           RowBox[{"\[Alpha]", ",", "0.1"}], "]"}], ",", 
          RowBox[{"\[CapitalDelta]t", "[", 
           RowBox[{"\[Alpha]", ",", "0.1"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]\[Phi]", "[", 
           RowBox[{"\[Alpha]", ",", "0.1"}], "]"}], ",", 
          RowBox[{"\[CapitalDelta]\[Phi]", "[", 
           RowBox[{"\[Alpha]", ",", "0.1"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1.0001", ",", "1.8708"}], "}"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "0.6"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[Pi]", ",", 
         RowBox[{"2.6", "\[Pi]"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]t"}], "}"}]}], 
      ",", 
      RowBox[{"AxesStyle", "\[Rule]", 
       RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Pi]", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1.5", "\[Pi]"}], ",", "\"\<1.5\[Pi]\>\""}], "}"}], ",", 
           
           RowBox[{"2", "\[Pi]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2.5", "\[Pi]"}], ",", "\"\<2.5\[Pi]\>\""}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Pi]", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1.5", "\[Pi]"}], ",", "\"\<1.5\[Pi]\>\""}], "}"}], ",", 
           
           RowBox[{"2", "\[Pi]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2.5", "\[Pi]"}], ",", "\"\<2.5\[Pi]\>\""}], "}"}]}], 
          "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Black"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", "[", 
         RowBox[{"\[Alpha]", ",", "0.2"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]t", "[", 
         RowBox[{"\[Alpha]", ",", "0.2"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1.0001", ",", 
        RowBox[{
         RowBox[{"\[Alpha]0", "[", "0.2", "]"}], "-", "0.0001"}]}], "}"}], 
      ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Purple"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", "[", 
         RowBox[{"\[Alpha]", ",", "0.05"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]t", "[", 
         RowBox[{"\[Alpha]", ",", "0.05"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1.0001", ",", 
        RowBox[{
         RowBox[{"\[Alpha]0", "[", "0.05", "]"}], "-", "0.0001"}]}], "}"}], 
      ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Orange"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", "[", 
         RowBox[{"\[Alpha]", ",", "0.01"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]t", "[", 
         RowBox[{"\[Alpha]", ",", "0.01"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1.0001", ",", 
        RowBox[{
         RowBox[{"\[Alpha]0", "[", "0.01", "]"}], "-", "0.0001"}]}], "}"}], 
      ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzjtIQgEAheGbvSTIxEiEjLAHQThYhA7R4KJbgkQRBZKg5HIVk4q0jN5o
Q4Y5lJFGSbUkJFIW9gItKCkJa0hpaLCLRVLQY4g8dzh8yxl+gVqv1DAIguDn
BtOKjMqcR0nrm9x90Hj2oYWdtnIdbOQTJFzkCQ2QxUmOQB6TaYG/ktlpuK6I
2iGpanNC2daMC74Hq91Qvyqlle0lvFAkjO/A5+i8H956voIw7YuEoUOdPoV8
50SC7ipOPULlWjYNKbvhBTaHwq/03zqUhbpKM2HJWSC2FsH4zXU7nGyKKeFw
TERC1m7hOByU3zloa1pWoTZQ5oOeNy6tf9sagB1VGyFocpZG4NE3+xJSV4l7
2GrvfoBGyVQGinWpT8jR1FaM5mR0LdP+kSemVAklrflpGIPM/OQSnOs9dMH9
uv4VSAooL7QtnG/CrQH2AeQ+yY/hRY+Z9h9gENQD
  "]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwdzn0w1AkYB3C2N7/fb3etfbVaL7Ghhq5Qw06r70l1qOuYKJvotkRiM3Vk
VepcHEdJKqnNdUwqbnHSSd6LzTETd15Tmmhp0rrKRaU693N/PPOZ7/PH830W
KfcHhDOMjIw20TNrY9+IFc+WgOHZxf/9zmtcHEjrMLdJMKs45d9HubSKjM0d
s17a4MqR2BH4wYg3spD2wryEXqmUgH6Xq/usyeH5And7AhE3YqpW0kYr+gp3
LyXwtmhzyHbaM6Lypj4Xuq/feaiC1qP+5fHCdQROfKNPYtCuCJzpbt9KoGXb
Zc/wIAJfCCeSl0cRqO4qnVcdQeBsVLSmJ4nAe7vzHgOJBFLZXYr7ZwjUPJzM
MDlJQBTzR+LSGwRarQrFlr8QsHv4/aupBgI9vhcnZbcIfGqr08700P+pBtvD
WgmERS30afmbwNVTQR3ZgwQkI8+09+aTqO32XNv2hoBvVINcak1irP9cJ0nv
SyvzYvNkJDoeUR6pEhK6tMEN7oEkrEwPejNcSAx4Tw/JDpLAc1/NsA8JL8m4
ajybhN73y9a335JICmY9vVNGYs0Vw4CxmsTdfnZ61J8kkkdH626dIeG473aE
+wSJiX/cYiNKSDzMcbimEFFY0uTk8klHIt0+oSFNToHZdfTa5DAJ3/RlGx8o
Kbi+dvJ/+ZmEcsYmx/EkhbfXW2yXSiiowmziSn6nkLnac89+Dwq1tSZ5IUMU
vE0XjDlvpdB8tNgg5jJRr3gSVJ1AobyA4c3xYqLRJ7M5MI/umat7baxmYn50
T5ZnPYXSLhO/NRVMKHMzOj30dE5etE8/xkRrQFPbToIJ66SRGm8nFixdUyPv
uTKxvEr6PiaGBZlq9HrqDibs59d+KvqNhfjDxxzupzERnDVo7WzMhq3DaofC
O0z0Cssj5f5sVP6cffUrA50XdB6KLGMjNP11KmHPgtttfr7S1BQuB1o0XjtZ
kBpkM0Hxplh2iV/KzWfhcUft3q43phibk3VS9ZyFUu0gc40HB6Vf3y42c2WD
JTvUTKVxQFTZouEU3VMsPmI7xMGFofVr/SbZCNdtt5zjZYbw0wyybJcpuk/L
WTcbzOBWY3w5jr77Lq33gNifi250pYz5cPDrwKqiFyY83NRGlueUcSB59Czl
gR0fxyRGuuO+ZvhYE7zOTS+Al/He3cVyLpxaTskDXgmww9tCXrKWi86hKU3+
tADaUKm+2YeLAwWDylYzITZmUtXrgrgg74XmZnkJ0RNo8+J8LBeHz70X15QJ
4T598LyqhIuJvsXqJx0iJMrZCTHreXCM352aOCqCd3+QcU4AD26MHyd6PouQ
eWVJr1UYD6siPgzPLDPHRnVwZYqah8x3udEGjTlufpznl1rJQ+iKYndlvRhT
uqaVdZv56Gsee6w2iBFf5b8oNpIPozg0N1haQDVa4debzIdL2d6MvzIssFhR
MdNex8djtbM5oV2ILY4h2wq2CXCpMLPAginBEW2B8IcMATTaaEa5WgJNSCNh
rxMgfXHeT3cvWGLLJnKqKkwIq/GPmz4rrXCx0XPP03YhDMJixfQRaxTlxz0t
VoqgWjJx9sN1G0yfcGqK2GGO0mGXOJmFFMfactjZlAT/AS8J+fw=
      "]]}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxNxVlM0nEcAHCkMg/wFvwrigeaOTU155CN6ZjOafmgmzWp6fafTkW0Znlg
5spNg7QstSmT8aCbFcVRuXJBUop2bWp5kActVNoyyOLB26ge+n15+OwTgp/L
LSYSCITsv/79Um8K8g51Tv3/RY4Fy7Mba/692G13b8ZxD1oY3HOobo7BgJuK
pb7MCJjP1fcXRcEdVNUrfQKcPPz9Sn86HJ9nm3l/Gj5GsTbF8eAuHl8y2wi3
uE1zX3fA1Iq39VH34bD5q+sbWnjv3Qu5bRYu5AVkjv2AaaYV+aijCzqLp2Uz
6LBiUHxezILHhYYMZh68kLZjZF2AOTRLpeU23JhP/vJcCY98chPxPsCR5UMl
TCs833nkLpfqihZF1GmFbDhLFHtyAodxW3Bn5A24sjC4+sFTWKNxEp81wrrL
MjPmRUKr+ohpHhyYdHD8p4MAVkw7nUh5bHdTSPnqGkxvNKnTosnouGeMrYoK
OMJRszfwCM5vN9BjHNzQcxRVKTvH7sNTtaVKOHHIR4q7u6MZZpbtVA28NKkp
m/4FK+QGUkqyB5rMqtW5CuFBGdYQaoSLx88EHuB4omdusclPtPCmcK4Ky/FC
P1xIGvjm5I2mLa40T4T5oHfV+emJq77o6LGb7Nx1eMq4IZHuwFV9BvyNJwXt
MlrQ3c6BL93ZwtRK2KoPF3yepKIja4pa6r/CicRr1tl9OKlke9kW64du2+zm
myVwQbyMiQ9jaL1ubUlghgnVqTptoD86QVnW+rEVXhLE+DnLA9C9/W19/iQa
WiLnE1UCWBQuvj7SE4gOsuxm7+NBaDNFxt1poKMrj1q7tu8FoxXLCdUsfwb6
D2MAA/U=
      "]]}}, {{}, {}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwdy3081AcAx3HpNfN7OHfXnd8dHXU0eTlLFEl327dSHloqD7US1iMv1Mk8
9MCIVw9ia+xCeiBGJl2yqCR6Ykv0IM7DahmF152HrasYYWd/fF7vvz7i7XLv
Xfp6enprdU07GTTULLEgsCDR+3+jiL86Y3WmWL9UTXut4WngfZ1vuqJ8p93y
ntb4WxKYa9rdMG3xVuuW1HkE5Btqd067Y1AhHbQisCLBMlejM122Kq9CQqAh
MWn3FZ1DIwXdQY4ErFkv/dx0eigb0hs8CXSLK8qCdPpNzG/6JoiAl5f/7chA
AqIFKqllFIGyOtHlhEgCzen693xTCTT+UX9LeZxAvV1xcsEFAtVxd5mn5wgk
1MmNMqoItOzQJC+qIJB6PaSz4zkBIaMZVzYSOJF1+KLdAIGw1zbXeT0Ees2J
7RGfkjA4oGAGxgkM2CrcqsUknnBs95TySGxdUpbsLyVxUPxML0lCYv+egHDZ
FhKZmVW+n6wmMVNfFSiKJfH1jjOOIUEk1OXVPmlZJDiLEytKD5EY+8fM9fwN
ElJ+t/mybBJHJUaFue0k8nvCxvN+JWGfVx1T9pFEpKowXNpMIqspoO3aHAq+
z0PPlQ+TIG1FtS5uFNTfO39ZwqFgcL8voFZOwdwhOtHGgQITWl9mn0VhrLT4
UJI3hY4yDbv3PoXjd1SSFzEUqjJXvzo9TIGMV/eb5FBotjX5Wy6iMergOTp6
m8KQz+a7CetodDz6Wf1dL4V/t0265x2m0Vic5vKeRUPqN2O2uoqGpr/FudyF
xpJMrX/UBxptko3dT0JoaAMdBr6wZ2EwgBU6eYqG555gN20UC9q2VZPnH9LI
91BFe9xgoffeXHX6RxoOeR17CydZYJafpkN13/FHkdnx643g2qu4FbaXhcaa
vTU3843gHOo6vPwSC6nBrVOYyYZTbshZ8VsWBhQOBvt2sRH/U9tz5VIjZBz+
QGY8ZsOiZtO62iNGaMnwsHCy4qA1YWTQsssIZNbsk0XBHFTG7pNHy9hoLXJy
u3idgxRtcEGlkg1zcW22hsvFMutxbR3Dge2xztqeb7mIi6uUmvlzYHos97fq
t1zkL930eLScAwPHNR9tjsxCzNkIu8sCLlrmLV72p4wH18fKiPZTXHSd3hDq
u5mPUxtzXcQbZyF890RthZCBnsxaHZ/Mg7td58gDSwZpba98NCd42P1m7eAM
OwbdTgXS2Awebr1fc4ZczWAd3086dIEHK5s5jUdiGLB7Ln62/x4PY0+Cct50
M3iWvfPqfIqPmJMV5wenBLA3Lu6gG/jIXiWYcGaEmOnVVzfSzsfCyZQHss+F
yMle6BXYz8fRpsLXRQFCWLgXht8xNIa7oNSu5KEQ7T6Lb46tN4az/QXZ+tcm
+EGZ/HsHi4E3Z62Y4JrCtilRfkPCoCuumqiBKdKmeuSKNQw6WWY5fSWm+OUd
WxuTwaBEf2LljzWzsaLImor2FCDhzBVZv0CEa009ZryjAky1prq9jReB1pvX
N79BgMbNAdvCks3wIj9RpdgvhFWk1tDV0RyGGx5sWzQsRP1XlS1PxXPgayG4
+i7NBHn2dREfls+F09WUJOMDprh8x4O3/ZIYHiYTBw39RfgPc34F8g==
      "]]}}, {{}, {}, 
    {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwVzXs0lAkYBvBhE9/3zUxzYYaYDLNUEqWssoxnlySXWqqddBPC2qwU09Qc
ORJqK5badFptmMkkKofZ7UopYlYXGrbQxVaksYmuZA/288d7fuc5zznvYxe1
NSzGmMFghNA3adNl4/mm9gSGFE/mTXrxQMAyKW274JTfpGfHs87Lac8fMC2a
NH8JQ/OCdqfcLXFSs49JvDoJAcW+Iel1Wu2NMJ3SgUDIm9A8Ba1YsH/i0ywC
qWkm/v20EmPZO3IeAZ1snWuHK4GytZede3wIjPI0cVNpzeuTvFatILC89L0u
NoTAtlx3qSCCQF/Y4+DqdXQ/5ObUl0Sgx3BvQdIWAjHdVle8MghUxVXN3aAk
4LL+5J62owSyWzrntxwgwL4bK311hv5v5ntIWkjvOdzNSawl4NT52a+znID/
7mdpGW20wVeFghoC6crQBV8YCCT4ZqWk3SEQ2DLsOTJO4F32nfSexwSGo97E
tAlJTC1WPmIPErgvaawj5pHQRx8URTJIzPaZfkoeROKT6p+CAj4Jtta9VB1H
YiR030eDIwkTa0tHm70kTN0NXZGLScjDV/CWqUg47DBiDYaQqNnePrO+joS/
6cANdSSJCrJq2uYXJF5++DCrUEGi/6Vsq9iUwgPrsY0Pc0hEl77cbedEITTu
Sb2nmoQkTF9GhFF4SJ1gu1wl4Zi3pMJ/F4XsYmnjd3oSjLF09fUSCpzikuc6
AwmxOvOeoJXOKZcuLJxCofnmdO39MQreVWN3OkQUTB57Z4a7MREUddz7vieF
Hb6dyxfHM3HNVVRzZA2FpkjLOeVFTGRubSxTyyn4T3TlaJ4yIXDaXFpbQOGp
vsfhVxELvVm+DSEXKSS/CGwqjGBB9p+ON9pBoc/gRVw/y4Lo92ayZoJC67Gj
AUdGWbh2tKzNz5EJI4VlyfLv2Qi82g3TlUwEF6iWjmvZ+KMw61+LdCakFRHN
5y2ngaNw+NxVycTzkcXhlfnTYH+7wW3nKyYe/NUnYZhxsPv56i/r7VlY+F6u
27Oag9L+3iUr41mYHZ5/KugcB7qBkkSHSyyUnyjOG2ByoR+ws+lhssG41dvs
8TMX5OmKH4/vYuPuBYUQVjwIJKvlHz6y4XJOnVrSwoM4YDg8nd4NXLP5XtMr
Pgo2KVUSHw48Gga92Kct0Fi5f+zCCAevjcTG4moL9HcnmwWNceB8q3cootYC
tpty+98acZGhjd6Y1G6Bdi/nK0qKi18WVcuNTQTYHpR//KAtF5HLplAXtwlg
+VsbMzaYC42k2DE/T4ju2tctKTe5KN70VTb3tBAzVM/+1N7mgjKf07XimhCH
lo7Pwt9cJPI9bL8eFCJFo/eRGbjoiD9hdGS9JZy2+/d6CHhIMtuyxS3VCk/S
pgyLDvGQoI5Z+/aMFRLSizy7TvKwIfkb+7YuKxhrGryfVvPgErt33dDS6fCe
k5G9v5vO8SmVAzHWGBk4Npq9io9yPb9DU2+NIjt7RaeSj9aWvTMVrjZYkzeY
/1rDxy6XEmlagAgJybbPblmZI+6zKvURcwZsMlNyJuLN4Rxd922utS0O/xRl
dLiDzjJ+VOsPYqjmykZ3HrTAqPZKmnrQHpfdF2nOFArxPwME+R0=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwd0X8w1HkYB3Ciy+e7v9PSaikpoUvdVrpT6b1oK+3Wsoostzmpa0Pph7QR
rvNj5WYUo1JxNeROOqVOpW7acw51Jc6P1pI0dcqhJUVC7tv98cxr5pn388cz
b/tvdvuFTzIxMZHR80lYPNkwbk/Q4aT/X6nCoUk4m8DffFPdJ5dXKdqW086a
X//nJz96lUo1tELD6ZFDtI4177OGaVO67siGaM/hoP1bB4ILY77TjLQ9D1Yd
ejeXoGTV3IBntPHBgb4CF4Kqmderap0J5JLBwJLFBL/F972Vigiml6ttv15J
EHdWsN/PneCGmGKfXkPgkdP8j9iTYKvj5LpUBUHZ3sJLgz4EX3gNqQ6pCDSx
I+p59L5YvCNVEUn/4ZaYMjeY4LVrcnznYYKm+7fLrcIJnvq17/NPJzCZfJKV
TucydTmtE7kESkGhoSmGIGPzutdplwhaPFQdFxIIRtKu2JTdIfAzuzxtexpB
9dMDrpH1BENjigDuCYKCu+7f9T2n7/l7dSvPEJyKWCKVfyCI0kbYbS0kSCxe
XJ/Ho5DnfmFzaimBtqHpzVknCvrPmheJbhG0i5Z0jnpS0OaWaF79Qfew/fdG
ixAKzYene8ypI3C2GAju1VDY7vswPamVYCI7ayMnl8K2FqFs+AVBkDBwT8NN
CqHxGsmgkaDiXVSDSzuFk+572EvHCOZlOF9cNEFhtXlokakFhfuv4tWZDgxs
qet7abSkcFXHUxyRMbDGNctGYU+BnTJg5nCQgdDqFrXElYIT19bNu4iBx2VV
Ie0rKGRbeij1rQyMvS9t+ms9hVMTKrmUycS5i8MZm4Mo9M++8euIhAmfuDax
QU1B7XQt+kUSEws1yiWswxT2+k9lTtxlYudtR7PKYxQktrtEnRYsfKs8LTHm
UbgX7L+7wo8FoXf6usGrFIy7umsciln4e1YFe7SGwjHttexqMzYcr34cEHRQ
2O+a2x+7jY0e/9SchHcUKqWrvIStbFQPhx105jEwFOVtL1dw4IXoK9kLGHhz
Mj3rUTcH9arIhy83MtDVorKN9uGi8/X3pi4xDBwv+oFvLOJC7pX687J8BuYH
RS1otefB6sPSKbWNDHRE65xzS3n4t0lo+YjDRG3vk32lYVNhl+XxvDaIiRRR
1y0fjSXSBFpW7QMmdFi4LMSND9dQe4QmsECp7abvEPMRG5IVce8oC3Fcw1f5
Uj7kmVMqvdJYuCmKOfFjGB/dp/iB0cdZ6DU9oLPK5qNrKft8ZQEL+6XKDfkm
Vsjvj3QcfMSCfFzakTDTGsbE58nlYjYWiCqSLNysMRp+gHneh40XQ9ln5DJr
lOeOlbQo2FA+q033P2KNxrUxTl/uYKOiR1f5vscaclnsZO0JNjSd2sJxpgAB
un7PZHMOlpFkGWu5AHlkXFJsxUEb4pNlEQJsm5OZzXHh4Lr1WzOVQQD/Pn1+
2CYOhvI99R2jNjC545uDGg5sjq7+ZbZyBvQfDZKyXg6S1WsLzO/NQHPX5U4j
g4v6Mq54fbcQOT1+YxneXEziTRxvvG6LYzvvH0mK4EK/sssQ12CHwlh3B1UB
3ctWwd15AbPw04RVeK8pD9w1bVsefz4HKwxTBiYdnYr/AOda98A=
      "]]}}},
  AspectRatio->0.6,
  Axes->True,
  AxesLabel->{
    FormBox["\[CapitalDelta]\[Phi]", TraditionalForm], 
    FormBox["\[CapitalDelta]t", TraditionalForm]},
  AxesOrigin->NCache[{Pi, Pi}, {3.141592653589793, 3.141592653589793}],
  AxesStyle->(FontSize -> 15),
  PlotRange->
   NCache[{{Pi, 8.168140899333462}, {Pi, 8.168140899333462}}, {{
    3.141592653589793, 8.168140899333462}, {3.141592653589793, 
    8.168140899333462}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {4.71238898038469, 
      FormBox["\"1.5\[Pi]\"", TraditionalForm]}, {
      NCache[2 Pi, 6.283185307179586], 
      FormBox[
       RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}, {7.853981633974483, 
      FormBox["\"2.5\[Pi]\"", TraditionalForm]}}, {{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {4.71238898038469, 
      FormBox["\"1.5\[Pi]\"", TraditionalForm]}, {
      NCache[2 Pi, 6.283185307179586], 
      FormBox[
       RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}, {7.853981633974483, 
      FormBox["\"2.5\[Pi]\"", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.490437897531828*^9, 3.490437901946097*^9}, 
   3.49043796189598*^9, 3.490438018626691*^9, {3.490438115340926*^9, 
   3.490438127778935*^9}, {3.490438174262685*^9, 3.490438239588903*^9}, 
   3.490438311803104*^9, 3.49043837246743*^9, {3.4904384254101467`*^9, 
   3.490438489411611*^9}, 3.4904385427243557`*^9, 3.490438587063159*^9, {
   3.490438656349552*^9, 3.490438673777726*^9}, {3.4904388439345617`*^9, 
   3.490438890061821*^9}, 3.490438990402501*^9, 3.490439054040277*^9, {
   3.4904391760712423`*^9, 3.490439222352366*^9}, 3.490439842204709*^9, 
   3.4904399579615297`*^9, {3.490440059922206*^9, 3.4904400977065268`*^9}, {
   3.4904401391544123`*^9, 3.4904401953736687`*^9}, 3.490440341871524*^9, 
   3.4904404288018007`*^9, 3.490440499685478*^9, 3.490440664977178*^9, 
   3.4904407835523643`*^9, 3.490441132072579*^9, 3.490441393731496*^9, 
   3.495359384071512*^9, {3.495359463502129*^9, 3.4953594795177917`*^9}, {
   3.495359741749783*^9, 3.495359764174247*^9}, 3.495359815233839*^9, 
   3.49535986220185*^9, {3.4953598968713913`*^9, 3.495359911877599*^9}, 
   3.495359949351245*^9, 3.495360001296776*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "[", 
      RowBox[{"\[Alpha]", ",", "0.2"}], "]"}], ",", 
     RowBox[{"\[CapitalDelta]t", "[", 
      RowBox[{"\[Alpha]", ",", "0.2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.0001", ",", 
     RowBox[{
      RowBox[{"\[Alpha]0", "[", "0.2", "]"}], "-", "0.0001"}]}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.6"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", 
      RowBox[{"\[CapitalDelta]\[Phi]", "[", 
       RowBox[{"1.8", ",", "0.1"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.490440489934327*^9, 3.490440490159232*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwdy3081AcAx3HpNfN7OHfXnd8dHXU0eTlLFEl327dSHloqD7US1iMv1Mk8
9MCIVw9ia+xCeiBGJl2yqCR6Ykv0IM7DahmF152HrasYYWd/fF7vvz7i7XLv
Xfp6enprdU07GTTULLEgsCDR+3+jiL86Y3WmWL9UTXut4WngfZ1vuqJ8p93y
ntb4WxKYa9rdMG3xVuuW1HkE5Btqd067Y1AhHbQisCLBMlejM122Kq9CQqAh
MWn3FZ1DIwXdQY4ErFkv/dx0eigb0hs8CXSLK8qCdPpNzG/6JoiAl5f/7chA
AqIFKqllFIGyOtHlhEgCzen693xTCTT+UX9LeZxAvV1xcsEFAtVxd5mn5wgk
1MmNMqoItOzQJC+qIJB6PaSz4zkBIaMZVzYSOJF1+KLdAIGw1zbXeT0Ees2J
7RGfkjA4oGAGxgkM2CrcqsUknnBs95TySGxdUpbsLyVxUPxML0lCYv+egHDZ
FhKZmVW+n6wmMVNfFSiKJfH1jjOOIUEk1OXVPmlZJDiLEytKD5EY+8fM9fwN
ElJ+t/mybBJHJUaFue0k8nvCxvN+JWGfVx1T9pFEpKowXNpMIqspoO3aHAq+
z0PPlQ+TIG1FtS5uFNTfO39ZwqFgcL8voFZOwdwhOtHGgQITWl9mn0VhrLT4
UJI3hY4yDbv3PoXjd1SSFzEUqjJXvzo9TIGMV/eb5FBotjX5Wy6iMergOTp6
m8KQz+a7CetodDz6Wf1dL4V/t0265x2m0Vic5vKeRUPqN2O2uoqGpr/FudyF
xpJMrX/UBxptko3dT0JoaAMdBr6wZ2EwgBU6eYqG555gN20UC9q2VZPnH9LI
91BFe9xgoffeXHX6RxoOeR17CydZYJafpkN13/FHkdnx643g2qu4FbaXhcaa
vTU3843gHOo6vPwSC6nBrVOYyYZTbshZ8VsWBhQOBvt2sRH/U9tz5VIjZBz+
QGY8ZsOiZtO62iNGaMnwsHCy4qA1YWTQsssIZNbsk0XBHFTG7pNHy9hoLXJy
u3idgxRtcEGlkg1zcW22hsvFMutxbR3Dge2xztqeb7mIi6uUmvlzYHos97fq
t1zkL930eLScAwPHNR9tjsxCzNkIu8sCLlrmLV72p4wH18fKiPZTXHSd3hDq
u5mPUxtzXcQbZyF890RthZCBnsxaHZ/Mg7td58gDSwZpba98NCd42P1m7eAM
OwbdTgXS2Awebr1fc4ZczWAd3086dIEHK5s5jUdiGLB7Ln62/x4PY0+Cct50
M3iWvfPqfIqPmJMV5wenBLA3Lu6gG/jIXiWYcGaEmOnVVzfSzsfCyZQHss+F
yMle6BXYz8fRpsLXRQFCWLgXht8xNIa7oNSu5KEQ7T6Lb46tN4az/QXZ+tcm
+EGZ/HsHi4E3Z62Y4JrCtilRfkPCoCuumqiBKdKmeuSKNQw6WWY5fSWm+OUd
WxuTwaBEf2LljzWzsaLImor2FCDhzBVZv0CEa009ZryjAky1prq9jReB1pvX
N79BgMbNAdvCks3wIj9RpdgvhFWk1tDV0RyGGx5sWzQsRP1XlS1PxXPgayG4
+i7NBHn2dREfls+F09WUJOMDprh8x4O3/ZIYHiYTBw39RfgPc34F8g==
     "]]}},
  AspectRatio->0.6,
  Axes->True,
  AxesOrigin->NCache[{Pi, Pi}, {3.141592653589793, 3.141592653589793}],
  PlotRange->
   NCache[{{Pi, 4.586093760682674}, {Pi, 4.586093760682674}}, {{
    3.141592653589793, 4.586093760682674}, {3.141592653589793, 
    4.586093760682674}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.4904404457354307`*^9, 3.490440492078785*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]t", "[", 
  RowBox[{"\[Alpha]0", "-", "0.0001"}], "]"}]], "Input",
 CellChangeTimes->{{3.490438253181859*^9, 3.490438292230517*^9}}],

Cell[BoxData["6.5394666692607455`"], "Output",
 CellChangeTimes->{{3.490438254396511*^9, 3.490438292747003*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["\[Pi]", "2"], 
          RowBox[{"Cos", "[", "p", "]"}]}], ",", 
         RowBox[{
          FractionBox["\[Pi]", "2"], 
          RowBox[{"Sin", "[", "p", "]"}]}], ",", "t"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"N", "[", 
          RowBox[{"2", "\[Pi]"}], "]"}], ",", 
         RowBox[{"N", "[", 
          FractionBox["\[Pi]", "2"], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"N", "[", 
        RowBox[{"2", "\[Pi]"}], "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Dashed"}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"t", "\[Equal]", "g"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "+", "0.6"}], ",", "0", ",", "g"}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", 
        RowBox[{"2", "Pi"}], ",", 
        RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "c"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "c"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{"-", 
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "c"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "c"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "c", "]"}], "]"}], ",", "c"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "c"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "c", "]"}], "]"}], ",", "c"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "c"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"r", "[", "c", "]"}], "]"}], ",", "c"}], "]"}]}]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "c", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "800"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "->", "Purple"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "d"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "d"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{"-", 
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "d"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "d"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "d", "]"}], "]"}], ",", "d"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "d"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "d", "]"}], "]"}], ",", "d"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "d"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"r", "[", "d", "]"}], "]"}], ",", "d"}], "]"}]}]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "d", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "300"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "b"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "b"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{"-", 
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "b"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "b"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "b", "]"}], "]"}], ",", "b"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "b"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "b", "]"}], "]"}], ",", "b"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "b"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"r", "[", "b", "]"}], "]"}], ",", "b"}], "]"}]}]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "b", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "e"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "e"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{"-", 
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "e"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "e"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "e", "]"}], "]"}], ",", "e"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "e"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "e", "]"}], "]"}], ",", "e"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "e"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"r", "[", "e", "]"}], "]"}], ",", "e"}], "]"}]}]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "e", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "a"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"-", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "a"}], "]"}]}], "]"}], "u"}], ",", 
         RowBox[{"-", 
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "a"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "a"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "a", "]"}], "]"}], ",", "a"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "a"}], "]"}], "-", 
            RowBox[{"2", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"r", "[", "a", "]"}], "]"}], ",", "a"}], "]"}]}]}], 
           "]"}], "u"}], ",", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"u", ",", "a"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"r", "[", "a", "]"}], "]"}], ",", "a"}], "]"}]}]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "a", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.4249466699216757`*^9, {3.42494670222274*^9, 3.424946735931253*^9}, {
   3.4249468421228857`*^9, 3.4249469221851063`*^9}}],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    {Dashing[{Small, Small}], Line3DBox[CompressedData["
1:eJxN2nk0Vd/7B3BDqQxlSMgcSWmgaCBtlFkolLFoQBkjQ0VEKFORmQYlmSNx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      "]], 
     Line3DBox[CompressedData["
1:eJxN1WtM01cUAPACkyGPCWLn5izaCChMNiYIGYp3CIiOgYY3ii8iA6XykpcK
K2EFFaKzLjwsprSKwHhTRlqtcCmtG1jkIaJU0NKW5xBoobT/jgkjWbj/fTg5
ub8v5+TckxxyZHxAlD6BQPBZDYPVeLfbK2iJrAMhnP54gVH+gc8c/nsLSNS6
NqIOdAYIXhh18MCabx9IqdqqwkATU+OJ8TuQS2ztanS1GLBkdllb6vUjn3nd
+vaePwbs3af0425JkAdD41hagBb483VjcXw58hrhEIekpwEtf9TFxh+ZRH7D
dLlW31kNWuVeieTxGeS+gog9J53mgUVCqFYZpELusivArSduDth9+TLg2b0F
5IMho00rhL/Ar4XlJ77IXkTuViQrnL02CmrS3EQ9Sg3yb/IYrsHUYeC4KazZ
YguGHNvLHjFIegXO2k9U06m4278rS0307wWFg8VX/+zCfXzg0bdbk0XgwQi3
nEHQIU8ypEQ1xDcA7pSXnLEVd5K13LMyogxed3YIn96Ge4zQryD1TDusJFk5
mn2Mu+ztpp3Spm74IH8yN/cVXvcTQQr3YfIAtM30GGq5iftSnjqR+/cQ9M08
2Pl0B+6pbB9iqKMMukSXlmxhapFv+bqvuHTfBPRZKPTNOILPxzj0SgE7+z08
5hK2YYajRv5YIv6IJ1XC8e605AOseeTWP39e9tp0Adbfrsh8fE6JvIfmS6Fb
LkIPYXUD5+w08u7tjdOWHA0MSgo8/axoDDkhfqSvVqKFLa9M9LVNUuRXZG5V
6YEY9CKkRxl74fvmefEXPrURg5d2p8f5cF8gZ5sEV7yZw2DHzuPJLNNOfK/k
Iawoog5q+w2VeTse4ftctL1CR9ZBwjF/A8mJSOTVp6SttE91MCLC42X4Mhei
Pun55ppZDM7Taame3p3IQ0KzO0KrMXg/wLss2bUf+XFvi3bH1f5pHh68k4cl
yG/5W7nvUWihnyJ35afvpMjf/shktLE08JCGN206Mob8YEIgZXxZDa03ZhvN
sKaRGzy+/pRoswCDc+sdzx1WIk/t+mqzUa8S0oqn2TF188inmsHv3vz3cAU7
H360VI3c9Ib5ZVHWBOQHFZsHu2qQ39tZwdRLkEFx+bp2yh0t8lGnYEHm8jCk
lzzzLTDHkB9qfGrDJbyG97OKKN+n/c/Has7IYnrhkZyMSw1i3J3ktzZmZwhh
Uh/MaTTQISeHXVwX3V8NTxKj95CtcB8Tce0MosvBgOfBvRnbcOf1n9Z9UAgA
u0alSDHCXVF66twGUjdIOO2uiJHgdfk/VLaZlQ6AbHnG7Qv5uC9RzvDsNg+D
Gn0HUjMZdxhu37h+UgFsFQ/G5izxOWTtiuj6MDkF3KuIlLAbi8gFKW2GwvA5
QLH5p8T54QJyqphOHNKqAEM4NcG4o0JuXp9Wm2ijBoOSrKwws1nkjNaSJ5Sh
RXBXoikg9U4iz0kPF1Y4a4Fm//m0m34KvP/Iw7ErhzDA1OPE7Nd7g/8jdd+w
io0BwXPbvGY1vp8lBX77n49iYB3TZD7oNzHyMtXeCyILHVAdXX/n3bUnyK/P
XLKaXc2GPOlVvugy8vr17YbYajYxc1KqReeRr90j8V1Wwuo9al3zfwEfNFPO

      "]], Line3DBox[CompressedData["
1:eJxN1VlQk1cUB/AAhbJWEFNbapCMLEK1pSwyRfGKrJaCDrIqCjJQQCKbbCoU
hgIKjCh0WAxOIIJg2ZcyiUS4hISWTRYRNAICCWsRSCAkX2qF0gfv14fzcH8v
58y5/5lDDox0D5YnEAhOu6WwW2+P2Hu8J8uAV/NoJFs55+QXR/97q5xik1Lq
O4ky0OvOfqHcwwQfXW8srvqACAMtNIkdxupBzjM0rpXVYUCbNqCvLTeKfPVV
x9RDNwyY2CzLR+TykHtC1fB0dylwY8nmI1h85LWciWaSnAS0/1EfHnlmCXmW
+nadvIUYdPDto8kLq8hd2H5ml8w3gFaUt1ToIUJ+7LC79VDEOjD++qV738NN
5K+95lp2CH+BXwsrL36VtoXcumi2cO32HKhNsOYOCSXIv8umWnmmTALTfT6t
WjoYcsySPqMQMw6umCzW5KXgbvK2Ij7abRgUvi6+9ecA7gtjT78/EMsF5TOM
SipBhjxGiRLcGNkIGMv2fOoB3En6fLsnfhXwjsVR35WDuIdyXAviA7rgE5Ku
qcanuM9O7TOabhmE5TlLmZnjeN/P2HGMx7Fj0DDZdqL9Lu7vs8XRjL8noEvy
6d7uQ7jH052I3qaz8FhIaYkOTYpc59uR4tLji9Bps9Al6Qy+H1XvmwX0tHfw
3DGfPavNYuRtvP5PmNNCuDCYEHuybAO5/i9fVrxS34QN96uS24KEyIfSXSh5
2lvQllPT2HxlBfmgXtOKdrMEesSc9+8rmkdOiJwZqeNJYfu4mry0ZRr5zVnr
6sTzGLQnJAar2uN5s7t2j5XShMHrRxIjnBgvkNPVPKverGOwx+hCbJl6L54r
vldZMFEGpaNKwuxDT/E8F+lVycgySDjnpsC7GIi85vJ0R/rnMujnZ/vSd5sB
0Zx5OZqSNQxu5KXH2zn0IvfyTuvxrsHgI3eHilirUeQXHLS6THfnT7e1ZV5y
5iHPddO1MRNIoasgc+fnU9PIp36iUTvLJNBRwlxRn5lHfjrqPGVhWwz196Yp
r5atIFdou9NNNNiEnpkNpkHOQuTxA9/sVx4WwvTiFXpo/Qby5VbwuwPrHdzB
wnzPloqRq2dp3uCmLkKWR7Gmp5UE+UOjKppc1Czsr1TsouRLkc+Ze7KTtydh
XkmfS4EmhtyxqduAQXgFH6UWUX5I+J/P1wbMhg7DMxlJ1xv7cTfn5+5NS+LA
mBGY0aQgQ072uaYYMloDLxFDzMi6uM9zGcYKIZVgzO60ZdJB3Jmj/rIPAjag
14oEccq4C0ovB+0hDYIofxtBKA/vy/rxSadG6RhI4yfdv5qD+3tKANN4/ySo
lT9KaiXjDn1NmlSWBMBQUD6/ro3vIfWw38CHpWVgU02k+GRtIWfHdSpxfNcB
xeCfEovHm8hT+vOIE1IRoHKWF6n5IuSaDQl10QZi8JqXmuqjsYac2lHyjDKx
BR7wJAWk4SXkGYm+nCoLKZCcCEu46yrA5w90Dt9xxABNrjn0hNwb/B9Tjk+K
6BhgPzfMbhXj+SwpcD3xfA4DijS1DY/f+pFXiCyvcrVkQHRWJf/t7WfI76xe
113bvS9KzOlbLO4N5A0qXUrYrqtpmAvF3DDkH+9R/4OyqN171PHR/wUODRGF

      "]], Line3DBox[CompressedData["
1:eJxN1VlQk1cUB/AAhaJABTF1Sg2akUWotlRApyhe2aEUdNhRFHSkgET2TYWG
oYAIIwodFgMTiCBQ9qVMolEuIbEFg6yyRFAgYS0CCYTkS61QXrxfH87L7+Wc
Oec/c8hXIz2ClQkEgtNOqezUu6P2Xh/ICuDTOhzJUc85M0Q2pyYL9p7lkKiN
nUQF6PHgDKl3s8AnPzQSX3tAgoE2uswOY3cjFxiZ1CsaMKBL7zXQVRpGvjLW
8bbUHQOm1kvKEbkC5N5wd3i6hxy4sxVzEWwh8nruRCtJSQae/9kYHumyiPyu
5laDsoUUdAjto8nzK8hdOQHHL5mvA50oX7nYS4L8xBEPq/6INWDyzWuPl6Ub
yMd9Ztu2CX+D3wqrLn6dtoncqmimcPXOLKhPtOL1i2XIv8+mnfSmTgKzfX7t
OnoYcsySMa0SMwqumC7U5VFxN31XmRDtPgAKx4tv/9WL+/zIkx8OxPFAxTSz
ikZQII9RowQ3RzYD5pK9kHYAd5KB0K4moBJmWRzzXz6IeyjXrSAhqAvWkPTN
tD7HfebtPuOptj5YkbOYmTmK9/2CE898HDcCjVJsJp7fw/1DtjSa+c8EdE2x
7XlxGPcEhhPR12wGnggpK9Gjy5HrfTdYXHZqATptFLomu+D72e17q4CR9h6e
P+G3Z6VVivypgP8Za0oM5/sS486UryM3+PWryjHNDdj0oDrl6TUx8v50V0qe
7ia04dY1t15ZRt53qGVZt1UGvWI8A18WzSEnRE4PNgjk8PmohrK8bQr5rRmr
2iRPDNoTkoJ32+N5s7txn01twWDs0aQIJ+YQcoaGd/WbNQx2G1+IK9fswXMl
9CkPJiqgfFhNnH34CZ7nokPVCrICEs67qwguXkVed3mqI/1LBQwIsHntv8WE
aM68HG3ZKgbX89IT7Bx6kPv4pnX71mHwkYdDZdzJYeQXHHS6zHbmT7exYV1y
FiDPdde3Pi6SQzdR5vYvZ6eQv/2ZTussl0FHGWtZc3oOuW2UJ2V+SwoN9qap
r5QvI1d5mvWCaLgBvTObzK45i5En9H67X31ADNOLlxmhjevIl9rBHw7s93Ab
C/M/VyZFrnlX+yYvdQGyvYq1vU/KkJcaV9OVomYgv0q1i5IvRz5r7s1J2ZqE
eSUvXQu0MeSOLS8MmYQx+Ci1iPJj4v98rj5oJnQAumQkxzbzcTcX5u5NS+bC
mEGY0aKiQE72u6EaMlwHLxFDjpP1cZ/jMU1UQqrAiJ2tZfJB3FnDgYqPIg5g
1EtE8eq4i8ouX9tD6gNRgdaiUAHel/1TTadW2QhIEyY/uJ6D+wdKEMtk/ySo
Vz5GaifjDv1NW3YtioCRqGJuTRffQ+qRgN6Pi0vAupZI8bu7iZwT36nG9V8D
FMN/SywebyCn8vOIE3IJoHGXFmj5EuTaTYkN0YZSMC5ITfXTWkVO6yh5RpnY
BA8FsgLSwCLyjCR/brWFHMhOhyXecxPh8191Dt92xABdqTX0tNIb/I7UU5MS
BgY4r4yy26V4PksK3E6/msWAKl1j3et3PvJKieV1no4CSM7tyn935xnyrJVY
/dWd/6LGmrrN5t1E3rSrSw3bcQ0tc7GUF4b80z/iPyyP2vlHHZ/8P+PnW0s=

      "]], Line3DBox[CompressedData["
1:eJxN1VlQk1cUB/BACkWBCmJqtQbJCChUWwqoUxSv7FoKOuwobowU0MgmmwoN
kwKyjNTQYTE4gSiCZREIZRKNcgmJLRBEEFEjaCBhbQQSCMmXWqH0wfv14Tzc
38s5c+5/5lAi4wOi9AkEgs9qEVfr7U7PoPcUHQjhDMYLjAoPfLHrv/emgwIy
7V4HSQe6AwTPjLp44KNbDaXUbVFhoJWl8cD4XcgltnYNukYMWLB6rS30BpHP
vmx/c9MfA/auM/pxRRLkwXDt+ewALfDn6ybi+DLkDcJhDllPAx79ce98/OFp
5Pkmy436zmrQLvNMpEzOIvcVRDiecFoA5gmhWmWQCvmeHQEuT+Pmgd1XzwN6
bi4ifxUy3rpC+Av8Wlpz/Ev6EnKXsrHSuavjoCHNRfRUqUH+bQFzbzBtBDhs
CGsz34whx3azR4lJL8AZ+6l6Bg13+7fVqYn+/aD0VfmVP3txnxy6/92WZBG4
PcqtYRJ0yJMMqVHN8c2AO+MpY27BnWwt87gbUQ3znHeFK7biHiP0K0k93Qnv
ki0dTD/FfezNhu3S1j54u3A6N/cF3vczQQr3TvIQtM10G350Dff3BepE7t/D
0DfTvfvxNtxT2T6kUIcxuCe6smIzS4t88zcD5ZX7pqDPYqlvxmF8P2tDL5ew
6e/g0T1h62Y5auQPJOJPeFIlnOxLSz5QtYDc+udN1S9NFmHT9drMB2eVyJ9m
+1IZFkvQTVjfzDmjQN5n1aKw4GhgUFLgqZ6yCeSE+NGBRokWPnphrK9tlSK/
POZSlx6IQU9CetRaTzxvHhd+4dNaMHhxZ3qcD/cZcrZxcO3reQx2bT+WXGXS
jedKFlIVRdJB7aChsmDbfTzPZVa1OooOEo76EyXHI5HXn5S2Z3+ugxERbs/D
l7kQzckoNNPMYXCBkZ3q4dWNPCSU3hVaj8FbAV7VyXsHkR/zMu90WJ0/282N
d+KQBHmRv6Wro1wL/eS5Kz8dlCJ/8yOL2VGlgd4ansJkdAK5e0IgdXJZDa3X
041mqxTIiQ/yHpNsFmFwbpPD2UNK5Km9X2806lfC7HIFO+beAvKZNvC7F/8d
XMFiw49UqpGb5JtdEmVNQX5QuVnwXg3ym9trWXoJY1BcY9BJLdYiH3cKFmQu
j0BGRY9viRmG3LvlsQ2X8BLeyiqjfp/2P59oOD0W0w8P52RcbBbj7iQrWk/P
EMKkAZjTQtQhp4RdMIgerIcnSNGOFEvcJ0RcO2J0DRjycN+dsRV33uAp3Qe5
ALAbVPIUI9zllSfPriP3gYRTrvIYCd6X/8PdDtPKIUCXZVw/V4j7e+ppnt3G
EdCgv4vcRsEdhtu3rJmWA1v57Yl5C3wPWTsiej9MzwDXOhI1LH8JuSClw1AY
Pg+oNv9UON9ZRE4TM0jDWhVgCmemmMUq5GZNaY2JNmrwSpKVFWY6h5zZXvGQ
OrwEbkg0JeT+aeQ56eHCWmct0OyPTbvmJ8fnjzx0fsUbAyw9Tsx+vdf4P9L2
jajYGBA8sS1oU+P5rCjx2/9kHAMGLOOFoN/EyKtVu8+JzHVAdWRN8durD5Hn
zV60nFu9L4Y86RW+6BLypjWdhtiqG5s6KdWiWOQf75H4RlXC6j1q/+j/Aqc/
FfU=
      "]]}}, {Text3DBox[
     FormBox[
      RowBox[{"t", "\[LongEqual]", "0"}], TraditionalForm], {
     2.1707963267948966`, 0, 0}], Text3DBox[
     FormBox[
      RowBox[{"t", "\[LongEqual]", 
       FractionBox["\[Pi]", "2"]}], TraditionalForm], 
     NCache[{2.1707963267948966`, 0, Rational[1, 2] Pi}, {
      2.1707963267948966`, 0, 1.5707963267948966`}]], Text3DBox[
     FormBox[
      RowBox[{"t", "\[LongEqual]", "\[Pi]"}], TraditionalForm], 
     NCache[{2.1707963267948966`, 0, Pi}, {
      2.1707963267948966`, 0, 3.141592653589793}]], Text3DBox[
     FormBox[
      RowBox[{"t", "\[LongEqual]", 
       FractionBox[
        RowBox[{"3", " ", "\[Pi]"}], "2"]}], TraditionalForm], 
     NCache[{2.1707963267948966`, 0, Rational[3, 2] Pi}, {
      2.1707963267948966`, 0, 4.71238898038469}]], Text3DBox[
     FormBox[
      RowBox[{"t", "\[LongEqual]", 
       RowBox[{"2", " ", "\[Pi]"}]}], TraditionalForm], 
     NCache[{2.1707963267948966`, 0, 2 Pi}, {
      2.1707963267948966`, 0, 6.283185307179586}]]}, {{}, {}, 
    {RGBColor[0.5, 0, 0.5], Line3DBox[CompressedData["
1:eJwUWAc01v8XRkQUGS0tDSLjlwoZ9ahUGoooKlSKFhpCSUUpkYzIqIyUCBmV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      "]]}, 
    {RGBColor[0.5, 0, 0.5], Line3DBox[CompressedData["
1:eJwUWgkw1W8XtmXJeleyZY0kKVvW85KIVCLa7IkUEdokRVQkyV9Ckb2ikqVI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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Line3DBox[CompressedData["
1:eJwVmXc41e8bx+30TURSSVaU0VaR4l1oIBINKisjlJVEUSIlQmmQbMmozOzG
IWTvdexz7O2cYxzb7/z++lzX+3qu+76f53o/9/O6r4/YLXtdCxYmJqZ9zExM
rIzvn3+2TxPftRMOkJwbRZLKsEd+n4vuTpZTP/8qntZ730xwahrQ0t/ThCQq
m7TgH6ZTDrQtXB7VDQS5Ox9jzARakdhBOftqN9MpWqgmzTS5juCTYlctRyNi
oMPS/vqjNSS3Y56SUk2ghn8/anStHSqHj4lsqV1FSllrJL9ABcFu9CpToX8H
BrlLvTr3r6JNxl+HlbmUcEdraoT+sBON85d6nnxdQUR83QJlsIhgtI63zuNS
F4ySp55JS6+gg+ea7R3uQkLeMZuhWLZuqOgLHr+ftQyy0EItx47fBNPFKOnv
77txyCvvSNalZVhZXCsfm80hiBbKzRgJ9UAxMFR+ZXwJ8h3iVebmPwhE7hYV
rlc9yBd+dW/k/RJibx5PTJVPIUS+/zfUP9qD41qvS01Vl9BzvT7GRucLwZtH
pNF8FwmTzvctYqcWYVBRrSmb/ImwcQqORuok7Fm+f97iyyJs1d7+9eT3JrCu
ajcP25IQLPRm0w/9RTR+zeM1LXwAC9XIoYwAEjY+ljzSsGkRvZT2Mruud9jw
6IanRCIJSZEPCn3qFsAx993A1zgGzBoRCT8LSdgfd/CJV8ACDrlICIYKJqLi
nLAnZysJX0/3Es9cWoCLEnTM9qdCgpkaGjpGAseQ9pw23wJazEQ6EuYysNVb
4fSzFRLU1C6Zx7TMw+aid2w0RzZYS3etN+ciwyhXSj0neh5idZViaSp5kBvc
LpQjSIZdkn8Sp9U8Nq3MO/gd+QUJ13Um/rvJiH46uZxwZB5M977xfeYgwCF1
gqf5IGM9Hc6xrPNgiQvz4WcpREv/2fVximQIe3td7aylQ/yIstQt47+QHo8+
EqtChs27uunSaDrGdTfqd9UXAefix8U1yBjq0Z9ntafDsqZuvO1oCZp8JTTv
6pAR32ETfB10QEXpoKHbPxDj7WYtrpChcMyweXAzI/kGw7KY5lLYBa2NDhiQ
Yd3Brlk7MAeOR1NW3XzluEiJD7lkSMaVHJZzGT/n4N/ySdNbrQKdq+XbVo3J
OHx+7LvCuzlUZ8zqu/tV4ot/gfWBW2QkcxbPSlnNYXuKYPXLrCpI6AXLhZsx
9htTIkc4NYe2E52bHGeqsSwfQH9uTsZAUrVHrcAc5r2f7Xi6vRZ33PjEGxj6
vvPnT9ygzKK1ZshLQ7AObhyU/iiGHnbg8tD5ylnMlREtA9PrsDVfiXeQEf+3
c5DNn8+zSHmyIvLjZD0Inx1jihn1BBbt+e3gMQvxiLNPDOvrkRC9xMVvSkZc
xKRSnv4sfIs+E9RMG2BmEbOwYESGVNfOJB25WQixDm0oGGjAw+V+17ibZITL
yk9PbppFf4CQwhunRniqx/DmM86NaGny4eD4DB6b7fukNdeI5d5e/6SrZAg9
DrUwqpjBa4NZ5qX7TdCA0YPremRE7v766EvSDBzqjItrl5vwjV3GxuEiGZKm
V3XDX8ygoKnJdcejZgRe4VH00CSDRzfkzVXLGbSpsqSbM7VAZSHRfvwsGW7q
YwpVqjMoDq4d+u3VgkIaX7cEwyetfBcXdMRnMBXdyr9+qQUeg82eDkpkmMYU
rt1nZdTTqKMt5d4K6QcnHPkVyHhwbXONce80mEvl1VymW+F+85Yn8TAZX7mP
VrUWTeOuVEaasxMRBOaDXZN7GX7+sfBL9PM06rW9xElTRLzdLNnQz/D5s+Uf
9wyfTWP/dsmF7lttCPbZs4FHjAzBO9d3/Gc5jTfFl89adTN03di054z7whcc
3B50dhp2N13yc3XaYRLZ4q/IT0ZMpkzLI+lpZA1ybewgtKM2jJOpbyMZNN1L
PIobpyFWL5luId+B8RNHjzVwkJGkHp7XNUlDvEt4HGd8B5TfqXPyMJHROLtZ
tbKBhqXUG6xzQp0Y5vOyCpgnQf3dlSdfMml435Yx9fdNJzpc026yUEkoe6jy
7VIIDecS5l7Slhj6rvGUhhES7heaWx92p2E+bfsdLfsuXPZM5e0hk+BO2nSV
05iGFb/QxIPtXTBQ9EnRaifBpltuA6caDU7W/BxQ6UaAZnJcQQMJiYO3NhVL
0zD8Xo96I6Mbxfop1jYVJKQZa21+vJEGzooz7sqCPSibu2Hj+ZcEwR4nR+1p
Kg6vdrQI+PXgv/X3P1XkkXAhRvb1rlYqpDZ0rTRRe/DWQibvRToJqoPmvet+
U0GPu5HtJMvom+nKN7STGHllt3wJ/0zFzudV/aOmJKzu/bFLNZqEV00LYidf
UtHC++Kq/XsSDB1p+zNDSBD95jrZYUeFtnbt1xZGfTyy99i0Axnn82bpvr8e
FZF87vJjayRM27bPTnuTkHD9mNWYAhWvyjIjJA+RcZrSQRR2J8Glhqn5pCgV
ydG2y8csyWD+VP/O9h4JfpLMBl/YqeCN1cl/FEKGKJU/6ow1CZSSBI2FcQpE
7HgqvEvJODCv6XvYhIS7bLUvJ5oo+Bxxsvz6Ehmf7W/7KV8lQXlzbf5qPgW/
et2pLrK9wP4D6LhAwmnHlp9TsRQcdYz6fs24F6wK3UzvVEhwGo5OZvGl4H5K
x/O1oF6s2Pt7GiuQYNcXnJRpT4Hx+P1tLIW92EQ6/LtoPwmby7ODTuhTwMZa
yfJ7uheTv4u1lCVIqOPaUD6iTMHeEc7YTvE+jC2tSl4WJOGc/rDh7T0UDNg/
MiHq9GHj/Mb255tI4O6va3PdRMHNupxZL68+FBT5XylnJ2HvvtuHbKem4K3T
w/I5rQ++5MhXN+k9KKQ6DN4vnIKdX2i/dW8fgqjaV1TIPSg9lObR9XoK9YeD
t6Zu6sdiXZS7YxXDL67TPmWmU9hzUGi2XakfnaYNE905PUiMeGFVe2QKH/WS
p+Ls+vEjPOWScUwPnL8PiJ5im8IVyqrsclg/uk3vPDzi34MmA8qIeOsknJ8e
OjRa1Q+5bdu2bHHuwcu+OwIu8ZOwFLj1mrDcjzI1oSeHjXrQ3XynfeDBJGhu
UbcPSg/Ai+lWfer5Hvzp3XUoR2MSiqELnQcMBlCRnvDmwKEefPOdkmXZMYmk
gl7ehucDqBkRJfHv6EFqk0ZlwuQE3L4MHbRJH8AF9qMXVNh70GqTLaxfNIHF
76OavqQBWGz+YGw90Y2d/pM5vu8nYGXg8Ooa1yBaG+KPMbV2Y4rZMZjTegLl
f6hm8ScGca1Lx8b3TzdaZU+I8yhO4OMOtttj1oP4zCJcpR/fDWvj3Z9EuCaQ
uoVuO/Z+EOl+ttyxr7sh7HA90oE8jtTw8HbzokEoiT4obXrQDYonzVjnxzg8
pC2NoiYHcff2c88Xxt2InKiVsnk5Dj2lc8ZaO4ewhT3AUfBsN36aqz/Zdn0c
ewIqF+Y1htAj+vT4wt5ujA2tsyjbOw595iYHB+chxGRk/jTZ0o0I/fej8Szj
uB0ckHH58xCkmO39Y5a6sN5iwlq0eQyZok8u/1czhL7QWnaHvi6cV9VO+ft1
DFMBt8LK6EOgHA89+q6yC8xDlZXXPcdwYEOZ2YTEMBpuC7P5pHfhaeUG4rvL
Y+jq8eSb0B5G6eb6GN7QLgi63MsckxkD4VYUu7b7MGJ/rE+xeNIFNr+EhyMr
o9AdknHNSRzGD/vV9VzmXQi/sJDbWT+KnwvWbOwNw6g8+P2OrmYXpt+cPTWQ
OAqnl89bkleH8bZT95rBwS4coD9RDHUfRWDWY1dIjeDTn7UZtq1d2Otm+dFQ
bxQy0krr+3RGYGEvfJJrtRN2OSfiNsqOQq51RrHTfQS3bL/cqOzthGga7zm7
tRFseiXj8O/LCLz47s/Il3ci4v3vqZaWEVhennvP3DCCkvwT8leSO8GdetV1
5usIHIwl+A8vjWA22vaVxLtOcPw0D97iNYKVe86HHu4aRWnw7Z16DK5Wm5Q6
s/P6CIqzucc3XBzFspjRW2nDTnDyfvDt3j8C2S0+wWEuo1B6Glyar9KJHFOp
sjCOEawLtL537/MoMs5viBmX7AT/nj8vBTqG4RTk429cM4pv5S+Y3NYz9iXS
mOaSNoy1AwLzOnOjiGygz1RNduDuo/1e1S+HoeS6dt9bbAwDvcHPsus7sGmx
S3HAcBiCo5IbCtTHsBSaIGaV3QEBnqj2iaPDUM0/6rjdcQynenHCI6wDe5pn
rjdzD4Oy0MydFjaG85zP+CSfdCCaHEb06h/CeNRH2ytFYyhfzPAMu9WBzD/c
/wR/D2EE4ytyk2NINckxDlXrAMfFUAH3t0PgW1zpO7BtHOLscR0LuzuQHMtx
9JfVECrG+TaexjhaP4knyG3ogJSJsA/p9BB++V/NfGE9jgSXzvyx8XYwZwRw
N2wdwgOryOn+N+MMboj39axrh/+Nax/iKIMYiHbocvrJ8PvHy/KB6e2wq/hp
f+7fINSvNf3bNTCOCbYb2Uzv2mH5uF+2JHwQVuwLxrQNE9g/bJJi8KAdQi1e
csIPBpFw0nb3xFGGHsd9XJQxT9W7afNqXhjEnMS5n+sNJ9B5Ue5b/fF2OOT1
aepIDuJCv1Og1rMJyPY3VlKF2hFJF/CVWRtAycpX9bzvE/B5zWL4YKUNi9If
SB3NA7hVUWRyoXEC1j4TNyZ72iD/rPeZSeoAaM8yWlhXJnDpQ7taEaENY8Vv
6X8YfS1gv8osWXISPtomRazRjDjLU3doNweg6+EzOK7J0MNEHE55tUHzaN+Z
mWMDoJescm5znkTYp71v6kzbcPFIylrDxgHovd1UcS9sEu2p/Vqmqm1gZV0M
fTzUj3Omv6sWCiYZ75X0U0vJNkj/0ZSeL+yH0QKVNWJkEnFqk61ZbG1o9S9z
1A3th9iOv533eabA8emjEfcgESIEV6X7Tv1IDWuLsFCYAop/myQVE0G6JSji
qtEPeSrniqfJFD5X5UZlfSbCiOu/JU3xfjxQe0VtfT6FqTO23Y3eRGw8OiHS
t9yH5Yo6skrKFBR/vqPImBGRd7mNw7ipD0Jr1VMjjVN4VtH28KMqETkF9PXh
KX24IFpSHrs8hbV+GQ55MSLUJKhLhOd94CqTGlfjo+CJ5ZM69bVWWJw5qJ5u
2AfRlk9dRAkKnKun19x6WnHO5ESNsUIfts33VU8rUPDAQ/da8y8Gz5qM5dB5
+uAd1XozTZOCMqk/obrhrRCZfkfUGO0F/zovew4jChbTxiW1GPxblPbr0u2S
XgTnNiSTHSkIEpHfbWHQijbJiYf2Eb1ICPXPM/GmwCizrS1JoRVMixVGB1x7
sapKsjP7SMFZj71sbFta0RXnROy82AsnDzettW+M+IZbOIlUBo/zxmboSfXi
yt9RidN/KKjaWltDrmvBPkLpyBPWXqQm9zWzNVAQZfxjZu57C9xSqzpCO8jI
MHYJs++nIHSQ6nT2VQuik6XsbmeToUJV/Os8R2HwX/rCNpsW9CgSBxeDyEgQ
lWZbXk8FzJYmxs+04Ii6p+BTGzIG+8RNZIWo0Nx1T5pNogWKTGEjmWfImFoX
Z9l2gIqvrhvi+NeaEZT0YUfXTjK2py6HHFJh8Jq0IY9tZzM485q0fjB4mX2s
T3z3ZSp2ySy91cxvxjUNnkitJhJsH5yJDblNxXBzusz2D804vmGbdNd3EhzO
VyPrIRWKy3bl8veaEeCRP7L1JQnbz2y30g6gYiF7QUjpQjNyQhruqDP47vi7
EJ9n0VRYLVR3Fe9uhtuZCT4cZ/DjzINcywwq2KxZ/0tgbca4S9bxLn4Sbhrx
/i4qoWI0MUnXoqsJ514r5w619yBH4199LYOLF2SDS73ymvBs9NEhs6AefFIz
63g4QgW3lL7s3uAmxLIbG5qq9+DhN+NN4ctU+IbcOp5g3wRtwn85ekvdiC5o
krHnpiErPOqnn2YTQk78tH7N4PVzbuZ8eWI0CBxS05aXaEJyeCyt0KwbIwtx
PtFHaGCyOMl6d6URTfObTrgIdOMZy508xbM0vMy0+MfX1gizB/ESjjVd8P6e
wKVhQMM7p4pMl/RGlDYpDZo/7QIxzYtr4x0ahmwFAvT8GzEY9KH9k3wXQmzF
GlWf0HCV62hBv1kjmv0ltlUPd+K3HPfKtiAaiNGbxJhPNuKucrWUR1gnhCMW
Iz/H0rDnS5VCpEAj2C5089jrdWLnpRmj6CwaOnwUPQYmGkCaFGUxYu/EVS3K
U71SGlZXcxwzShnzbsCJVy9/dUDLzqE9nkhDoCSTO39sA7hFJW/vd+5A7eTz
LJsxGkwJMSlbHjbgpO+7ruY9HZD7ZhU/uEwDy7fh0/G6DTAa/saS1cN4B4r8
iut5ptH2PmOkSqoBPWUSpJCgdhS4OH69KT4N+t+aUO+1eswfquOfU2uHgDDd
MEZuGpc4BHKbifX46t2z9yWjH8fRX4TpMebF58Ztlukp9Qh8u2gsmtaG7skn
LwquTUNV6GyorA9jfbKn5+jtNnBem52vsWLMl1sTVk+Z1CPioTrPXrE2zAwo
Gaq7MdYzGwc3H63HHWXKhHMTEVG7Hfie+k+DKyMjkY+7Hm4y+69M+hOxrT/Z
SixqGqu6fEElvXWIkx8iOYCIxyWTYx5p0zgwLbp7d34dPIUeS4rSW3FRJSj+
aeE0+uVK5STf1mGfxaVqtbRWjBWFWY02ToO1v90m0LIOL17VRTibtSKRQJ7l
G2DU467/NFWpDibsKqx1O1qx7m60wmf6NJz/eyx+iLcO7rnMJxVqWqCuon28
ef0Mqp+GlIVW1GLHCZaGLYz531/ML6lUcAYxlIq9V11r0eamSt1+ogXL+gGy
ovtm4Gxgo/xTuBb3dhwr3DfZjO/hQbTjyjPoPvMfKbWiBp4Bv30s45sx6fNC
nK49g1+314QnXWpgMXDzOa9JM6bP/yvfZjqDlLTO0V87a9Dzo2OsenMz7rHr
a6w4zmBvVpTqwfJq8IdcfPO9qgkB8SFTat4zmHFQ0BS1rUaGldr6SI8msLqw
PDkQPAPea8zDOnzVuHA9Ppn5SBNCP93x7I6fQWIvrfXE7yowP98+4T3RiGdV
MyxTuTPoP4GjfiZVYEt1/SAU0wjKzbMVxeUzuCr3fDBifRVqKre4Nxg0QlTk
rhDaZ/A9MnsfZ2Yl7owWNtI3N4Lka6W9fXwGlMsh47+uViL8esg6ubIG5DTJ
Xs5fnkHV65KYC2sVyNfjEfXzbMB9J47+PO5ZuMr4nuKLroB8m9y5+SMNyIvI
3+opMovb1rOCf85WIOHfHV7PiXroLLPYTRyYRaFyr3vpZDn4yt2ILgn1SOd6
nZR9ehaHbAnbJgLLoZ16fPHFjXpUuIhtVdedhXf/qjDP0XKshJ4PTuGvx6PW
Bm55c0ZeG1kFhcYybFTcGzVVWgeia114ufMs3qcI7cq6V4b+14b+ke51WNTW
ntn9YhaP6pk8z2wrQ+Q19W6zY3W4v+mDWHfILCgpn9j/ZpVCLGjijU9TLY50
vB00SZxF9q7DUYYGpVAZ62S/d7YWPeFXu31zZxGpGqllvvoPG4RcKHI/azBo
bbn6X8Usqu+teZ4M+4dxpQiZfRI12Nx+RNWgfRb+6/iyNZT/oSN832WtkGp8
+7umtTo2C6r1lCd/WwketloExK9WodGZl35+ZRYNXxLOwLkEbQfNl1usqnDV
0+nmrY1zcAjdTczZWgKmsXPVMl2ViHSKL6sTnkPJo8nNdenF+LFaF5h3phJZ
sbsJ3AfmcK53bpeKbjEil+TbrXMrkPhs7VL0qTnoCbapKI0WIauzMOyqSAW2
fdnERbw0B5b6fZeinxXh/Q+y8DbfcngsLY2RTOcY897rROddRbj+4SCNvlyG
nBcRESec5lD+MflUTv5fqLEebNliUYb/agbVrJ7NwW6Z6ZGL/l9o/GE11Gkt
BSl03Y+T7+YgJk29lEsvxIhLnvrNC6UwsizZZxo3h39edkPnAwtBPKCckZD1
Dz1bdx82yJyDo0qYm4NsIfavPB/lkv4HZdqF6qiSOfR+Mr9URyjA/scL5Rlv
SjBH2uIX0DIHmQij1i9XCuCncT1NeqkY8tOijjqDcxDlWWd2rZ+A3fP/MnPs
i1H8dy+/CX0OOWvKWSEbCLjx8OtrH2IRyN9f/zizjo5iMcHTuqf+4ElNq6it
ZhGC9v/Z1iRAh77wIy1Z19+YSvUdFi38i92Zi2bJe+iQ+n4waSXiFy68XfDb
KvsXq6eVzhrJ0zHNaVHoXv8TSnv2B4pFFYLAWeinf54O7XF97WJaPsK0DFTs
1xVilD/xhKw+HQV5Et0NYvno7BTnr31YAJV3FccSbtNxPRB+PJfzUF/5ljjX
RYD/gdwUG1c6FNMv2bY65UKw/eQDYtofqA4mHuV8SUfVew31TzE5UJbcLNse
8hvnuEsTxz7S0T98aDTrVzZoqk/5LG//QqHB0HeXJDpm60/ODLVnoaOFxuJ3
8if8ncIde3LpUKNvXa+5LgtNAnf2VEjmoy6+VfxVOR3ZMYUP/4lmIj2I6+0H
ei7uSf6z29xGx8XhxOOB538gaB1Nwq0rB3w242tnhunoHK8cjnXKwJFftQkz
ZdkI3+ntmT9PBzg0RN68Sseysc3xxfAs7J9Y1dzIOQ+1QIPItfQ0dDlRUwSe
Z8K0PdAsets8HqVqCO/2SwWhVrCVcOUH9Nb3LHRKzWOxl005KzsZzr9ECpZk
M1DAURCyID+Pg9KqunlM3yHncNhXUyAdz9keWF8+P48+traRJ7u+YuqYQaJO
QyqKc6V2vbk2j4orU8I0s0T8kXCs2B+djOZvIzf//79C5I3Gpnz3eIyrrr+7
B9/gyGUfIOM6D96mj27rw+PwyfQ6w9SJ+HKF6HDAZ57ByQ1XH7XFIu3c12CX
n/GYJ5Di7ELmkftjS2fmZDQWEmmvyo3iYDaw815Q/Dy+W/0yDlaLxFUL8QsK
MrEQHspgMcmaxyeCsvXPvE+odZLSK2SKRtmV3GzLknnsoxsPG3cFQ6dPVKZU
JwxfV9bV6DbNI1Piy+vPyu+gvPpRX4kSjLWykpPO/fM4G2dUzBEWiPpCnkf9
h97CKFshQGVmHje67GO7G1+AHrV16/3Nr+C4YC5MZ1kAexN3WspmDxhJL9Te
N/PCaG1Ndg/fAmg32RU2mNmB925BXNSUI3blnvJIE1vAb7flc4JkPoT/si20
PSmAAiM1vSWGPmyuoJwgflC5HkdInUxyyv8DoEulnw==
      "]]}, 
    {RGBColor[0, 0, 1], Line3DBox[CompressedData["
1:eJwNlHc0FW4Yx+1x3eveSwhJIWQUUknpfZtIWUn4SVaEUCoNIyOriKRE2oOM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      "]]}}, {{}, {}, 
    {RGBColor[0, 1, 0], Line3DBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAB4AAAADAAAAPZPHLriDzr+cdD5pQULgPzNWFl28
Bv4/UHPVgKwRrD8poT8gMPPiP/SO7qfI6/g/lkKvx9hByD/yimFvqkLjP3Bx
eY5ltvY/jiKeLLZO0j+1fuvJGzXjP8imM8FaKPU/dKlGjdN41z8JNihWcgLj
P4Gw9iH83vM/PA886Mly3D/lKv881bLiPxobyFDLo/I/IMrcFvNX4D8+Us/i
sFjiP3xzzyWamPE//3jkTr164j8Jcurc6unhPzRamwUnjPA/TCq2jMBz5D9l
CLZQNXLhP6IeM0FJKe8/UULjOWM05j8xBrtO6vngP5Sa7Fi5ce0/4jm9DPcG
6D/z1r1nxW7gP68h1vdGqOs/uEw2Zuyq6T9x0Xc4HcrfP9Wk2uPVC+o/UEwN
0yQ66z9K2iKyxq3eP7GaPS/Bgug/TmLQgCrf7D/1YcvKUWndP0iGAHa54uY/
n/Z0e/Vd7j/xsGGehivcPw7ZgnXDZuU/0Z1XqBfz7z9JySOfaMLaP06bMmdt
0uM/iCwT++e78D8rkL7XtE7ZPyZ5XjvpS+I/jSr7h3Zt8T/XhcvrT+TXP6sV
4tKR5OA/+sNlCEMq8j+k7Qe/kknWP6xzlEqmxt4/ogvlLh3X8j+FsI9YD7nU
PyG//YWw/ts/malQCOOO8z/vg8wmuPPSPxY0imTeAdk/oVYottc/9D98e0FT
SyLRP7xf3R+lGNY/YX7+tt7h9D+uDkT3YbrOP9dwpN6sZdM/B/D2wjeO9T+Q
/4JC37jKPzQPQ8hgfNA/RluaIvwr9j/TfQImP9HGP7eTiTUBj8s/REFwq6XD
9j9Ocb7b89PCP3tgylL4RMY/SCXc4rZk9z96E38mKZ+8PyTqz475i8A/iPLc
WqX39z9q1YXek9GzPz76W78jb7Y/a/NpZQiT+D9KqkCqfLOjP9l+3AH9yqU/
HeLrSvsh+T8MToYvzVplPnqOhz93HGc++oN88Q==
      "]]}, 
    {RGBColor[0, 1, 0], Line3DBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAB4AAAADAAAAgLdc5laWzr/D3Th2EUDgP+fIzV9u
Cf4/cE9XKjZq379bHH6fbX3VPxPIegoxkgFAR/rE/oqy4r+5aFLwT4DOP9VW
NZfirAJAFV1J7eug5L9IaGbbX9rEPyk82P3ncwNAoIXWQd0f5r/AiyZ//sq4
P0y3dk2XGARADvpJBid557+ygqZIs4afPwACDrYvtgRAagz1txCO6L8BluRd
kN+bv89VikvIOwVA8h2kh8yV6b8MsQTg4lS2v3NipNsBwgVAGkNb+Px76r/h
s+IrHW/Cv+RHJQ7DPQZAv+kdSL4967+9YeeurQfJv+joNginqwZACDO9WHD8
678vb1hMzwPQvyGHfKADHgdAxoGNqHqe7L+1YIoNLjrTv1hme+UfhQdAVr6l
b9ov7b+UzIgPT1bWv+GoohJl5wdAwMVpkLO/7b82X1VlnK3Zv/vt8QBnTwhA
iVAUibY57r+lQyRezcXcv0pZEYFkrghAVC03HU+x7r8xjjZcBQ7gv7popQR6
EwlARxqatVoa77+St5c84q/hv0Rxmg8bdQlAfR9vLohx77/YDIjj5zTjvyKK
uenwzglA3jdX7XPE778rCOY4qtrkvxiBH5VALwpA6sS77XkD8L92hebqm2Tm
v6lXsk0/iApA6GOMr4ch8L9XbQ3jORDovwrJ4JHZ5wpA1ZeQKOg48L8oYN1L
NLXpv5ZjdroARQtAnwXyZSBJ8L9GahgeRD/rv3KBncJfmwtASJUWGnRU8L8o
IDZBQezsv6ataUWJ+AtALcj78fZY8L9/uPklqn7uv1J2GUslTwxAT/W8eX5X
8L8BXbwHkQXwv4VpRdnFowxAXkODUwdP8L8+wW9n0d3wv+sQhcVV/wxAhL4h
EWNA8L+mhAjg06jxv7svd0CcVA1A90Sl6soo8L9OJ5OJPobyv5KdamrpsA1A
TonoB7UK8L8gl5S24ljzv73xqlgVCA5AsnBszA==
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Line3DBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAB4AAAADAAAAorKVdv8atb8Sbe62lFjrP6JNTu4T
dvo/jTsYTvBnyj8YNRFbN3LrP1Tf9GLjUvY/E8zLnMOL1T+ZKNX2FvrqPwO9
FMwIdfQ/4hKJwmiN2z9DgsIXnnDqP1CwLHagG/M/W2bR1O5K4D/0eCVQ8Nvp
P3zIPtaw+PE/m4mdEIq34j/1I2QOFS/pP50hZKSl3vA/hACxoKjG5D+UglWd
sYToP8EF1uK32u8/mosb/kTX5j88LDjoPMPnP05Kmt3g8u0/udgeTDG86D9e
dky3Av3mP/B71ehFL+w/HI5XWatn6j/qYOcF/zzmPyW6v4Fgneo/MDxjSWUg
7D/p2alSMmXlPwWR0d65+ug/rdP4u1ip7T+wbtG/q5TkP99frWE/gec/LlxT
j1Ib7z/Mt3y8nsHjP3zUwGe2GeY/E0PBlbxO8D/28cKGJtXiPyxOPu6eneQ/
UqfKEGL88D8qTNKBZfHhPzlkG44BQ+M/88/XQBiy8T+8ah0Do/LgP9A9aPLO
0uE/qLrPDVpe8j9STJlLy+DfPwaHp+zmb+A/in9Dstj58j/orySoQfDdPx7I
2DLzU94/K54PhiSd8z8mDUtmFsXbP9OAPbeCmts/N7d4GLgw9D+ZHoNG5K7Z
Pwj+/DlVF9k/vBiKHIHL9D9x8v79GFrXP5lkD6q6ZdY/Ym9Cm2Je9T+Qaxl5
df3UP+a0P0sMx9M/CZWLE+ri9T/ILj6UJ7jSP4O8uKQ3WtE/rNumZrVt9j+g
/A9nfy7QP79VFP4ke80/r3hz2qvq9j+RrXbWPHrLP+d02MeNocg/PzxAs8lg
9z+lh6hsk4vGPxIME8Ou5cM/KMAMC+nb9z/s8togiQfBP0eO9aJej70//YBI
N/lJ+D9OXY+7inG3P0juGAH2CLQ/n6JtFtC7+D+QuzWCvianP3qjuNnAdaM/
cF2sTfsh+T9vosB/W+9oPnwkGjHnomQ+Dxd9Jw==
      "]]}, 
    {RGBColor[1, 0, 0], Line3DBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAB4AAAADAAAAN1A6SENBtb9idngpHljrP6bwfw07
ePo/3JXv2AB9178dRCnqgavpP/Re2Zhrm/4/d4kM1gl/379axftGv2joP6LA
3BejPABApwUidbCX4r/pc4V6Vk7nP/zG0EJX6QBARRX/7m3z5L8RsPf+1EDm
P+a6xxLPegFAC/TbH1kz57+gQeQXISDlP1YOtavUBwJACGm0Xv0X6b+kgP2A
yBPkP7SdMYV5gAJAfrZidqv56r9jaCEWg/DiP5CMgEZv+gJAirIw5Y6v7L8i
IAhr8NDhPyjAsQNWawNAUxJTWEIu7r9p4Zbye8LgP5swd13PzwNAXB2FkWa1
7799TBq8STTfP+O6MgZ5OARA2covWYaH8L/F9Ow8NwTdPyzHe6XXlgRAG2WL
N9Uo8b/2+BKIANjaPwXq9uO58ARAC5Wj2qPP8b/VrptssHPYP5mLV8K/TwVA
kP54EDdk8r+jZTiFZC/WPxZGYBpnpgVAzGZPfh3+8r87POQc5q/TP7APTcFz
AgZADtj3CWeO879CDhhd1DDRP2I9vcItWwZAeWLu9zEP9L8FQAJ7Y6TNPyAG
jBeprAZAgknQINWU9L+UJa5zD2jIPwpv/ybXAwdA4/niRwwM9b8ntM5UBm3D
P2N/p9Y8VAdABKYqCVaH9b8zmHvnG9i7P5EypShwqgdAlRUXin369b9zTTt3
os+wP4cof/RF/gdAsmWmwK1g9r+0JwqSQzuZP5QHUIngSwhA18iw0LzJ9r/o
PdTQQkaVv8jZBS51nwhAdNdF2mIm979NGczQLmiwv9aXaaEO7QhA6Wlmwgd8
978pRvobJ4G7v2PutZHMOAlAaOGGWAHT97+OefQKWefDv7Jyz4isiglAnkqN
6HAe+L+iNRd/ysXJv7JX3s3f1glAVeTDB71p+L+DWQeeryPQv5Y8gHpQKQpA
iWeRlXqq+L/ImtYMK0nTv1hlvngndwpAUttoOg==
      "]]}}, {{}, {}, 
    {GrayLevel[0], Line3DBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAB4AAAADAAAAue1Ha0S3Oj/r0APqqQ/5PyEi3G3q
IPk/Ns7jJvia2T+ONqPLeDv4P6Bk37YiAPU/iQQqd5JQ4j9lXvlDYlX3Pz48
9rwmJvM/kRdVkYch5j/+2+QigH72P27zYUVv0fE/8bWL0FY26T95E3/Yyqv1
P2NaRM79s/A/lo2/aFsR7D80MQsuLsf0P9FirLekQe8/4xiiCP1l7j/vtlRt
yPHzP9LmHtV+be0/Hz6c3yNS8D/2g3o/eQrzPz2wCBbrlus/94AXIlhO8T/l
0nklVifyPwnpXW7O5ek/qKnXpFMj8j/PTQV1bFPxP3bsrnx1Zug/W+6BbVf1
8j8ZrUHHlm3wPzxspBhB2eY/K4nCfRSo8z+ChAuQ9y3vPwGkVdj5dOU/R6Ef
RMVI9D/CGIDNHontP6Ie2n9DI+Q/fLZJPlvo9D9kMKkNacDrP9m1RIvxv+I/
V5ft6Ixw9T8GcmyELRbqPxZqoKtnfeE/dXhLJF/39T+UvP7eEEjoP+ZhQIdI
KOA/7WBhu6Rv9j+cnAbfT4LmPxpeYF7Bwd0/v3cgJazV9j+yw1sNDtvkP5+4
FRm3ats/Z0Gi4t059z8cDoP95Q/jP5vuQk0V7Ng/NUHzFwWO9z/Nw7OjP2Ph
P1oT1yEbodY/sFOnoG/f9z/VDATNXSXfP0UjD6exLdQ/udodNNsl+D/c0HBs
95TbPz09lj4/zdE/9vurEVVf+D/1baJ0nkHYPxF+A0vPNs8/MOJGAfCU+D/h
25diZqbUP/xpM1ozf8o/3CrKxf+++D/6+87PQEjRP1t4sNUcIMY/7l+s6uTg
+D86DpcHwfXLP7GHBrRz3cE/d1tanJP9+D9mQ+gSLsvEP5o60Qrmh7o/Cmaa
m9cQ+T9c0T4qpzW8P8Qt9Wox+rE/Sr7CHZ4d+T86fDikWGqrP7HGNMVcdaE/
K5Q5VPsh+T877L1bZBRtPgT3k2dLg2I+W1lwLw==
      "]]}, 
    {GrayLevel[0], Line3DBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAB4AAAADAAAAEuK144HVOr8QguPpqQ/5P2cplG8N
I/k/yyw/dv+a2b+f4wxQeDv4P+jmkCbVQ/0/VFUj/JVQ4r9IhS2TYVX3P0oP
eiDRHf8/xCPl9Yoh5r97PEJNf372Pw0sB0xEOQBA/7RTFVo26b/E6B3lyav1
P5L4lQf9xwBAfS4Mi14R7L9GWxkfLcf0PxANzcCSUQFAttW+CgBm7r/oeONH
x/HzPxBscDmcxgFAVto4TyVS8L/Bg2EEeArzP7X5NSlBPAJA1+eSgFlO8b9W
qlvXVCfyP4KrIFOIqAJAZ8hX81Qj8r/RN9cWa1PxP6ZqjI9eCANATsOsqlj1
8r9T9TxZlW3wP7UKj6irawNABRq+qhWo87+aewyZ9C3vP8S8oni9xANA3Ks8
YcZI9L/8WES+G4ntPxyewQ4rGQRAxQguSlzo9L94YVvmZcDrP0745ov/cQRA
z2W/5I1w9b+czZNIKhbqPz4L0AOiwgRATmmwDmD39b+oRNCODUjoP0oN6Mzp
FwVApiKqlKVv9r8vHLR8TILmPwEa7MLDaQVAxm5z7qzV9r+Do6WbCtvkP7Bu
lQultAVAXuKkmt4597+zJbB84g/jP/HHD0V5BAZA9gjMvwWO97/2dy8WPGPh
P1lDfYrYTQZA2o77NnDf97+SDGyZViXfP1tB1rlFnAZAK0o+udsl+L8Nk5oj
8JTbPxxe5QZU6AZAu0y/hlVf+L8RknUal0HYP+PtB/qOLgdAEi/yZPCU+L9O
Tz/4XqbUPyTvFLkIegdAczk0GQC/+L99NcZYOUjRPz4eXSH6vwdANCImLuXg
+L/+YBIFsvXLP0m9d7MkBAhAk7uIzpP9+L8ckhX/HsvEP++bYb68TQhAjVik
vdcQ+b/GRFrriDW8P1Z8YGMqkghAYAVNLp4d+b/dvZoHHGqrP6lSo3sm3AhA
94I5VPsh+b/y7pbI72q9vupSF+r7IQlAZtxjkA==
      "]]}}},
  Boxed->False,
  ImageSize->{265.92229738878643`, 432.},
  PlotRange->{{-1.5707961431266644`, 
   1.5707963267948837`}, {-1.570796105647462, 1.570796135489515}, {0., 
   6.283185307179586}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{-1.2642982096219904`, -3.1102099640307257`, 
   0.42207110395124964`},
  ViewVertical->{-0.3731119507124148, -0.8971919893601806, 
   0.8740472290017167}]], "Output",
 CellChangeTimes->{3.424946996999359*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"r0", ",", "\[Alpha]0", ",", "f", ",", "r", ",", "rh", ",", "t"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"], "-", 
    FractionBox["0.1", 
     SuperscriptBox["r", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", ":=", 
   SqrtBox["0.2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rh", ":=", "0.30266809926049626`"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]0", ":=", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["1", "0.4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "\[Alpha]_", "]"}], ":=", 
    RowBox[{"r", "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"f", "[", "r", "]"}], 
          SuperscriptBox["r", "2"]], "-", 
         SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r0", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]0", "2"], "-", "1"}]], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]]}]}], "}"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{
     RowBox[{"r_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Alpha]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sec", "[", "x", "]"}], "2"], "\[Alpha]"}], 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"Tan", "[", "x", "]"}], "]"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          FractionBox[
           RowBox[{"f", "[", 
            RowBox[{"Tan", "[", "x", "]"}], "]"}], 
           SuperscriptBox[
            RowBox[{"Tan", "[", "x", "]"}], "2"]]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        FractionBox["\[Pi]", "2"], ",", "r"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.8708"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.8708", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ArcTan", "[", "rh", "]"}], ",", "0"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", "t"}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", "rh", "]"}], ",", 
            "\"\<\!\(\*SubscriptBox[\(r\), \(+\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", "r0", "]"}], ",", 
            "\"\<\!\(\*SubscriptBox[\(r\), \(m\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "4"}], ",", "R"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Pi", "/", "2"}], ",", "\"\<\[Infinity]\>\""}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "Pi", ",", 
          RowBox[{"2", "Pi"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcTan", "[", "rh", "]"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"2.3", "Pi"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.8"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.87"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.87", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.865"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.865", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.85"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.85", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.8"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.8", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.7"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.7", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.6"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.6", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.5"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.5", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.4"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.4", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.3", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
       "}"}], "/.", 
      RowBox[{"y", "\[Rule]", "1.01"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["\[Pi]", "2"], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.01", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "x"}], "+", 
        FractionBox["\[Pi]", "2"]}], "]"}], "2.3", "\[Pi]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], "+", "0.0001"}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], "-", "0.0001"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "x"}], "+", 
        RowBox[{"ArcTan", "[", "r0", "]"}]}], "]"}], "2.3", "\[Pi]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", "r0", "]"}], "+", "0.0001"}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", "r0", "]"}], "-", "0.0001"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"Pi", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", " ", "Black"}], "}"}]}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.495353445587647*^9, 3.4953534669066763`*^9}, {
  3.49535351724086*^9, 3.495353538780054*^9}, {3.495353572564929*^9, 
  3.4953535734035273`*^9}, {3.495353643643325*^9, 3.49535379213686*^9}, {
  3.49535385717739*^9, 3.495353920611723*^9}, {3.495353953390759*^9, 
  3.495353966115404*^9}, {3.495354006290842*^9, 3.495354143221106*^9}, {
  3.49535418876439*^9, 3.495354222373147*^9}, {3.4953542910255404`*^9, 
  3.4953542956253633`*^9}, {3.4953543822268744`*^9, 3.495354406039781*^9}, {
  3.49535445345362*^9, 3.495354545018586*^9}, {3.4953547053029213`*^9, 
  3.495354709284197*^9}, {3.4953553515495567`*^9, 3.495355357478669*^9}, {
  3.495355426156039*^9, 3.495355427181604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + y\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(y\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.495355428163937*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - y\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.49535542830866*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + y\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(y\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.495355428592791*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - y\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.4953554288830357`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + y\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(y\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.495355429183056*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"srect\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.4953554294829493`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - y\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.4953554297929983`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(ReplaceAll :: \
\\\"reps\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495353698306014*^9, 3.4953537169312687`*^9}, 
   3.495353746932366*^9, {3.495353778609704*^9, 3.495353793468396*^9}, {
   3.495353864435494*^9, 3.495353891343256*^9}, 3.495353921800333*^9, {
   3.495353954249177*^9, 3.495353966658382*^9}, 3.495354019191327*^9, 
   3.49535406215099*^9, 3.495354095056547*^9, 3.495354145410527*^9, {
   3.495354202967063*^9, 3.4953542240227423`*^9}, 3.495354296638122*^9, 
   3.495354407214746*^9, 3.49535455097537*^9, 3.495354711766059*^9, 
   3.4953554300898046`*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxF1nk4lN0bB/AZsqbCzNiGiiJJkbK06D4oSSVt1FuWZEuLEC+jpEUpb7vK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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 121, 99, 143, 81, 139, 117, 145, 67, 135, 113, 144, 95, 141,
        119, 57, 131, 109, 91, 140, 118, 77, 137, 115, 97, 51, 127, 105, 87, 
       73, 136, 114, 96, 63, 133, 111, 93, 79, 2, 122, 100, 82, 68, 58, 132, 
       110, 92, 78, 52, 128, 106, 88, 74, 64, 3, 123, 101, 83, 69, 59, 53, 
       129, 107, 89, 75, 65, 4, 124, 102, 84, 70, 60, 54, 5, 125, 103, 85, 71,
        61, 55, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
       22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
        40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 126, 104, 86, 72, 62, 56, 130,
        108, 90, 76, 66, 134, 112, 94, 80, 138, 116, 98, 142, 120, 146, 50},
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwVz+k+lGEcx+EZWyiypg0NjsghOADORdokUqFUhLIUKslSllDIlmSPtMrO
5cX1+f7+97yZJ5RXkJsfDAQChVzmpOOfhvSbpusJsvnkPqfhZPHLnakxvLdT
9VDXybCj+WJf0Ej+2G9JtHd1hUnOuyP4bQ+RZgfZsL9SxCn3ps4zSh9njv84
P2SWLpLce7rKFMNcIc77f11gjH66Sfa+r9+ZZoSrxHvf0kXGGaCHa5z227Yu
8ZlBernODYq5SQm3KKWM25Rzh7vco4JKqrjPA6p5yCMeU0MtT6ijngae8oxG
mmimhee8oJU22nnJK17TwRsSfMeOLjPBB96R4v1A15jhI2e9hfHTnuOiHcVf
+5LGkkOn+whah1qa
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNV3c8Vf8fjhRFk6x8pUISpSizHrQoyaqkIaWdkZRIi8RPykyhVLKSjELD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     "]], GraphicsComplexBox[CompressedData["
1:eJxF1nk0FNz/B3CMfRmTYRTyJKQoIoXE51ZSKlLKk30XRZa0WKNCqeihRbIn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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 120, 99, 141, 81, 138, 117, 142, 67, 134, 113, 95, 139, 118,
        57, 130, 109, 91, 77, 136, 115, 97, 51, 126, 105, 87, 73, 135, 114, 
       96, 63, 132, 111, 93, 79, 2, 121, 100, 82, 68, 58, 131, 110, 92, 78, 
       52, 127, 106, 88, 74, 64, 3, 122, 101, 83, 69, 59, 53, 128, 107, 89, 
       75, 65, 4, 123, 102, 84, 70, 60, 54, 5, 124, 103, 85, 71, 61, 55, 6, 7,
        8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 
       26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,
        44, 45, 46, 47, 48, 49, 125, 104, 86, 72, 62, 56, 129, 108, 90, 76, 
       66, 133, 112, 94, 80, 137, 116, 98, 140, 119, 143, 50},
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwVz+k2lmEUgOGPUDIlZEjWckoOwQHoUCghIck8T6GJiiIyiwwZSkUZQpRC
XH5c6957v++fJz3zZkZWUCAQyCaHi5Y9TdUVTdYQbjBpTzj/mW1J0VDemmP1
WH/wkUR7MDvmXqLMh/qNWa7Zg/hpHiXO/F83WeIWl9x+6SemGOSq24lusEgf
0W5/dY05xrhNuPu+fuY9Q7wmxv2frjPPOLlcdj/QVaZ5xxvuEOHbb/3CDMP0
k0c+BdylkHsUUUwJ9ynlAWU8pJwKKqmimhpqqaOeBhppopkWWmmjnUd00EkX
j3nCU57xnG56eMFLIr3jj37lAyMMcMX9SL+zwATxbqe6xTJJ9gvsmq9rGGm8
sp8BuFVbew==
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNl3kgVG0bxpGkDRUqhUoiRSVJWq5Ki4TKUpIKr5RIkpItVFKUJClFC73U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     "]], GraphicsComplexBox[CompressedData["
1:eJxF12kgFNr7B/CZYcbMEGNGSmUtS2PNtVY8h3JTWtUNlSWU5dpar0RXSquy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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 114, 95, 133, 79, 130, 111, 134, 66, 127, 108, 92, 131, 112,
        57, 123, 104, 88, 75, 128, 109, 93, 51, 120, 101, 85, 72, 63, 125, 
       106, 90, 77, 2, 115, 96, 80, 67, 58, 124, 105, 89, 76, 52, 121, 102, 
       86, 73, 64, 3, 116, 97, 81, 68, 59, 53, 4, 117, 98, 82, 69, 60, 54, 5, 
       118, 99, 83, 70, 61, 55, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
       18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35,
        36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 119, 100, 84, 
       71, 62, 56, 122, 103, 87, 74, 65, 126, 107, 91, 78, 129, 110, 94, 132, 
       113, 135, 50},
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwV0Oc6F2AYwOG/yIxzcEodQgfAYSB7VEYUoexNyZ4ZySwr2TOSkRFx9+G+
fs/zXO+nN/ZJ/OO4oEAgkEAiV2zzyPGrRugfjdYRDdVT3SDSfKE9PDD/0h9M
E2Y/003aueMny3xhiBBvfusasyRxzQ7fGKWXYO+OdZUZPhJwO5TvTDLMU/6y
yzxj9NFBMjfsscA4/XSSwi37LPKZAbpIJY10Msgki2xyeMZzXpBLHvkU8JJC
injFa4op4Q2llFHOW95RQSVVVFNDLXXU00AjTTTTQittvOcfBywxwSDd/7/L
fx3pClN84qHbia4zR7j9XLeIMl9qjH7Qe/YAXlc=
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNV2k8VG0c1UKRbC8qFUoqKlFCwqFSksq+pL1UKGnTpmghSbSgSApliySV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     "]], GraphicsComplexBox[CompressedData["

1:eJxF1Xk4FNobB/DRrHYzuuSixXVlKbSQFt5zE4WRpkKbtNBoUamLGhURCZVC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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 106, 89, 123, 75, 120, 103, 124, 64, 117, 100, 86, 121, 104,
        56, 114, 97, 83, 72, 118, 101, 87, 51, 111, 94, 80, 69, 61, 115, 98, 
       84, 73, 2, 107, 90, 76, 65, 57, 52, 112, 95, 81, 70, 62, 3, 108, 91, 
       77, 66, 58, 53, 4, 109, 92, 78, 67, 59, 54, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 110, 93, 79, 68, 60, 55, 113, 96, 82, 71, 63, 116, 99, 85, 74, 
       119, 102, 88, 122, 105, 125, 50},
       VertexColors->Automatic], 
      LineBox[{126, 231, 214, 248, 200, 245, 228, 249, 189, 242, 225, 211, 
       246, 229, 181, 239, 222, 208, 197, 243, 226, 212, 176, 236, 219, 205, 
       194, 186, 240, 223, 209, 198, 127, 232, 215, 201, 190, 182, 177, 237, 
       220, 206, 195, 187, 128, 233, 216, 202, 191, 183, 178, 129, 234, 217, 
       203, 192, 184, 179, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 
       168, 169, 170, 171, 172, 173, 174, 235, 218, 204, 193, 185, 180, 238, 
       221, 207, 196, 188, 241, 224, 210, 199, 244, 227, 213, 247, 230, 250, 
       175},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNV2k8lHsYJXUpSyprkZ2oLEUpciRJQi6R5FaKLpUoFakUSkVRtIesWVJS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     "]], GraphicsComplexBox[CompressedData["
1:eJxF1Wk41G0bBnCzMHZTj+TVjkhPREoorlukUlIqW6WSfVcikUpDSD2WtNoS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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 105, 89, 121, 75, 119, 103, 64, 116, 100, 86, 56, 113, 97, 
       83, 72, 117, 101, 87, 51, 110, 94, 80, 69, 61, 114, 98, 84, 73, 2, 106,
        90, 76, 65, 57, 52, 111, 95, 81, 70, 62, 3, 107, 91, 77, 66, 58, 53, 
       4, 108, 92, 78, 67, 59, 54, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
       17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 109, 93, 
       79, 68, 60, 55, 112, 96, 82, 71, 63, 115, 99, 85, 74, 118, 102, 88, 
       120, 104, 122, 50},
       VertexColors->Automatic], 
      LineBox[{123, 227, 211, 243, 197, 241, 225, 186, 238, 222, 208, 178, 
       235, 219, 205, 194, 239, 223, 209, 173, 232, 216, 202, 191, 183, 236, 
       220, 206, 195, 124, 228, 212, 198, 187, 179, 174, 233, 217, 203, 192, 
       184, 125, 229, 213, 199, 188, 180, 175, 126, 230, 214, 200, 189, 181, 
       176, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 
       168, 169, 170, 171, 231, 215, 201, 190, 182, 177, 234, 218, 204, 193, 
       185, 237, 221, 207, 196, 240, 224, 210, 242, 226, 244, 172},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNl2k81G0Uhi3xkiVbCEmyJUmpLKXbVolIEVKplIgSSmlVaI9SvSSJbFFS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     "]], GraphicsComplexBox[CompressedData["
1:eJxF1Xk01esaB/C9d6aNTXXMIUJtRblJGdo97znhdEol4RZyOyIlJaFDcVDm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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 98, 84, 112, 72, 110, 96, 62, 108, 94, 82, 55, 105, 91, 79, 
       69, 51, 102, 88, 76, 66, 59, 106, 92, 80, 70, 2, 99, 85, 73, 63, 56, 
       52, 103, 89, 77, 67, 60, 3, 100, 86, 74, 64, 57, 53, 4, 5, 6, 7, 8, 9, 
       10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27,
        28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
       45, 46, 47, 48, 49, 101, 87, 75, 65, 58, 54, 104, 90, 78, 68, 61, 107, 
       93, 81, 71, 109, 95, 83, 111, 97, 113, 50},
       VertexColors->Automatic], 
      LineBox[{114, 211, 197, 225, 185, 223, 209, 175, 221, 207, 195, 168, 
       218, 204, 192, 182, 164, 215, 201, 189, 179, 172, 219, 205, 193, 183, 
       115, 212, 198, 186, 176, 169, 165, 216, 202, 190, 180, 173, 116, 213, 
       199, 187, 177, 170, 166, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 159, 160, 161, 162, 214, 200, 188, 178, 171, 
       167, 217, 203, 191, 181, 174, 220, 206, 194, 184, 222, 208, 196, 224, 
       210, 226, 163},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwVl3k4lO8Xxq3tSaWQpZQlSvFNouiWIkvZk8pSspRKRZtCUihkKUVpkSIt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     "]], 
   GraphicsComplexBox[CompressedData["
1:eJxF1Xs41PkXB/DBMOQrpSySGJeUVgr5VazzqZCKCJXtJkpuJStkpGypiHIJ
abMoRbowFBVRlmRZUijXFPMduYYhc2HGz+959jO/P85z/jj/vJ/znOe86B4n
nTwlKRRKx1z9r8clvr0zzGFB1gHOSFD+DLjueeW8JZYE1Q1M0chSPuTlFrj7
rmHDo/frx9KjuVAmW/44s44NakXZYR3eU6B5JzL5nXsfpJ6Ia8ll/ACFGqu2
BulvYB3oHZiVPAnFAs1fOzO+wYMjrMLRpgnof/ljXYlVP/DOr7E1WjgBJ4sv
MRO+9cPbXTprbrtxoKDM6FhIxABYxFr8JVM1DuG7WkJ/1h0EoC5tsqaPg8Tk
9b/Hygdh3c+1D1ITxqDznXxxvssQVDYqutTSxgD9J0JowRuCMLquvtvYdziU
R0S2JwyDQYT95KbhEaAVJh+1MRsBhSuljOr2YZAe+dT7uG0EQjTU3nxvGoIy
M5MMesB3GEg68pTGGgSRQkzxscWj0BcznshiDYCAI5ArzRuFjY758UJ+P1QY
m3z+vnIMqg9LKuVT+sFQ9m3k2TNzObbuU36o+A1Ok2zbpJoxKGO7rWxd2weX
aVIWC5eMw9reib8drNgQuDbP/ievcSij1jKUfEiIPl1kePPJOFgJA07sSGbB
UWqJ+QUqB+rbX3Nzmb2gcXO794QjB/6qL2wx7OqBtMD2yvq7HKhgtVl84n0F
K5/qIe0fHLD+Eph3QP0r1B6zNKFsmoDUh83/OfRnNyx+VJRrnTQBDhl6efTe
LjCfem6h9HUCQp3cu5lbO+HaQdXM/asmoT93gdP+5+1wTz7ESOHsJFzMpBfR
aG1ws+Jwt3XtJKwUjQb5B38CpzLbl33qP6D72S8rm6paoP9V+bP5Pj/g/t7m
NO81zZD7Of73p0U/gL4rrUE/5wOs3uIWWiEzBQfztPuiuI2QyHwZ5+I8BW86
/e1LP9dDiYdys2POFIzE6A1FRdYCYVzPruVOAb3V16hy41swl12gUreFC6f0
Cr81r6qCNXq7QoxvcCHCr7rF8cVrkNimOUlncSG50EMvMrYEhNHbUdxqHth+
8dkHEU/hleKpUo/feWDTNBng3vMADqSvcH5VzwMdm4ub7tqlweaLixym6XzY
sCOcYXRzn+XEqUqBCpAwmXDYxXWFAC5EPO/49JmE7tNsszOIB0VtZrRLZ9kQ
tz7l3oPxKWhcsOzDAS4P7i152njMLhYqLljtlFQjIc+Dn1bAFsDI4EaVa0Uk
hLK3U1/n8qCg4lQRdw8bzCT8VFTMufDTXp3rCr08SKf9k+/GSIblnui+oScJ
W3zKDYxT+aC62DRDi8YGt6J7Vco9XIiuU13wmODDgKJJ+j67M6AfIx3KlSaB
k5jxLt9vGrJuh6/rzyRBm6+2SqWHB/mmSvKFW9hgt7/WwM6dCxsE2RzPVh5c
+hspiXpT4epxiQ/aTiRY52ipq3XxoaE2uOwMh4TKf6qD3yvy4PGJtACqJB/8
li9cvpVxEfadidRV+HluHm674fs5AXjq32A6q/DBLXbc/aCdH3Qo9BGBMyzQ
N7U6GVo3DWfPpL9JSSGhafofh2jRXB5/92cKG9nwTuYJ2RjEhbod37SVmnhQ
ldRW0Zj6B6CxHs90WxJSIy9260sIIPfejR0r+0lo6U6bYOnzwPJ11+2CGR60
H4ijf+qNAoXZIyVR2iSUj/kKnzEFMBXa+mV2IR9yKj8Nb2EEQZCMHitckQQ7
d0EmT3saWj66RNyf+3MFb54V+9jthyKHPXuZXBZcKBrKuKAwA4P9hlePJ5Dg
mrlDLU2BD/nycoTFOjZQuwp8885xIWmSZu7dyIO+l3yrDYG3YImxU0HHFhLM
v9wUBi8WgLKS/iIKiwSzGlHyMlMeyHgLX8gIeLC+xccyI/UK9KEWqWoNEq6n
fuRzagXwms7j7lbkw0fHJ/Mbe0/DTtsUw9J5c/tdrKR7znoa/jwXnCpU48N7
ydZRW8ZRoNQHV5pKkKAZkh0olzoN8oamXrs0+RAT8kHxot0OuBMQN2P/gwUB
ngyTIYsZuKM5Ndp6jYT68IjdFsp8WN3RZdZszIbNKX/Y3I3kAs9WdeuidzxY
ETth4v/lFsg4x+xmbCLhq1VXvfMyAdTbjob4fSXh/nydZNuNPPAtU6gu5PFA
K5waKhkYA83uxIMj6iQYHb3ql94qAN0QWarEfD7syfOsSU5lwEafhiZXWRIs
nxmune86DZTmS3dzVfnAeOOg3tzrBSPDeV7NIhYMHV8lGcychoDzVqdmNPjw
tntV826GC9SsXvZkgYAFh0rXHtYemIacNp39OVp8GNZ9tKbEzhywZ9sH925y
Lvi/Z4OX7VVHtCgIe6b1MlpTeYiCsGe+25w6psIkEPbs4fDBvHiOBMKeuQwG
dCt5SiLsWdZvTy2HqyUR9iys9+qp+uVSCHuWFJY0mxQhhbBnbZ9lnn9tkELY
sz301NV/LaMi7NmBaxWbVb2oCHuWYp5+IuIRFWHPVNW77O0mqAh79rgq8Zaz
qTTCnpmcNyvhhEoj7JlqV8ax3FJphD0Lt6w3yJqSRtizsooVJn5mMgh75h1f
8pQMkEHYM+tY3aT1TBmEPctJ3HmdMSSDsGc0A3v779o0hD0bNPDWczxEQ9iz
rb3GDM0UGsKe6ZG2FrvqaAh7JmVY3M6QkkXYM5uC0CzX9bIIe3Z50D969W+y
CHuW7Wc7fDVXFmHPdPIfOrZ1yiLs2eOTlF7NRXIIe6bPb1P3t5FD2LNf5x/J
Cw2VQ9izy6Na9Mh8OYQ9K9ShbXv2VQ5hz24dP9s08NM8hD07/8KAunfbPIQ9
cyoZ18gMm4ewZ7d5m/8YYs5D2LPSde8Co3vmIexZTR3n5ioVeYQ9o4bkTz7f
IY+wZ5oLDdpzwuUR9mwJT5Rwp1AeYc8GFMJENJY8wp6Ft3xY6ruIQNgzQ8ee
xO6tBMKeDS7R/lAXSiDsWZSG0+KjTAJhz3jFAx0nzWbFnkV5GYcvj6cg7JlR
1D7reDMJhD3bH/CxQCWZQNgzIB2TVBgisWelBREp1P0UhD3rzBqNbVsogbBn
Xte2uv52mUDYswefr1Jv1MyKPbOpbVrX/oqCsGffr+wZLL9DIOyZoOjRYbUJ
odgz9nLVC22WFIQ9ex+MJF+JKAh7xr7zu3pGBIGwZ/dvr1zMvDAr9izll8qu
M/cpCHvmqBTxfvAWgbBnBnUSU+1fRGLPFt23oyTmEgh7Vq0kU+GQLBR7dk3v
9ajmmrk8/3qmqGWnNzNJQdiznYE6oabhBMKe7a6qdrx9cFbsGWHaqhGYRkHY
M7WUyE3nUwmEPTPa82XtQqZI7Jnyi/xg/WwCYc9usx3iG81FYs/Sj/vHCB4R
CHvme/1QgvUuodizOufZmBsr5vL+61lQsZ2HwhgFYc9ERurZEWEEwp4VehWu
ddo+K/as87Veg0sKBWHPskqOMepTCIQ928cMWvcxWST2bGedRkHgXQJhzwyM
18tvVxOJPSs29Km2fkgg7FnD+3tlr2qEYs/clh91YOYRCHsW3vN+uosuFHu2
wJM9XK1LQdizj66uQddHKAh7dtjiF/NsBoGwZ4Skv0cQmhV7pv1nUgNcpyDs
mWCZoTJn7t6xZ+W95VUGUSKxZ5kBm+xvZhEIe5afsFRUIiMSe3bJodvD7wGB
sGcSHcsMnZlCsWeC8sHhlscEwp7FXVVtzA4Wij3TyOgsvJJPoP8C4Aa1eg==

    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 95, 82, 108, 71, 106, 93, 62, 104, 91, 80, 55, 102, 89, 78, 
       69, 51, 99, 86, 75, 66, 59, 2, 96, 83, 72, 63, 56, 52, 100, 87, 76, 67,
        60, 3, 97, 84, 73, 64, 57, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
       15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
       98, 85, 74, 65, 58, 54, 101, 88, 77, 68, 61, 103, 90, 79, 70, 105, 92, 
       81, 107, 94, 109, 50},
       VertexColors->Automatic], 
      LineBox[{110, 204, 191, 217, 180, 215, 202, 171, 213, 200, 189, 164, 
       211, 198, 187, 178, 160, 208, 195, 184, 175, 168, 111, 205, 192, 181, 
       172, 165, 161, 209, 196, 185, 176, 169, 112, 206, 193, 182, 173, 166, 
       162, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 207, 194, 183, 174, 167, 163, 210, 197, 186, 
       177, 170, 212, 199, 188, 179, 214, 201, 190, 216, 203, 218, 159},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwVl3k8lGsbx5EiJImSRCdRVJKiBecnUoqyhERZCm3WhFIpkqVoUaKEkkor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     "]], 
   GraphicsComplexBox[CompressedData["
1:eJxF1Xk01F0fAPCRMWE8KEukEhEhZKuI7y20TyEpGi0iopQW9fRk7SkehCik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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 95, 82, 108, 71, 106, 93, 62, 104, 91, 80, 55, 102, 89, 78, 
       69, 51, 99, 86, 75, 66, 59, 2, 96, 83, 72, 63, 56, 52, 100, 87, 76, 67,
        60, 3, 97, 84, 73, 64, 57, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
       15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
       98, 85, 74, 65, 58, 54, 101, 88, 77, 68, 61, 103, 90, 79, 70, 105, 92, 
       81, 107, 94, 109, 50},
       VertexColors->Automatic], 
      LineBox[{110, 204, 191, 217, 180, 215, 202, 171, 213, 200, 189, 164, 
       211, 198, 187, 178, 160, 208, 195, 184, 175, 168, 111, 205, 192, 181, 
       172, 165, 161, 209, 196, 185, 176, 169, 112, 206, 193, 182, 173, 166, 
       162, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 207, 194, 183, 174, 167, 163, 210, 197, 186, 
       177, 170, 212, 199, 188, 179, 214, 201, 190, 216, 203, 218, 159},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwVl3c81e8bxsseDaOMUBoyMvpKaV9miYrQMkolpNJWKbtUSEZJCU0rqdCQ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     "]], GraphicsComplexBox[CompressedData["

1:eJxF1Xk41PsXB/CxDWZEWtCkorKkjWihOB/ZfuWWCpW2kYpL6y1Kl4pK4WYt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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 95, 82, 108, 71, 106, 93, 62, 104, 91, 80, 55, 102, 89, 78, 
       69, 51, 99, 86, 75, 66, 59, 2, 96, 83, 72, 63, 56, 52, 100, 87, 76, 67,
        60, 3, 97, 84, 73, 64, 57, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
       15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
       98, 85, 74, 65, 58, 54, 101, 88, 77, 68, 61, 103, 90, 79, 70, 105, 92, 
       81, 107, 94, 109, 50},
       VertexColors->Automatic], 
      LineBox[{110, 204, 191, 217, 180, 215, 202, 171, 213, 200, 189, 164, 
       211, 198, 187, 178, 160, 208, 195, 184, 175, 168, 111, 205, 192, 181, 
       172, 165, 161, 209, 196, 185, 176, 169, 112, 206, 193, 182, 173, 166, 
       162, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 207, 194, 183, 174, 167, 163, 210, 197, 186, 
       177, 170, 212, 199, 188, 179, 214, 201, 190, 216, 203, 218, 159},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwVl3k81NsbxyUtlBYJlSV7tqISKX1EC4WkkpSU5eaWsiQiuSiSUiE3y7Wk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     "]], 
   GraphicsComplexBox[CompressedData["
1:eJxF1Xk81XkXB3CubLcoayIUUWKieiJaznci3bEWWtQk21CDR/YU6oqyxVSu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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 95, 82, 108, 71, 106, 93, 62, 104, 91, 80, 55, 102, 89, 78, 
       69, 51, 99, 86, 75, 66, 59, 2, 96, 83, 72, 63, 56, 52, 100, 87, 76, 67,
        60, 3, 97, 84, 73, 64, 57, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
       15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
       98, 85, 74, 65, 58, 54, 101, 88, 77, 68, 61, 103, 90, 79, 70, 105, 92, 
       81, 107, 94, 109, 50},
       VertexColors->Automatic], 
      LineBox[{110, 204, 191, 217, 180, 215, 202, 171, 213, 200, 189, 164, 
       211, 198, 187, 178, 160, 208, 195, 184, 175, 168, 111, 205, 192, 181, 
       172, 165, 161, 209, 196, 185, 176, 169, 112, 206, 193, 182, 173, 166, 
       162, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 207, 194, 183, 174, 167, 163, 210, 197, 186, 
       177, 170, 212, 199, 188, 179, 214, 201, 190, 216, 203, 218, 159},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNl3k8lN8XxyMVSpFCWUqJkIiS1k+lolJZskS2iuoXkaVNG1EhkpJvlqyh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     "]], GraphicsComplexBox[CompressedData["

1:eJxF1Xk01G0bB3A7I+1SPZFCGyKKVMx1I4MaspQiKbLWk6RJSJQtUZTKkqeS
ECptREK2JCmRJL2VJpLCb4xZjeWd95zn/r1/3Of+7z739zrf63yWeh128pGS
kJDoFp//3aozRuTidAmYNSuAeo8nBN1ZHxcyzhFwmFYQod/Gg3636FEGh4A5
i2q19fy5kNYbWtqkzQKU6ljO9OaA9Fkz1f1uLHAKMSzvShqFxjZvX7lkFuR+
gC8fKthgpxsYtb6aBYkH1n0HChu0dbpPHGGzIElVbpPIZQQc5zvfKls2Ah2L
q1RXPWaB2bzizKQdI3B0m9wqPw0WRJYdPOp/dgSKirzG9i0kIPbgNNX3T0fA
jWsV4DZ9GDqUygnbgRFYmR0+1TlzCMKdXua/UmVD2GC6VK3sIPQWlut+pLPh
H49ziZ+V/0BunlLa0Ck2HLMV2Ler/Ibi5EPas0rYULukvLlZcwBOnn1wvuYH
G/ynrkoZ035BzkqXjrD5o2C7a3/wJ7d+SPr0ZaDGehTkjlj0esb8hGa9Juas
iFFwPni8deb1PnA+8lzu0P1R4HQyPJ7V9EL2iwyhy7dR0PTcoL2b+wMsqzta
bedywNOgRIG96AfcaWIzmi05YP6hS/O6MxP21KhZ7TzKAU7QvOKYi9/Bx/2O
YDCfA0Who2X02h4wUFx0YtZHDsAat8sKkj3g7D7UYzqNCxrRrZbePl/heVbL
kWNULtjSda9M7/gPsAbPt20K5MLjwSzFj/s+QwjzofK0HC50tImCA9o+Qe1A
2XL/di44PqSOWuztApevzfvbJHlwc21uQyWvE8yPo1hLIx4IDTY3Ekc+AGtp
xlFLHx6wI5aWAaUDuEFONHomD86ZKy22i22H6rbhfuYrHrwrjT3x7a82aFfP
KIkT8uCwxawv0xmtsGlOrrfBaj7Mbr7JuRbWAgEqqT8O7OHD8dCI7kslr2Co
mml17yIfqt9l1dx70gjPtqP3ogY+iLoSUweb6sFuPEq/i8OH8DAGx3hmLRjZ
aByuWikAdRV3epRJJTDz8k+ucRXA4GOVMounT+ATa33Z/QQBfFD+VHN650NY
3qPTsb5SAPNb4/9EytyG9d8la+wGBbCz0oKx2ToDpI9POYiWCmHV41W5d/J3
UrVmel+IcCeguXe3lko1HxJL78YzagigGmXWtCrxQJZyLf30HBZo+C/TDejh
gNrdUwla8kLQjL1hI6AlQHZy0etTmwmooCf6qfsI4DPT3IGRTwBnoCm2PYAH
povuK3jIsaDgqkZgnAYXimjmWk+FAlCaHlnpaJQKBSlqO0IZBPTVWdYWmvHB
JGF+FaObAKltQYciy7hwYXbNYIqyENJUZn/op4WCx1u7gWgTAsqNHynO/iyA
2DAlI0YmAU6FXfrjWTzYpWViTpdggUrh5XNfN3OBdWlpsPSoAIIEI1006hXw
ba0JDvcnIHcLvfJOOB++L2beZLwhwJp3YYbDdy50emRv7J4uhCfy/GOGRtHA
tJcvjnQQ5xk/Y56gKIAtDd+uWy0Swhjnce8vmj+YBaoLYgwJsH9S0uenJ4Su
hiMrOKkEaC/zi9N5woMWR2FF/BgBUxreer4uXLhcMTuzgBDACy27mIa6NLA6
nHr6hBcBKTv8G4Oz+GB8wPoyp1H8nqzNi04eF8LjLnhGKQpBzv7CNmVqHNQO
d1VGbSEgbO/hwGQjAQz9bn3xe74Qrsa837jaKBii9CK6T1MJ2PeXpY5KlgDy
rxHHsxcLQdk54fQobRfoUhOiYvUJiIuvTHAIEEL0gdwlJSkE1OQ5Z1+s54Fb
p9nHk3wCejTq2OZ7ufDzzVld0ZAAnG3j18jEpcM6EClE7CWA2VRVE3OXDz0z
w8+X1BMg/McxtkG8Vy0ZCtw2BSFEXrSXjq+LhwfV5ptPWRNwsJaqWUwXAHXS
2tVMRQhfLspuVqQeg8DJXs/oTQS4VntIhD4VgOCB37RRVSGsbotZYGDkBfbX
nwTFGBEgSOqxMZAUwvbE4712S8R5/C51K1rbgFa+ab2MHgF2u30leKlC2Fll
pqacLP6fZV2AazMPshfs8xFyCXjQTB8r3c+F5I9WIVriPFe20kDrZzro3r5P
H99DQLF0oaJpKR9KveYmKtcRIFPvup8mzwNGTgNVJO778N5Vc5/HnoGC5bwz
EjQC9EMG/pTvEkC/vMwt33lCuJ/lOhZaFwK+vpl5UhsJCE/eOu3NKwHcrNDc
oSrOI/0ue0iJ6gM0uYMl0usIeOe33aNQPIeJS2v1jqsLoZzo9jc1coJ1ne83
yRgQ8EfeNsLNVgh3Tz27qiXeVx+XaOWN1iaAPVPIzJvvKPi/Z4Vevp/eqk2Q
nskl2+m8i58kPetSqbq2KHGK9Gz/wuG3qQYSCHtWEeBnqnxVAmHPrNUPbfzG
lkDYMxot9rwkXRJhzzReFPzz+5okwp6168ambf0pibBnzMLAweUGUgh7Zvyx
9MJKhhTCnkXfXXnw7GMphD0LdPX8PYMnhbBnfabeNjaG0gh7pm9hm958RBph
z9zprqHniqUR9uzR5X1FI33SCHsWHhn4tmmJDMKebSnnPcx3kUHYs7KwVetF
KTIIe9a6+ICzw0sZhD2zHA/dt3JMBmHP1tl0F0SvkUXYM1P12TnpXrIIe7ZN
cBoWX5JF2DOvEMUJnZeyCHsW0cSSNePLIuyZjff5nHZtOYQ9k37tGTrhLoew
Z7zOx7beSXIIe+bUfXvcsUoOYc+8Im+0pP2RQ9izBW+DU28vkEfYM7u3VENz
W3mEPRvW0ly3M0QeYc/cWqzOcPPlEfasvSptk2aHPMKe+TgY21ElFBD27M/6
qq19+goIeyZ7fu+QkbsCwp6dSp+wVz6ngLBn4/lfPVkVCgh7xlGqeZb0UwFh
zz4fzV3zbB4FYc+GrtvPKzWnIOxZX5KEWv3fFIQ9c9jgqn8oi4KwZ3NbF+ew
GikIezY/as7KKD4FYc/sGx4Z/FozTnrWffTYFT3mBOkZDw2sujJjivRMobTa
0OQbBWHPPNxjh7+eFZGeaT23atOJmyA9C5ox2B/aMkl6Frwr+YzyewrCnq39
2Xx5+8Nx0jMVt+u/otZPkp5JtqiW7f5DQdizfcHuW4fmikjPGqeMlks5T5Ce
SUmEv1IvmiQ9ywracU3qDQVhzxgedZlOjHHSs7ZHJ62Lp0+SnsXuuSiw7RPP
+1/PtO7GK4f0ikjPUla8DTo0QkHYs2a2a1BazRjp2XDM7XftJhOkZwvji1Zk
ZEySnllUSOQIX1EQ9uysc35KkvM46VnzrcYLKwQTpGfUhjIVcyYFYc9u2N7o
P/xURHrW/DvgsvcwBWHPypNfa/9yFpGeRWum00M4FIQ9u6Th9OZe3Bjp2S7p
Z6V/60yQnpnE0/dXpkySngmt8zWONVEQ9sy4x+FKuMU46Zm6UlXbhqEJ0jOR
rExeZQ8FYc/u9bcaOuSISM/qHfuW9QxSEPbs+e/7O+KNRKRnGWtrv46wKQh7
tkRNb/qboTHSM5c7rhVjXHF///XstV3BDgX3MdIzYx/6YK7WBOmZ/9fa3TZJ
k6Rn3JcJzEcvxfP417MDeT5b6zaMk54p/yxhl/VPkJ7p6nAOjon7jj0bMFx2
wCpNRHpWvSJxWE2cB3t2/a/6LQbLRKRnuwZf39YX58Ge2ZhX8Ld3jZGe6W0I
jzER58Gerb754tOtvDHSs7AHxiOVPAr6L5gKzNI=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 95, 82, 108, 71, 106, 93, 62, 104, 91, 80, 55, 102, 89, 78, 
       69, 51, 99, 86, 75, 66, 59, 2, 96, 83, 72, 63, 56, 52, 100, 87, 76, 67,
        60, 3, 97, 84, 73, 64, 57, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
       15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
       98, 85, 74, 65, 58, 54, 101, 88, 77, 68, 61, 103, 90, 79, 70, 105, 92, 
       81, 107, 94, 109, 50},
       VertexColors->Automatic], 
      LineBox[{110, 204, 191, 217, 180, 215, 202, 171, 213, 200, 189, 164, 
       211, 198, 187, 178, 160, 208, 195, 184, 175, 168, 111, 205, 192, 181, 
       172, 165, 161, 209, 196, 185, 176, 169, 112, 206, 193, 182, 173, 166, 
       162, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 207, 194, 183, 174, 167, 163, 210, 197, 186, 
       177, 170, 212, 199, 188, 179, 214, 201, 190, 216, 203, 218, 159},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNl2k4lV0fxYUMKZVCGRJ5lKIkReMyFaUnhZRMJRWpFBkiIT1FUqYmbzSQ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     "]], GraphicsComplexBox[CompressedData["
1:eJxF1WlYjVsbB/DaDbtNhhRvkyiE3ZFGabyXBlRKg0IRFRW2BqpDZXfSRJTS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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 95, 82, 108, 71, 106, 93, 62, 104, 91, 80, 55, 102, 89, 78, 
       69, 51, 99, 86, 75, 66, 59, 2, 96, 83, 72, 63, 56, 52, 100, 87, 76, 67,
        60, 3, 97, 84, 73, 64, 57, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
       15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
       98, 85, 74, 65, 58, 54, 101, 88, 77, 68, 61, 103, 90, 79, 70, 105, 92, 
       81, 107, 94, 109, 50},
       VertexColors->Automatic], 
      LineBox[{110, 204, 191, 217, 180, 215, 202, 171, 213, 200, 189, 164, 
       211, 198, 187, 178, 160, 208, 195, 184, 175, 168, 111, 205, 192, 181, 
       172, 165, 161, 209, 196, 185, 176, 169, 112, 206, 193, 182, 173, 166, 
       162, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 207, 194, 183, 174, 167, 163, 210, 197, 186, 
       177, 170, 212, 199, 188, 179, 214, 201, 190, 216, 203, 218, 159},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNl2lUzG0YxrVLpVeiktCOpAhtclmTaC8VSYsWirRIInuFULQoLUhIohRK
i5r2Tfs6NTX7NM2kSLR758Nz/uf8Pzznvn/nuq/7ehTd/Kw9+BctWkTkHQHe
WXcvPkr/LBlV/ZkyxsdZkH+7u6l6+wDWUzUckuL6ETJ9ujkuhIk/jwdW3AMF
mwqmaItT+rC81T2c3cHAl69KA93FVDyT8gw13NaLS2tvk5ydGAhazn2v9J2G
O+TasXeiPbgs87XnwR86PJqNT1Tn0tFja+EurNaNK/lHQpRP0eGWILPQGsSA
nl6PdfupLghbqhmRWTS4mPqq68gzMaI4slb2ZSdO3rlTYuxDQ7NMQOfiCiai
z/tpGf/sgFBStvvwFBWhf9OjNHh9SBuvfZ3k0QGrreaOareoeBiUuV+xlYXX
ZU2PbcfaQWxU2KY5TgGC56fuag7jiEUdOy68HVr6Zd6VvhRkvK+RkLwxjOCJ
XIUsxXaoKwfUJ46T8WFaSHq6ZRgZvrpVrMI21LqW1p4+R0ZM5DXZL0psvFfU
sdx4rA13GNctnH4OQfVOqPPds2zMbN//7fBCK5rtu0dCRgeRR/fwcvjIxkbJ
tT0h9a0IMTYoY5STcIKi5J9AYENceOOP40mtkH0Y0LMuZwCLMrmZrq1sqAzv
VDf3bMVmwRnB5/f7YRFe6yxNZqPj6MbZFN1WHNER6Rq/ScSZCfI3vx9sXC20
ef1XqBUZdysWArz7sM1Z+3n+PBvmpmIuW7NbsJCgd3aZQy+Exl0zfMRHwA8V
dXPbFphVlpTzO/egXme4+4fcCE4VbTd7atMCUwrFcWFPN86YFFH2/GVDKcOV
793ZFgxty//xVrcLuyZhsqeejebzMetZES3w3i1j1ba9E7/bv7cUpLCx70mw
y8SLFtiyHacCFDuQwZy0nPVlIz3TRHe4qAUBRbXCgUrtULEQ/Dy2m41TrTX+
77paYPzv76WF/9pQdoAu8mkZG0uY1hffj7WA8ffj8t0irZh9MGP/nTaMPSei
v/ULtOJavTptl3IzUvUENrh8HYbwNnnWPI+P2GnoTBs2gVvpvyMreBiGW/c9
SMtohbrny++VBQ1IPEtM8pUdBrznQpyWtmE92cF/0Kgez/qnyDklLKytOKFj
d70NDsMvBqJf16J5pbJriyMLDMdXVL6RNsi+cJQb3lSD527mKYoLTHDunotj
HW9HYvDqe6T4Kiy6W/TMKpkJoT2PYj9Wt2OR5IDQd/lKWLsO+t4DE4ZsvvDR
TR0YPX99jJRFQJg2480Mg4H4ukwzn5QOMPOnwnxXl6OCSuHbE85A3uH3N0e2
dKKh8V1UtOg3nPqiwd+hzMCTddSLrse7ILbc+Pb6ulKkJ5Apthl0KDtFdl65
2g3Fe8726ndK8SNM0j5GnY5NxOBHVg960BBf7J18pBS7swhXruTTEHrydo5F
Xi+WLI+R0RYvhaPbbVH2dhr+5T5IsqnsQ0nMPt0NrSV4vLI7nFFORfCH0oT4
ZiJ+bZ/18owvwUJJYZGjORUBEo1WuuP90Paz31toV4I1h+dEddsp+C5p6XVg
YQAZDbJ8DqtK8HzvVtsQZwp+mpTsTNUYxI6ckeyVvcWg/XuYaUkiY6Wy8fXz
iiSIbOji6BczcfvyaslZazIE4pif3l4nwpYodXBoLRN3A2R/ay6lgi9ho+6T
oV48rCUlmMUzUC789Me0KQ1E5QGviTgSCl3SKTumi1H4LDaJpkBB7ya3EUf9
QRhEhi0YjjBh5F7pDochrKvNVaby9aM3wGZRsykT3k2hE8LZFPA1CnseNexD
x0sjkfp8BhbKhvMPCdFQ0taslXqIBMKk/YFa0RJInZN6obmLAlezA3WHTAdg
yylaKvuEifubXWoMO8jwTXrJ3rCEiEzlG+evT/HqXNOto+1NRYa9QLwJmYS/
XsmFr4eLcWLnJcGn82RkJcafWfxvEBGXzZvOibFAvZ9Y98h3ENPSU10JB/vh
5nOw6o8rE425qk+lL1IQeuFRqYBPHwQpmhueVzKw+z6ZKEWhIuXY3/CfyiTo
/nZJkJQqAeaTKNbmFNS1RBmH5Q5g1emI0T2ZTCQWzMRaJJCxZyNpxa79RHhr
Ch9sEmPi68n7pVI7qdibHSSTVkRC59u02h/jxQgwNav6JkHBoYbi6TsvSGj9
7/DS0lYmQmQTTZ8Jk2GetOPnL6FBRL8fzXUmF8NG/af1hVEynqgTLIvuDWHp
3KlUuhILv3cmLxOuIaFhwuPzjE8/JhPXMCTOMbEjyOn2+eMULGpIPO94qw9j
omd/fG5k4HROys+EZipI/Ici5JeR0GN0pE5nJU+HF7bEeRyloMiw3suLNYBj
Zye7Qj8yQdvXFhh7gQzIrdiv4kZE+7CWdfEKJuzafnY6qVKxIvZ3Td0bEhaq
hTqkJovRUNmi0baCgtevjK6ls0mouCDa2DvABDrDbQ8VDCE43KhGYYIEtUjp
TzfpxUiRds6KnCSj0+XTo8bYQWQ2rfHwnebts28dx324gyAdEpStkx1E4c2P
HwwGisH9ZDbvxiAjQkJ47NLoEEo6joiH6rDgJZN3/rAlCd+V/JhJV/thn65U
YRTERI9V0ZXDZhSkZd/8+Cq6j7e3tUYaWxi4f+xRKqqpkDjUE5orQsJT/hba
AdkSpDgH/zp3jAK9GFPffwIklJhy1Uy+MOEefm0i8hQZT8P7/Kz9iVhzuj2k
ZhUTVbecFnXJUSFU7STnnEbCfglmn8rfYvDr9bsS5SjYsYOk5f7fIAQnV5KO
0ZiwTbGsXXF3CKGjdzfn8/gse6HyJY5ZDJl4kZ6YaTJOWitQC2oGIc/clz/N
x8It1c82n3MGUXuTL/yEJO/75GvOkcFivLn3W92XTcbp6V0B47uGMKfGNNm4
koXiBxWbXdcN4knGjaytSoO4Ulnzfj2xGJFLye2OFDK8GUzJV3JkhEkaX9EB
C/Hrrgv/Nz+A1LHDD9Tu9qN5LDslM5iJmewg1RPGFMw0ap/qjO/DQ440oa+N
NxcXh84/4PmY4L1Vv2b4SVgsb/DLXK4Epa9p6YFOFNiu35+cLEXCOUdz45JC
JsqP+Xu3HyfD4canvqkQImy8+5StFJhIokX4C0lTUV6kQMhMIuFdwxuS5hTP
ZwSuzw/KU7B3xufdI5VBuC27ePsbkwmDhgO7hP2H0KgpRJ2nk6C937oglVUM
h6evzsbPkrH3knqXDHUQiW+ykx8Ls/CUoOQiFc3TjZG+YeaSQTB1zXLthorx
+qhn6XkOGQtVOqqjbkPI9SwN2r6ahVGjh58uTZLgfcnCNUxhEOLu+h+29Bfj
YPgyb2caGSkBDYeZPP3W9/hkhm5kQW/G2VkjhoTNSi8nWGo83Tbbv1/bx6u/
9LOR3RAZP52nBnN4ued0ndnONF7eeu3MfVa3dQB7o1QYuV40JPmHk8UaWfhK
fORPFOxBrhJ3j3ctHbdjsxnxdSysvLskys66C3M/fOgLPD9ys0xLfFvNQmLx
aTO5NZ2YCMp7k5DA86/PmdqvCSw0OkldeL62AzW7o2qtrVjYMjD3eSyOhav1
jdNZ19rRs/zlf81jLJxbLbtq/hwLS8cFdNl/26DYz+da8HAYk2XZquMmPJ8M
HtSp92sDtW3IJG4dG/pq+aICaizcplNTu3+14s/dO8vN4tmQnXT/YPSHiZK1
NDHh+FZMDIlp1cyycZF5p9r5HRPdjfsj2UdaQYxU5fe0H8G8jojEWW8mxKJn
TvuJt6JEwvXE1PsRbFLZ7L5pAxM1Ga0SIs9a8ELb+kvJYg5SGb7C/UwGWN+6
Cg+ubYFgRPK39mMcdMRPOVOyGDDYmrO2/F0zTkmmOu/P4uDpUrleC3cGjtqd
FOvZ3ozZ6P3623o4MDAu8v8xTUc4f/73oa7vqEmIVlVaxMXb0wujv5Lo+BKf
fOPi1e8IfHgzMkaDi8mLB8LkttFhe3/VxQLF7/hNaRU6ZMPF5o4DKRPdNFQ2
FUzTmprw4Eppze0wLqZifu9kB9KQ8aqpIi+gCYK6JrFGr7kI2JJpdkaahrh1
ZHaxfBOEZmNnnjVyoSAaOP+thIosvU05jMZGBL02jUzq5qLsVo0i3YiKeD3t
cwtejfic9GrOs5eLwRu3OHFlFHxL/2PSIdKI/kf8ZapE3v/hpk+HD1Dw0kzx
WGFWA+hzGkmCA1ws4178oF9BxsAr752jxg2Y6F3w/Ubios5XRdz0EBnBY7Nn
+kbq8fjkL4PEIS5eSSQF6EQPwe9SRpL8nXrolTlnn6Jw8fTEgJUyz49bt848
U1tfj5nj/PuW0rgo1O3uUc8iIS7OU+NCSx0WLKWilfq50K5S4DuaOIDj80ui
iB512HJg383+Ki5EzI7pMYL7kRehV2j2uxbnyjwmNXK4iJs+2qhygpeDqr7K
VYfXIgjr7JuecKF27mxxsGYf9MSqdNKX1uLx/k02625yIT4WYkhf3osLCu+S
NJ7XwD5zc0rVGS5E1fKp3vRuRLDlk1ZvqEGjsE28lB0Xl+zum9xp6EJGzOrj
kUXVuOfCymWCi40psz7BBZ1YJ+3VnGpejTlK6yHRDVzIcxibTz3swMAd6edS
xCroW9Z75Elz8U/LsDn5UjtezxV6vDpfhZFA96ZAPi7sNnvVMI60odjxTkOg
SBVqRzZdS/vBgUWE56pUtVZ09plX3HheCYxQF8mROIgvYHq92dAM6YibFsW7
KzHgeDhEpYEDZk28gHFfI67G6kWv6avAW+WJptBCDhIfTL0x+VgPovqfE49D
KrDkZP4V7TccDOaPWI3F1eLh53ovyVUVEHb5nhoYx0Fup/Zlx8PViLn4YSQ9
n4Bqbsr0zE0OQl+o2DhsqMSfv6sLlWwJGGkyUrnix0F6knqPdF05ak/5/3vE
LofW9eCffyKpcB+Xe3coi4VtTs32b+/1wkFRepClRofP+BF3/wYWIoxVZ7as
7IZKf9tg3mEGDm2un5GoZaFipwGdkdsJywV3X8NLHNzb13Eib4oA+8aFtL41
BAQcj/+8foSCCqGWgM2xLBw9UPEzJbUPR3Y6lGk30aAlc0vpKs8PdTb2mjFu
d8PAmelpKsYAaYdbQxPvfvXXbPLVf51I9xBXk7/Kwfrid5UCjypQUlJGD9Mn
4Kvdkmd7+Wj4bi5qL857h6RVy72xLujBopOOW2VD6Ti/a/94aD0LTn38o+9z
u5Az+a/yeBAHdLeny91dCBCxeV6wXZCAcpujtl9CKYjjVk0M3GThX3F1VsNJ
Iq7OvTyzJ5mGSJE18pJNLGw9ui4spbwbHerX+dvZdKzMv/lLi+fbGasLfh5d
3wV1BwnxqOsc5P+zitckVUCtp0a/1ZgAA7+/gRm1VJheuxyXks/C/QyLW1/k
e5HnW+tvbUXHQe1zRRO8Opd9kdLyo3aBkByb0BjMgd0GxYh72QRMPAhOj1xG
QL1TcHQZqIjynP745RkLFJ25L1cW9+G/6rgJjj8HWR236YbSBAxx43tpf8rh
8fAS+bcGL9fo+vfbXmRhZOl4Dz+biKYunbDPN2jY1kmsP8brS4qRuq1+qBvZ
S5RflvTSsVi88qEbry+Zw3lNWkZdqOFv56u8wUGbSVLnXoFKfAk7HXjJjADL
AtGRD5lUNEf1yEnnsBDH0ox4Y8Xry6p1qd1OOuhr97C38PSzRuGnk/hcF66P
898QCOEgTU7fPa2dgHhhtTRtWQJWd/fVyslQ4fnST6IyiYXAGLf1FhZ9yHmc
0K8cyIHs4tILFgYEEIQW1d6fL8eWa/s8NAooMGgKVy2IYiGgTNos6E8fLgv1
in06z4FUXtHx9T/KsfzwK47BeDmuGUTzH/pNxiqajeRmP97+pbeF8Zv244f4
xY70IBpmYwNu3+BxeN6+akPpWDec53Sur2qlw3qJk9IVHge3bws9hQe7YBYR
NO/Mm6+hobwos5WViDO3k262JOAXx0khJpEKVbHZnoJsFkgHkzpKz/Zi1+lw
WvYWOgY337tsxeMwrDoQIyHajSSZ2OBnPA6Wfo+dMhkE+ARQFMLlCdCuDPi+
m4+KSW0BhZgEFnY3LhZ3udAH0Q0lLWU8DvS0jr2OPO7spPldlEUEXL1Qzb3w
lALTRAfBW5EsuNCjn15aT8RfTs4/C54eLP3t1m7lI6BXb8Y1eqIc5b4T4jm8
vF9XcCwoIYyFXQr362PSiCCUL5aV5XGT/qyZtKa/HJvuX7vA5Jbjin613mgT
GUvO7Cs5c5qFZ5pd0/EP+7GqyUdL9RwNNTtsW+Z58xtgszEhebobnWKOZyob
ee/mudn5OzxurZPunwXNuvC34OJsNo/bBxOH0fa1lRjTHPAIsSbA81T7LZsY
KnxQKXvrHQvps1bFMld6oaarIWa+iQ691OhTrjxuidleR5Ilu8HWDPQf5XHz
DdV00hwjIM5rr7OWAgEfXALlyJMUKD5Ofs7g5Z9y97/TW+/24ZYAsV6CN+9/
7hduHDxKgGOv3uUofgIaj5pLikRRMFmK8N3hLKiVb3M+sY8IpQvPp1N53CTX
5fEVLCEgrdwoVX+yHBVd0PXYS4HyxpuTqaEsvDS0NBwhEPE7dmyZJ4+bNftY
6Et6OfT/PciN4emO8ONocJgUBQ4HDux/GsiC0J7dLNcV/ajhU17TwPNhDX2l
wqS2cswvBBvs5JTjf4IelvY=
     "]], GraphicsComplexBox[CompressedData["
1:eJxF1Xk4VPsfB3AztplQuu5MStdyFbKk/EoUfb6VrbhoUVeLrK0kqaibLSlt
UspUtlIpRHXbxI0b2iREbrayZcuS0cw5Z4bhd+7z/L7n98c888xz5szzfn/P
Zz4vPd/gNQFsOTm5Jvr17/ttdR/b020EtEWz1jYaS4BoCahr6yeg9OJg9MsJ
MXQ9sj1sTBHg87tRh/clEUT/w797Q54EufocherzP0DTbBHqnExCTvjq41rP
RsDtnHEXX4uETKPacmmvECyW6PAOG5AAkWd/pFkJ4dFIt8cHCxKOxFjMVY0f
hgWtYmpoKQl3HUf69ld+B2+ekqHNKvr7P0IyLe8NgcmGvoCI9SQsqXt5XxQ/
CJkd782HfEhofJ013/roAPBvSDbNDiLBqT2pyvVUP8wJpi67HyKh5sD1a8+O
f4PeY5R37jES3uaYtjuk9oFj1jtraSIJurePm2Tc6oUbY137p6SRoPK8MMuy
sAdyU1lL1t0hIaTAr3Ty125Y4zQ89ewjEjYXZ7r/zOqGW7ZtoeISEma4vvMr
mt8Fl5fe6F5dSULEsdCxWI+vEL8/r2h/A33/speOu2M6YZaoQOt1JwkKwrlh
vcUdsDVKcEZtmIQTk94me31vB4d1YfGxoySYdk/5OXJeOxh7pXeXKFFQlVTQ
2RLWBvmhlz2Gf6Kgsul5k7N/K3ypTXJz16agmbfFqJT8DHm2vhtvGlNwZVkZ
zzikBQ59DntdbEmBf7jFUJe4CYSvEko4yyl4E2nMThE0Auev8DcOrvTnn38x
WKjTAO+kfpsfeVKwIK2Y1VL6D5zZk7ym15+C6xT5SRJcDwODKZ7qIRQ0JpX5
D7M/AvUks3/7EQqe7qq5lnu/Fm6cPpLwMJ4Cv01eTQ52H0CaveGvuRcpMLEz
4so6q8FVdshlbwYF3o3LEye7v4flm4MHb+VSEOSmaHPzRAV0KGybrvKUgqV2
LV1pwteg98x8vX8ZBZLpgq4xg5ewJROJY6spUCl1PtC8uxTs69fo1DVREM7J
9Z9fVgLvNaw28nsomPPJqCnJrhBYqdq6J0coyND4rq9r8BgsPF2cSmUU3L63
wyZa/z6wf/0t5jtXAs2DKUFrdt+CyAVu9i48CXTP1rp5UJAMTmGRa0f1JKAx
GrlGyFq/tOqgH8eymwBOWkSm+hABQ28+ZCmOEJC8sqAwdrEY/rQ31uiRERDq
m6TnoyaCzvptlTe0JKBaz3usIzgOhSs6Mr07Cdis/il7aTIJI7Vatj/o3zlT
M5LeKxCDi+zhK84oAapFJssvuolgnmIzJ1xTAoNba+7tEyZCR/bXIJU+ArJj
UtQaAwn4VnxCXVNMgFZu7XDPVxEkZ42cq9aWQGP7PV9VwUGYl6M3LG4nIDAu
7raaGgWiT4iza5CA9O3a8q4VYtBsDL92RULA04KdV2QhIvg0k2fYwZcAx8uh
Prg8CX5Xn1V0rYe+f7dmi1UOAQNld5sTfhBg4mmt1zJZDDbFpvnWv0igLT+v
2lUYDXafMz3efSXAIeOUteISEr4nFIQE6EogbfVFL1XBNgjc8iIZ0XnylL/w
lXwoOLCxLujWAAH3pz/+Lf2rGMYdNql10Pslo6krPSFWBDlGFpbT6Dz27TuE
QrNLkFRW5tNPn/+Uqau3LHhHQJADLKugz19p1x3Ng7PEoF6x8vmemRJYZLZB
zbI8FqISl4/x6Dz+vV/iNmwjofRqffRVHQlcUNVFTsK9ICZiVuZ2EFCsYh12
hf7fzoxN8Z1HP29u8PZxnmA9TFo09VsXvQ+HFnqW+6ZS8CQlVXcFnfejTkMh
b0QMIxGVK47TeZXOt+wMPiOCi/l/P39Az88PX1Pxw45LMC9N43EinXeHgqOF
TwsB+Sc4ou103pOpi2VB5mKQujXYcem83fl7EnLM4mDmrgtuRfR88N9afbkW
Qe9BXX/OQjqv9RZDBePyULhQ8yHVnc5b+1j1woJ+EpS4xt8q/j1fubxAZ6E3
VMWGrEihz3eSZa132H8osJCpNl+i+yRoT7ljInCABv1nSQV0H7Sk8tvGVxSs
t2FJp9J9Yk7XBnRTYgicrrj1d7pPvpvTpO5EEZwUnmBF0X0efu2y5Nkmw8TJ
Ii8/us+0wYdNhl0EuBoFvbek+7TXr5gqXiCGoQsZ8f/Q8/7k9lbVgI446F+/
WHKW7sPmnDr+4iQJ1/1MXNh0nwjnQu0UswPg8/yQgz7d5/jKWXfu0HtP6iw0
u0z3eXLLvdak3A/S9k4fDKL7tMiLTKevpMAQfdT2o/tcL8xu8BC6w5JVO5EG
fb0jru+qGb2HbAvtBW/o6wPzWi9tEFgC9iznjbJStOn/PXvzSKshacMY49kc
YdtB6oWM8ezUfq91p16OM5611TyttU2fYDzbn6i1ynyRHMKeZXU9/3PLOTmE
PVP2330pq0cOYc+afuLsO2fFQtgzsWGvfGsUC2HPCPO10cFvWQh7Vj0yw1tb
hY2wZ6F3WynNlWyEPVvtuNlu/CQbYc80DluLrpazEfZMJs1st2PLI+zZUXE9
W8dWHmHPsp/0j97ZJ4+wZ3PFmy5vz5VH2LOlH87X2bbKI+xZVtn2PGe+AsKe
7VyX1LTaWQFhz471FiSM/KGAsGf6vrVK9fcUEPZscW604dlWBYQ9q41KDn2s
poiwZ4F9pvP1QRFhzyaxD21/FKiIsGcXbCp3nkhTRNizAo/ioe+Vigh7NrAO
XJ5Righ7Zsp+ofzKUAlhz7Q/uJiuXquEsGcPbsWF5EUoIezZKouBDNdcJYQ9
2yPYZSWoV0LYM89Gqw/68soIe3ZUd6Q50EwZYc/Mw6LLctcrI+xZlVv5DotY
ZYQ9i2kzqLpwVxlhz2b/x+SLTaMywp7d7DUXDylwEPYsxmWrXpIZB2HPVL0e
qsV7chD2zMg0IPePoxyEPXPaej0nMYeDsGeTF1b5TtRzEPbs0B6bkohxDsKe
pWwrz75rwkXYs6N3Tz9x2jnKeCaacE+vnyljPJvWc2ARtXKc8Ww4ofoMj8dF
2LO51hb3ZryQMp6Nh/ML95aMMZ5FJnzmv1QeZzxTVJj9+i2Xi7Bn7a+DnKO/
jTKeBadb7gjZJ2M8++iy1sBHl4uwZ9rlsQ+cV0kZzwbav3monB1jPKtLzCjZ
1CVjPONqNlXqK3AR9kz7y/AR3bxRxrOtw9WLIpxkjGd88tGWohlchD2zy4nU
WTdzlPHswURgn5IBF2HPPi8zWb6WkDCeNZmvUynaN8Z41r9Hv7CiTsZ4xq67
/sadxUXYsz+sCkZnnRllPDvW6o06LWSMZ5d/CzvYO42LsGcGPsZ1LKGU8azk
oj9ngT4XYc8qbWvaS05JGc8+fSp/22jERdizVI37F4lCCePZkznz01cEjDGe
HSsw/d5XIWM8m3C+atczwUHYs1/tSw2ow6OMZ6y8qk39hjLGM74lwYricxH2
bH90zeGCRinjGf/8UUGFHhdhzwqSxl7NCpQynsUdyvbca0jP5/88i9ZYRLXr
SxnP6vQrrFcYcxH2bNVk2z3jiRLGM26x5Y99XmOMZy2Sv11DX8kYz8Ya+Ect
6D7Ys9DNHpHz940ynmWHvnT0/1XGePaLfbhjBT3v2LP4ZVG1gvdSxrMMR/EX
Ht0He6Yg13X//iYp41mqeuL1InpesGf59jxTNFnKeJZw7m1Mwhwuwp7dKdMp
NmmWMJ69E78WknTf/wL8iPHm
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 95, 82, 108, 71, 106, 93, 62, 104, 91, 80, 55, 102, 89, 78, 
       69, 51, 99, 86, 75, 66, 59, 2, 96, 83, 72, 63, 56, 52, 100, 87, 76, 67,
        60, 3, 97, 84, 73, 64, 57, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 
       15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32,
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
       98, 85, 74, 65, 58, 54, 101, 88, 77, 68, 61, 103, 90, 79, 70, 105, 92, 
       81, 107, 94, 109, 50},
       VertexColors->Automatic], 
      LineBox[{110, 204, 191, 217, 180, 215, 202, 171, 213, 200, 189, 164, 
       211, 198, 187, 178, 160, 208, 195, 184, 175, 168, 111, 205, 192, 181, 
       172, 165, 161, 209, 196, 185, 176, 169, 112, 206, 193, 182, 173, 166, 
       162, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
       126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
       140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
       154, 155, 156, 157, 158, 207, 194, 183, 174, 167, 163, 210, 197, 186, 
       177, 170, 212, 199, 188, 179, 214, 201, 190, 216, 203, 218, 159},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwNl2k8lG0UxiWSEi1IobKUULKmQhdClhIpa6WypFKIkDYRbbKlVemtLJUt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     "]], {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxV0GtI0wEUBfBtVg51KrUwXfkapeCypUk1XDkls2wzFrTZ3LRNJRDRyKnV
h6h8tFqTlgqr0QpXRrY1zPJvI5xRIytaKUYpLW3gwlchM3XZLCHoeOFw+X05
F26MvExYRCGRSAV/s7SVL4lqbcz8bt61sxy6e31ard1Q3whuel7X3AzON88F
XQeb8h9tN4DVnFp+C3it37y1FRx7tdPZBv4UGnHEAo4mGmwd4PFNB4cIcMH5
DsFTcG6rorIH7PJsVL0Ah7HVnl6wI4lLfwveytSq+8BMrvf7B7Au0uQ/BO6a
9Kv+ApbW3Na7wG3U8fBv4IuPM85NgCcT3Dd+gL2aRPoMON04Gz8LvtRl486D
G4PH0r1gvWJN1i/wxFyReMmkf8PVEMfQGmbgSbSTkKrQiQKLDn3GRbmHjg6+
+wpd3uIdRPfs4I+j5YrpwAWwkUjloz38Bil6j2ukFD1Kq9eg4xXvHej7tGLh
b/DDJEYh+ononRLde4ujQ4+mhAyjo2REqQ+sNQeoFsFVOQ+6ybH/bRdnjKwE
d+eclgSA95XbbcFgkThvcDU4JLH5QBg4+3XECQY4TNteEwW+nDk1xQTXP6ug
xYMTWIYaFviQlG5hg4MIvX0buIzUm7ITfDg0LZcLdtMkAzwwNUWVmgk2MSni
/eCFxcg3ArCjpc4jBCcfJ1NFYB4rukIC7jerGvPBMvvPO+ixz4ouNIW2y4lm
l0zHFeC/4iRW9N6brK9HwX2dOg9a5ljlLwdX+oYT0Ma8JiWaHO6jKsBqdgkD
vS7r42Y0u6pdiJYNFOvRYxP9ZrRyBa9nWX8yY3RZf/aFObRRPhNQiPdOyTeg
rVccW9B/ALAqyy8=
      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxNzX0s1AEcBvDfLuOcU3dispjD0ouWRGwtV+7Mpelq1Emby65+Lsqqdec6
i7HY7crKROucxNDRGTG56SSWKS4vLStdprQ1J+ectzrVqWxtnmf77tnnn+/j
J7oYT1IIgkj5d6vdK3RJJ03GA1FlefvcJ70PUhM1tRng2KPcCSlY8p2mV4Ab
9XbyHjhoa+SzOvCxWLrsKbhA6UgxgEW5RbNj4DwfsdICfjx6bnEFrDj8s5sx
teYMY1uKH/guo0sbAhbbTyZxwTyqz2gCeLjvUjsJVocweTJwpm6sVgFeXogQ
q8A3+Z3L9eDe0yMWPZjrGVE0AB4y91DGwQ7yL+9nwYGDjkE28KGAoBzi25rT
ZcPFDuBCg1RDBQ+yukyrJv6HkUnb4QyONxw/jy5hPWhAv5NOzaA3GUKDaeD7
0lfN6M/9bgtof1ZymAv4Yf9cG7rRd3MHHWyVkHb0nv4mtiu4TRLdje7sy+hd
Dx660jXMAJudSj2ZYGp5mhDN6XEzo1vdSaeN4LInzmwPcOqPeK0XeCXra4E/
eH/lXnooOOCax1I0OG4l6oYAnF+hsqaCyaXc9qvgE+l3EpRgRcG8SgUWJU5w
tPif96tDD/40U6MaAOe1yHnjuOejrrKA59lxQmJ6zbdytpkZ4LeSkjF/8Cnm
EXkY2GrYPRkNDo6s0QnA2a85SWKwK2WXRgaOsdQlKnHfxv+gAusF6wLKwKZW
3QU09zKLUINtU3OB5WDRxxJJBTi807ihGnzG+3YSuiiLW42eDm8IrwFXNmUn
14JpVSytBhzxZ2QRfTZZya4DP/eaf4OWFL+w1YOrrDLOI/Agf2chertLqa8W
LEiLTUPnv7S3oJu3tPxGj19PjWkA/wXcZgSb
      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzbyf69xj00Q7CV2XkN+KnA5BOZK3Zkzqt4fxJ36K
2Txt0nw43/qoF5dT8QY4v6DKL3FzwQ44P3dHah+T8gE4/8oLT87lSUfg/C79
bwzbIk/A+YXaJ6YeWHoGzv+VnL3ubt4FOD9pb1jAhLRLcH7yxysHDnRcgfN7
DLbnL2u7BuczHdhu3lJ1A84X1PI+d3/GLTjfY77T4g+T7sD54u/PuNVvvwfn
zzq+i5E58wGcbyPr+F8h5SGcr/1A4EltySM4f+0KoYytRY/h/Jp7sZe1254g
/Gdj4T1vylOE/+a7JL2e8AzOv1AwK6F80XM439Jd6d/dhS/g/JOulisc5ryE
85dunGn5aPUrOF9UWScrbuVrOP8SI0eT5J43cP5WjuJlF06+hfN1RAWyko6+
g/Pf930TMb72Hs5Xbm/Xz8/6AOc/irp9y+k5gu/x9PLPrXkf4fyKotQMsbcI
vt+22V5iZZ/g/Hd/smqYvyH4C683bskr/owIjwzbhMrfCL7s34nRhVVf4Pxn
7t2nOFi+wvmH1c7Yy3Uj+Fkcy1gUOb/B+dsXqNgenojgn7O2ORok+B3O/5E1
OzihD8E/ETA/lFfsByK9WdosXz4FwffaVVQZeBvBN7Re6f1b8SecDwASRUmO

      "]]}}},
  AspectRatio->0.8,
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox["t", TraditionalForm]},
  AxesOrigin->{0.29390279089175536`, 0},
  AxesStyle->(FontSize -> 16),
  PlotRange->{{0.29390279089175536`, 1.6707963267948966`}, {
    0, 7.225663103256523}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0.29390279089175536`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", TraditionalForm]}, {
     0.4205343352839651, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(m\\)]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox["R", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox["\"\[Infinity]\"", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {
      NCache[2 Pi, 6.283185307179586], 
      FormBox[
       RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.495353703446188*^9, 3.495353752019082*^9}, {
   3.495353783844797*^9, 3.4953537991615057`*^9}, {3.495353870132183*^9, 
   3.4953538963511477`*^9}, 3.495353926949213*^9, {3.495353959928117*^9, 
   3.4953539724301167`*^9}, 3.49535402421811*^9, 3.495354067166305*^9, 
   3.495354100763215*^9, 3.4953541494084272`*^9, {3.495354207991878*^9, 
   3.4953542292107687`*^9}, 3.495354302354187*^9, 3.495354418482265*^9, 
   3.495354598525522*^9, 3.495354762943161*^9, 3.4953554765787973`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"t", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"t", "[", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{"r", "[", "y", "]"}], "]"}], ",", "y"}], "]"}]}]}]}], 
     "}"}], "/.", 
    RowBox[{"y", "\[Rule]", "1.8708"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     FractionBox["\[Pi]", "2"], ",", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"r", "[", "1.8708", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ArcTan", "[", "rh", "]"}], ",", "0"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"r", ",", "t"}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcTan", "[", "rh", "]"}], ",", 
          "\"\<\!\(\*SubscriptBox[\(r\), \(+\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcTan", "[", "r0", "]"}], ",", 
          "\"\<\!\(\*SubscriptBox[\(r\), \(m\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Pi]", "/", "4"}], ",", "R"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Pi", "/", "2"}], ",", "\"\<\[Infinity]\>\""}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Pi", ",", 
        RowBox[{"2", "Pi"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ArcTan", "[", "rh", "]"}], ",", 
        RowBox[{
         RowBox[{"\[Pi]", "/", "2"}], "+", "0.1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2.3", "Pi"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.8"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495355389100049*^9, 3.495355390806106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + y\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(y\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.495355391821454*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - y\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.495355391829002*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + y\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(y\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.49535539183535*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - y\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.4953553918410254`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + y\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(y\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.495355391847309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"srect\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.4953553918529043`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - y\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.495355391856221*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(ReplaceAll :: \
\\\"reps\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495355378140688*^9, 3.4953553918624496`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxF1nk4lN0bB/AZsqbCzNiGiiJJkbK06D4oSSVt1FuWZEuLEC+jpEUpb7vK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   "], {{}, {}, 
    {Hue[0.67, 0.6, 0.6], 
     LineBox[{1, 121, 99, 143, 81, 139, 117, 145, 67, 135, 113, 144, 95, 141, 
      119, 57, 131, 109, 91, 140, 118, 77, 137, 115, 97, 51, 127, 105, 87, 73,
       136, 114, 96, 63, 133, 111, 93, 79, 2, 122, 100, 82, 68, 58, 132, 110, 
      92, 78, 52, 128, 106, 88, 74, 64, 3, 123, 101, 83, 69, 59, 53, 129, 107,
       89, 75, 65, 4, 124, 102, 84, 70, 60, 54, 5, 125, 103, 85, 71, 61, 55, 
      6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
      25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 
      43, 44, 45, 46, 47, 48, 49, 126, 104, 86, 72, 62, 56, 130, 108, 90, 76, 
      66, 134, 112, 94, 80, 138, 116, 98, 142, 120, 146, 50},
      VertexColors->Automatic], LineBox[CompressedData["
1:eJwVz+k+lGEcx+EZWyiypg0NjsghOADORdokUqFUhLIUKslSllDIlmSPtMrO
5cX1+f7+97yZJ5RXkJsfDAQChVzmpOOfhvSbpusJsvnkPqfhZPHLnakxvLdT
9VDXybCj+WJf0Ej+2G9JtHd1hUnOuyP4bQ+RZgfZsL9SxCn3ps4zSh9njv84
P2SWLpLce7rKFMNcIc77f11gjH66Sfa+r9+ZZoSrxHvf0kXGGaCHa5z227Yu
8ZlBernODYq5SQm3KKWM25Rzh7vco4JKqrjPA6p5yCMeU0MtT6ijngae8oxG
mmimhee8oJU22nnJK17TwRsSfMeOLjPBB96R4v1A15jhI2e9hfHTnuOiHcVf
+5LGkkOn+whah1qa
      "],
      VertexColors->Automatic]}},
   VertexColors->CompressedData["
1:eJwNV3c8Vf8fjhRFk6x8pUISpSizHrQoyaqkIaWdkZRIi8RPykyhVLKSjELD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    "]],
  AspectRatio->0.8,
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox["t", TraditionalForm]},
  AxesOrigin->{0.29390279089175536`, 0},
  AxesStyle->(FontSize -> 16),
  PlotRange->{{0.29390279089175536`, 1.6707963267948966`}, {
    0, 7.225663103256523}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0.29390279089175536`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", TraditionalForm]}, {
     0.4205343352839651, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(m\\)]\\)\"", TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], 
      FormBox["R", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox["\"\[Infinity]\"", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {
      NCache[2 Pi, 6.283185307179586], 
      FormBox[
       RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.495355382880066*^9, 3.49535539692603*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "r0", ",", "\[Alpha]0", ",", "f", ",", "r", ",", "rh", ",", "\[Phi]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"], "-", 
    FractionBox["0.1", 
     SuperscriptBox["r", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", ":=", 
   SqrtBox["0.2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rh", ":=", "0.30266809926049626`"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]0", ":=", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["1", "0.4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "\[Alpha]_", "]"}], ":=", 
    RowBox[{"r", "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"f", "[", "r", "]"}], 
          SuperscriptBox["r", "2"]], "-", 
         SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r0", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]0", "2"], "-", "1"}]], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]]}]}], "}"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{
     RowBox[{"r_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Alpha]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "x", "]"}], "2"], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          FractionBox[
           RowBox[{"f", "[", 
            RowBox[{"Tan", "[", "x", "]"}], "]"}], 
           SuperscriptBox[
            RowBox[{"Tan", "[", "x", "]"}], "2"]]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        FractionBox["\[Pi]", "2"], ",", "r"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], "-", "0.1"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", "rh", "]"}], ",", 
            "\"\<\!\(\*SubscriptBox[\(r\), \(+\)]\)    \>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             SqrtBox["0.2"], "]"}], ",", 
            "\"\<      \!\(\*SubscriptBox[\(r\), \(m\)]\)\>\""}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", "\"\<       \[Infinity]\>\""}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"FontSize", "\[Rule]", "16"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", "rh", "]"}], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", "rh", "]"}], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox["0.2"], "]"}], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox["0.2"], "]"}], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.01"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.01"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.01", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.1"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.1", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.2", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.3"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.3", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.4"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.4"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.4", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.5"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.5"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.5", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.6"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.6"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.6", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.7"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.7"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.7", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "50"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.8"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.8"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.8", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.85"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.85"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.85", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.865"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.865"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.865", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.87"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.87"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.87", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"-", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"u", ",", "x"}], "]"}]}], "]"}], "u"}]}], "}"}], "/.", 
         
         RowBox[{"x", "\[Rule]", "1.8708"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "x"}], "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{"r", "[", "x", "]"}], "]"}], ",", "x"}], "]"}]}]}], 
            "]"}], "u"}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", "1.8708"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"r", "[", "1.8708", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        FractionBox["\[Pi]", "2"], "]"}]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.495299318354*^9, 3.4952993453450003`*^9}, {
   3.495300059994*^9, 3.495300266731*^9}, {3.495300300618*^9, 
   3.495300300719*^9}, {3.495300380342*^9, 3.495300440914*^9}, {
   3.4953005018710003`*^9, 3.4953006135699997`*^9}, {3.4953006910810003`*^9, 
   3.495300743509*^9}, {3.495300797573*^9, 3.495300957722*^9}, {
   3.495301202748*^9, 3.495301251663*^9}, {3.495301312507*^9, 
   3.495301414657*^9}, {3.495301522064*^9, 3.495301528927*^9}, {
   3.495301678064*^9, 3.4953016819519997`*^9}, {3.4953017132279997`*^9, 
   3.4953017164440002`*^9}, {3.495301762792*^9, 3.4953018507130003`*^9}, {
   3.4953018994309998`*^9, 3.495301918493*^9}, {3.495302037373*^9, 
   3.495302044028*^9}, {3.495302089611*^9, 3.4953021020959997`*^9}, {
   3.495302201727*^9, 3.4953022652139997`*^9}, {3.4953023158050003`*^9, 
   3.4953023365690002`*^9}, {3.495302407493*^9, 3.4953024384519997`*^9}, {
   3.4953026081610003`*^9, 3.495302665023*^9}, {3.495302728007*^9, 
   3.495302741972*^9}, {3.495302960887*^9, 3.495302983648*^9}, {
   3.495303049119*^9, 3.495303049208*^9}, {3.495303108243*^9, 
   3.495303108751*^9}, {3.495303283237*^9, 3.495303283429*^9}, {
   3.4953033382130003`*^9, 3.495303417968*^9}, 3.495350954877318*^9, {
   3.4953510721109667`*^9, 3.4953510801433287`*^9}, {3.495351597067062*^9, 
   3.495351600967102*^9}, {3.49535171454768*^9, 3.495351715993349*^9}, {
   3.495352022908456*^9, 3.495352058405302*^9}, {3.495352428698015*^9, 
   3.495352473638719*^9}, {3.495352686485574*^9, 3.495352699615204*^9}, {
   3.495352817168766*^9, 3.495352827764386*^9}, {3.495352901160185*^9, 
   3.495352910700059*^9}, {3.4953532050256453`*^9, 3.4953532091948853`*^9}, {
   3.495354870404151*^9, 3.495354876798977*^9}, 3.495354936080029*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + x\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(x\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.495354937908992*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - x\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.495354938077819*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + x\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(x\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.4953549384003363`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - x\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.495354938722575*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.7071067811865476`\\/\\@\\(\\(\\(-1\\\
)\\) + x\\^2\\)\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in \
search specification \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\({r, \\(r0\\\\ \\@\\(\[Alpha]0\\^2 - 1\\)\\)\\/\\@\\(x\\^2 - 1\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a number or \
array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.495354939049316*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"srect\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.495354939374577*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(f[r]\
\\)\\/r\\^2 - x\\^2\\)\\) \[Equal] 0\\)\\), \\(\\({r, \\(r0\\\\ \
\\@\\(\\(\\(Power[\\(\\(\[LeftSkeleton] 2 \[RightSkeleton]\\)\\)]\\)\\) - \
1\\)\\)\\/\\@\\(Plus[\\(\\(\[LeftSkeleton] 2 \
\[RightSkeleton]\\)\\)]\\)}\\)\\)\\)\\)]\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.495354939680108*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(ReplaceAll :: \
\\\"reps\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495301854892*^9, {3.495301906024*^9, 3.495301922021*^9}, 
   3.4953020480959997`*^9, 3.495302106131*^9, 3.4953022252530003`*^9, 
   3.495302271002*^9, 3.4953023403859997`*^9, 3.495302443308*^9, 
   3.495302666488*^9, 3.495302745453*^9, 3.495302985186*^9, 
   3.4953030512460003`*^9, 3.495303112573*^9, 3.4953034192209997`*^9, 
   3.495351114541234*^9, 3.495352728608171*^9, 3.4953529210376043`*^9, 
   3.495353213307252*^9, 3.495354939978757*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw123dYzf/7B/AmWmggDSmpjMyWwq1pVlahhERDZQuFkqwoNKRJQ0Pau+hu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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1m3c0l//7x2UklBQqISnKaqeUuBIZURmlQaKMjFLZI7Izs3f2Htl7XPYe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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1m3c41f/7x2nR1NRQdmiTSkNuKxTt0lCkrJSsJKsQsvfKyiZkRHZue5Mz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      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxdkW1QE3QAh8fA62zECo0CUVncTsZAJRTG6895iHAIBAF6oQQB44yXKQgO
JdDDCIJgFaXNCkV5USg8Sojz4o8vEJAJrHIwBAaOAYOtvbC3EMju+tTv7rnn
w/Pxx3iPH5tOpVAogc/514k0TlHoeCbJ2eqxXiYz4qKlMno0WwLmSLAj08uI
7w7Rp3aOy0At4TmW8w0YrxLEyHLlUJsjbCK7lmHfJxG/nDwHV2NpxckNy7Dp
De2SOytxLLqTTufqURrNGxIkLWH0+uWVr8p1oF4Twk6oRkF335YcosWt40Gv
xnE12MXY19Zg1mCVqW9xddCCHSBWbA7WQOk/q0hSatF5iW5Pn1XD6rzak31V
B876X+828VSweLFo5w7qcTX1NXaNahFjS6lvydR6MFjdNxZjlBjZ4jnQU7KM
ey+1FJ0ZmgdfUdWU/IoBjRf6Lli7z6HDIs3+6AsDttocjaivmMXxNurAzReM
GM8Pft9AlUPmHRJufcaINqqT6PqRGXww4V8Q9MSINfEmXVi/DPEsdt7dIBME
H6+FfLpjEjdV28t6ak3oFjknrfZLkabwn46cNMF2Kqz+WJ0EDT9SGlVMM+IC
+ZluHn9AoWIaIlLMOEQ5kJalHsa5gKGoqlozvGILfaMEv6KtOO9Z1gMzDCJe
oFXxA9TUjQTMLJjRRGcuF0zfwWBLhuryixaUOI8nBu9sweueIXErDAso/+3/
/z4RaJonxiREQrsyomMZke3S5ZdAnyaefuuUvekGzESlccIb5MQ+vLl0sHUZ
sQdcqu4K54gP//PsHSY96BN/u92OUJJ7rqmPnbz04HAnj5ZVLhF1TmtD6Gkd
Et8+tX/3HTURc4W5va1a5BtCY3TxGlITcGLjI7kGa9Ubtk2ytGQuTHXDn6VB
W/47MpdVLekbvLiU0KVG53DgI+sfdIQSdsLd20+F5DpfUe4RPTmbIVgp616E
y+bkXsmanuxxS7OLZCiRSF2ofFi9TCKmhzyLvpkH55Y0LXO7gcjLQwavGRVw
SOeG1dYbyFKnrdYqfhb5TW6nBjYZyZ6CmIB9vz3FAN/JftuHRlLWWL1LypiB
hlPgk6YwkofcmkKhUIYUnq37ZKiJCKUm+cGOCTjeHs14/LWJcMsq7tslSGEt
ynXInjWRn8d8GTS2BFPinoF1tpkw95//9mzH7yhKaT+cwjOTjXrfP6+cHobF
4ZO85ktm4mtL+7K/fBAaj1Knwl/M5LD7fOr3VffRbrtXr1583hNrva2edeFk
8dM3PqNZiM/CbkVWUhOKxXnt8wwL+Snm2ZvJomLyD9WN898=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kv0/0wkAxyulRUlFqJPIFalDkVPq06MUJ+5otQpRlIf2wlJsnYfUIal0
FV7US01ligs1tWEPZB7KPM7TMDM235Wr5OpQ5x+4H96/v1/v19vUn/rryVkz
ZsxwmkZjmsrsf9Zo+vfDLHn4ewJ5GFSf6J4Yjx503DkzSV81BG7WnudpVcNI
mjdel57fgh8cz3fuS1SiICCdQnUdRkxm9kf2+SbEgz7KnlQhxY++qpA1BD0H
dhDcxLAeE1Z1aRBIHNF3CR1RYNDsELF6dSM2V1KT3zYR0GNHZ93WVKDCrZgR
KHsDlpVFoMl2NZgHfVlyjUGkmP+2U/y5AafjB239C9SIWEjmUEhybAmPtubp
NsCVd5TEkahBy1+58OF7GfwbzlrlW9WjOOHMFXa3Gkvb1nzxkPTDc9/K5ZMH
67Cdorv3WZ8aC7VLHS/E94EqZbjLE2qxpT5XaixXY+NRW+2cXClKmOQiuwYR
TFTbM8NFakhPPmJcyOvGts9cl1uaIvy9ynPdjrtqvOy9YnY4vhM8x76GFOsa
kEoNbnKj1XgYtfye/KEErW9GfU+dfY0U/hnOXG81xma2u03UtqEwSWO+x6tq
dDBvOJdtVINBWRC1wagVNOuT8/7QrUahBucvioEaa3dwCNMHzdgTSZuyiq2C
kc4cF5vvBHTHLI5etmwCn62nozchxPjm6+qwkeme7yKz9tc1wl17w1BWshDb
nn5Y1NxGYP+hkNdbnN/A6/Bp+zFDIVzcrb2pQgI2Q1srH86th3nbsSBaqQBF
koxxeQkBj3NLTaSmtThC0bnI8BXAKDdQyWMS0DLJi250qUGwtk9TxXwBwrLW
EnYZBCLoTqUlvGrU5rCvWor4uOG5RN/vKoHUK30Wdmeq4C27Xj2WykeA56fq
HRcJlJomyiZtp/0Cyl/kefNx/MRXWzKdwIocA8M7mwUYDwxY5reWjxJ7d1Yo
jcAUkh0i/fm4wH1nkD6bj5GGreYMKoH7mWskeiIeak6Ef7+h4uH/fv7zayg+
XZIgPKX+7DkzBcLpm8Yveg7CtTOmtDy9FZN1qywEfnJkuB1ctkI8hIhA53WV
nc046LS4mdImQ9TOOapb25Qw9J4bWcGa/r390V3x0X6ElmkdUaxXoSFOqN5T
LYbttQKvmflSkKVun/sFKjweXPJyapcYSV37T/nWdoG8vj44d0QFhYnxWEFq
I0yuOl72+yaB465XJ3YvGgGFm7b32ulGRBBRu5nH26BbqYyKF6uwSejuMH6/
Ea+YdhtXGLSAdNbh9w0hKhSTEo9Z9zSCakf9N+StGD4vX3vZaaqgX5bS8lJT
jJ6NP8+fX/gGfa5Js3YUKeFU1W6z4LEYz+xjBbEFdTCbKPaK0FfCU0uQdJ3W
BAqbEXRXXIOoRy+05pwYRhztZlrsj81wcTV+73aoGgyS+1Ri3RBWkjKzIWnG
4nHtMF2pAIv447cP2AzB19DZnXa+Bb26Onpj2TywxduzaUwFeNYfIwtsWtFr
ubi4bV4F8noZ/CPmCsStqYgauN+GBj26lFpWjguX7IOKLg3iHCejO6+/HacW
FXikR5Rjq/FTw9+n5GgNVTi+Xd6BzMnhkL3ry3EgoPdJcJQcimDPtUy7TqR2
LPVJGuVCuWvCcMG3AUyY58uFpl0oFVmyTnK4SPPpuBuSMYAPlSxdd1I3Er7m
pD1P4iK7RXg9234Akba5EbNrutHRu9qyxoeLWc/Cg/rkMkhUvs47Q3pQF0cu
YW3m4pci1uOYHBnIPwV42cyWojDaQ61lxEWX6Atp9IgM0S9WaLvSpdCI/qLV
/Y2Drec+iAYsZLg38eAic0AKYmXzqKmSgwKvsHV3Jvvx3oXrlGPVC4eikSdL
OzgY/J722EPaj/8A4aHZbA==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkflP02ccgDvmYIoQI1cVswiz09BxKA2KUj6KYjcCC6AiZ+tWyhiMgSBC
YENlilyWMmGgUi6ZMldd2TgEhJcbKpS7DMbRQmuhSC9a+Jaj2ZHspz3Jk+cP
eGy+iPVnGOBwOLd//LeZGY/i80iliMq6GZ3iuArlHIctBWsUMstPSsbH1MB5
tssq/PE0vPQI8MkMVEOEVbCdsfE8bHxf6q8RquBMpv0Ter0YiH77CvERKnDJ
L8jLOi2FT3yYDNErJTSIMoraPl+CdIEVi9OogArLEHX0d8uw1cMZy3koB5xX
XWwjYwU0jnry7ZQVaOn2ZEeZKuBs2NJmTORbaPaV7XJvVYJp4IFrl1yXoUc7
Ey8pUUFW2dciAV4GjK79NDMfNdwjxLT26RbBa+L6INlgFfLi2gwDmqTA/mny
NadyFWTOd64W5rwB9nHJ1XmKBj7a+fAeiSwBh4M03vC8BmghAzksxQIcu5h6
4ssoLdSSLttzufMwqF8oPY9pgeo4a5nmJ4K6rvcNHa6tQf9JWZq10RzUrSgZ
TO0ajFOzAroI0+BGPRr4e/Q6hLHvP+46Owl6vlDaN74OXCz4eXyGAATmCctH
TmNw+CaloufGKCQRFBaepRj4jPNe5JOHgBK7w7VDiwF/MEVKSeOB3dNZ373e
Oig/pQr64FAneBy9hUKKdECyaYrPdW6CByO/Glks6AA7R+9tqP8Z8PbnLm7Z
bADuP/7/12NzqiyOPIG291SKTVhqMBksD3JyFiJbAwnGX1cBMcrltn/3AvKz
C2nfjFRBUrI81Jr+Bj2tTDaxbVYCriroxmdziyjOjF6VmK2AQ3c/7risliGf
dAH1QrQciIndseH6t6jvyK3EIqcV4IjstvETcoRFiq3KsGUoOVxDwcUpUau1
WCYckkGknGLReVeFGFqrFl72Eoh6cp/1k9WoQtHeog9YhNUVN4anVI2ep8sl
uwlSuD5bs1/5wyoy/rGe7TYuAdOovS+9iRrkZcSuhkIxfJXUcaWkV4M6h+4z
HVwWIIJYPFcdqEVkun/be5MiyDVzfTUyqUW712jvDuGFoG52EoaHrqECRXuC
rfsMaJMbLZOH11BDt+Uv5Kwp8I1J/fYAZR1hJhcWzzAn4J04VkJG7Tra4l5x
yiwYg22zbypp5hjKvlRMC+4YBnPfgU1mIobuVNsTJN79IHjy54fbPAyRek1P
/cHoBv7iaNiIpQ4l8k7kf7oTwaO0qWPJdB3SCeoHRXt+A+OBmb/Kq3RIvYPL
TTUqAvyLg2H2Eh0KTXd5oHIvQ8Wvj5v579tAS3xDUc10LfobhhEDKw==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kvk7FAgAhu3Ig3RMtlWx5SjapaJjWDU9n04tkaRYJBq1KiWlUqacoZKr
dT5YtLlzbiIzyzDGMDQzzpHBMJgZM0ltqZZl/QP7w/vr9zzv97z6Z/0czxGU
lJTIiygvEt/5indUWQQTgtW2SgsJHKfrQ5x3DMJe3abrsHwMey6o5ZqwJRjI
Kp+PM+pBamCbKkFXgvP50R9msyXQVPdtYBZ1orw8NzgiRQrCuOhZ92EJQtPD
foAPH2eItxJKa2TQvJgwRRFOINbZbrselYe6TVSSaeYkUgsrll8lTaDGMGwm
r5qLrPi/4l67y8Gv3Op8pXAcc672Fz4VvAbF/UXMLbEcM/7ud7cMjsENjPiy
ug5EsDq2c6wUeL/udZsDYQzkqhFPr4/tsC2UhswkKNAl9GN8PiBG3tXTberW
7fCwswwW9ihQMEeQ5viPQmoSdZ4Sx4EvZUT/Ur8C1PRpomfgCJ6g6GQGvw0x
WmnxNUIFbFa81PkcL4LSFaWxS/ptGODMStaLFDjIas9WOTyMFStJY/BtBWk/
sUlXrIDZ3bV2T7IH4aZrcZ/LYeNPGSkjja0AQ03n1P38AXx5xrT0UmXDhjEo
as5R4JpeXPTKsn64NGxn3N7XgtIFN2vHYAWETx+rXn/Xh25rWfFwAgtZ64v+
bXVT4OG3oQUc/V6sVLa2aRI2483TJZ1HyApsXapCvB3djbkSYtI2cjOMtiT5
SnQW/1laZ9Es7sT8TYNZgxQmwhlOVccIi/vn8uTHXflQ2qHEM1zGBDPoS7yW
Qg61ntW/6M9zUc11IpYkNoFV9MjHq0eO9o2CyTs/deBZeKxXjFYTgihav95h
yEGzo40Gt7XhcU81ubGwESzt3UpmZXLQqzu8xLFsWCecCGg51IidpgFzNRly
TL00ze+2Y+GzrTNXIGKA9/srjY4YOQ66vlXb585E+Vm6Bv8BA05kvZQFqhyN
1aPrz19phLtD46TfTgYm2/duovrJkZu2uW81uwEt3v4LCbIG/F/Pa8341N1E
AcjxhBQfh3EY3pjPD5KK4bjBD9vdeyCi+l8+MSpGonZYYo7BBOaHmZHM1C5w
56IKZ+tH4d2o9o6SL8GWAMrWnqhOrPkaGBXnNwKfygMK62Ap1hrLrE0i+ThO
ySSeNhUh0zzWhW0jw/Njq2S5vTyEtrhIOzSGkL7sJukhXYbIb/rUJzx52Cz2
thBeHsAdZvYn+ogMtIzie95vufin8c2nx6v6IZq7V3GOMAkf2+dexVZc7NIj
7b+u3IczGlUmJWsn4VHRHDobyMXKGL7qCmY3LMrsD/38Qgbf3mu+jkVcaDbn
1co4nSiJ09YkecgQ4k/4ba6Pi94Nkg/Hv/JgWMwxz1wuQ9fHz394K/Nw0Tsm
b7/5azhHFsUuqZOit/W9ZOg2D05lOxoeOHBwNIspCNsrhWC1wHzDbj72vAzS
vZfDxrsw+5raZAkUy8fDwhV8LGvY+t3fG1lItAib+Tg7gS/kr1s2PuxEsoHd
P0+nm5D0vVMc6foEeMGuOjMmXbheOavnWMoA2enrUf7EOGgvIsQ1r7pQy0kL
2+dZD+rjq29mLo5jfa3WSe6HbqQ+UvEwGqajztgpxIg/BpJxuU6gSy+MWQZ7
w+PpWOpk1jRgMQbK4dRudkLfou8pjWxbOpJzB6mJFWKUF7PUArkCJHdPT7FU
6Dhlmdlz4UcxKnIm718T92NOu+zQulYaAva67dCvGgUxyCo2fegNsuwn6KIE
Gqajg4hU61HYzt+aMu4fQP3M7thWVxpuBD6YWiMcwVBo2y7jUiEoLhGCjyY0
HBp+XtQRMoKWQeMj43cHoRdqGXdkvg5lx5LIzZtH8P4IjZxpMgTzsskSLUEd
xAuxBQ6DIvwHOFDt6A==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkf0z23ccwKOqHhp6JjcxHGYe69tG6WrU3tHzsG5dVcpmyLWrJsv1pKTa
Hjpr2TDn6ulGS5sJrUOpcrU2VXzaSpPtCNOunkUEQSKRRB6+6tS2u/20193r
Xn/Ay+NMOo2xg0AgHP7Hf2vZU8cj3m9DbR+7Dca5rUF0pxdxFBuGR6sdDNqo
GsqShh557huHZjPOsJOfGtQbEa9VCRKITtIwrl5SAZU7y/+0Zw5itekcYfcq
uBcv5+QeWIBBzFkyIFeCmY1LzuEYOTAD9e+FOSnhVv1T6+mkZbhusEnrPKAA
XZ2QY0ZVwC/O0kuzn62AT/24LndFCbeTr8VFsJZhl2NGzRRXBR45qKKVvQSN
p0zYsPsa+KbXqn1z5VB3IqusJkoDVWdezlJKFmGb6YI1mWlBmzrk3Zy7AN1y
HnOwRQuR5/368q7MQ4Hd9ezORB3EUSJosSkycBcfY6Vt6aD6+5D1/tA5eMXg
EbGKdag2C/YY9pLC3t6sV8f36qHom6YsxvwMpHhpuni/6WGPt5XobNUU+E0s
nWiIMoCb6y5tnsUEGBManlPEBnBQ3MaTMkZh0dGPlRdthIcfZR4SmV6D7b6a
yAsCIwizww6Gh4wAeYZYKgg2wYDhrLoyQAyXW5M35FwTGIBIDZSJgCS0SP3C
BgdBcgdSvHsOg3d7Cnaew2H3fVFO+GM+ZEzX2z4YwOHI10FV1MRmIGOR8Zse
G0D4j///ZdWKVvHyUXS6kNFl36uCSasbUzKtBO38MHCwv3IVqtuUDuaZMpRW
mkpbKlBCojf9+I+KBWRuUdJjvKYArlxicSRyCS1m7hZYM1dg65yWIwtfQarG
bF1byjK0UPqyioKUqJwjLWwIXYIdBqyY93YVJRQz97d+IIfywBjyT0VqNDlW
Quu0WYT1K4V3Xe00aK6pltQ2Ow+njHHE/Gca1PGmgpggkEGU9Z+bXKYWBWyO
jKfcm4NUfqVKb69D5dP+pemZUngj7uIE3NMhW57nC+FNCVRusKrYMevowdjB
2FnbabizffXzzMl11PU0tw/Pn4Aq35Tv4ul6RChr+FZKHoN5SxfSiwU94u9x
YuvZf4GFeQg1jG5A/v5jc18tjMBJS+8fLk8YkKslpSAeG4LgNR/M+0sjqiu6
eDqm7HdIlIY65z80oij7cTvSoX642Ud3YLuYUD72yR9Hb3WD0Ofn+ZYsE3rL
uGhLaG8H8/3vglrFJvQEn6QFHCsHq5kbyY89cfSrzTD3pJiHOkKbOsnncZSB
URK2jnahOzV0RxIfR+Sh94PqnzxDmpe9axdMONpup1g2kkTob03W8lE=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kuk7FAgAh1W61Ja2QbEiypFzdTiiX+sI2+UqPQmDpJQyIZJYbUrFsCR6
pMeKknNSSzEzYkzGMc2YyVGmaTBmjBlHd2Kz/oH98H75fXg//J53ffAZr9D5
SkpK9nMsmMPSKm2iwOId9jb2Xs9dLcVkunFxiZUQbL1uW4WOGBHnd6y+0i5F
Qm3V2bp1Pai8UqOs6yRB2lTFN8sWKTLL1Vy+XOLDu9/Pj/JIig3BFx4JLkpB
SVz/Yp0ZDyu2tOh5CUdQbamcJtoqhZPEPSPPpAvcZp2jhm9lqIyladCbJLjx
xZEZE8zF9hhy9FDeKK73eWZn20iwTf92aw2VA+WJHjs7Hzk2MqJVH1cP43mH
Z/aSf15ik3B4U+ErOSqd3L2/z4oR3VEUGtTPRlmeq6exgQKm9am2zJ1i/BDz
wn4zYyNAtNiCdV4By5rpyxUJQ5jqohRWxnciPnSPYpyhwLllbVmsl4Ow/1ba
4CXowFNz+R/lvQrc+Sl1q+TDAAJZu0uHzTtQRv3VdUu/AuJHvOWYFqFGX+Di
e7YdM2ZHXPyFCrDMORc42iLEubnJ6G1tICZUUO8PKHD4bbz822khSD7GhGDN
NhwYLEmPECgwSasl6T0UILOqrZh0igVns4xXK+sUmH7Gf/+A8QbXkq1TZipb
ER1KWKOWqYDKwmyidVsf7oQ3OuyTvsDBa6orNCMUIFRkmTXM7wXBJJQ7b+sL
xE9sE1a5KUDO0ORnGHcj+i5LRrzARMYmW9qxuX9qrxpqG53iw/Wza1hxZwt8
TOumc1Tm/OwRZkF/Fwh+bjVE27l91ULKwIQc8eMh1r52XHAacwKPP2BAicmt
VO2TY6fM3zoojY1dBsXathsZMKgfa2c2yVE/Hfv+Mb8d90t6fALKmyHeQ1zV
XibHjnxni8iFLHSK1OVUs2a4FNepJN6SY51lspbuDSZUgktuttOb8JGTnsZK
lqO40XXR5AIGGF0keu7eJox2OmxIOCNH0W3DXgLrOVqPkmb/kj3H//VM19Th
unb3QulfNp9nP4z8U6M6jmpinLvBdCg60A3n9JjrWsIhtPspJ7saSVBhmvPu
SQUftz8tL3zZOQjflfuNbG5J8Wz7aKldCQ++EUvCNG4O4MeQg4/q8RGUHj3C
u0jpQtegQu1ziAic8HsufsYyzEvfH5jwkYusX/KsvlQL4XQnybP8iQzZy03H
LlziIiw4k/jVVIDmWS+X8F4ZEh29Hn/V4iLq6lO9ouHXaCHvEU18keG8h3+U
bgoHOg36zrKRXhgYLz4U8fMojCz4n8iBHBD+rDbubu0G5eIhI6NBGXySkiRL
MzmgGBOS4vr40CYlWuSlyWCpPbLbnMbBOG19pPUyHhIcRaEKexmKfpTk0OUc
nPRO2BxpwUWA/8kg+ugIdhckO5BVuPh+iuGRsoqNbhLpCPXvETSFD1iENnHh
JdhrN+bRjvKAE3djZqWYOmmgWXOuC27ZayuV2lpxWGuk3iRYihXjRjL1NTys
PTtOtEllot/Var5hjwQ9sSGdGo087FtEGQjZzMBDemeYs4sE7r+rZj3w5oNM
7r8Uq9uE2Oii4qCWYUQt4KRYf+JjVzLNR1eDjm01Dk+cdwxDqSu3j3imGxso
GyebGTSYy8j1zfliRHZ8MBTQexCXwtZQiqehLv/pwallYrgtX+JXr94HyyId
m1BzGpz0Zzpy44YQL0p2X+ryGrKk1xljciqqRJdtFn0dxP3asol7fm/gb3ZN
u6KKChu2UVJB0iA0Wo8ZPozph/B0VFBZJBWXsxwmaIsGkbprhkA6IcD3QrVp
1e1UNFhpqTjeHcA3O4F01O8tiM1LVZoWUsGetPc9sG0A425U+wITIayrRyvU
+xogniWXerwV4T8IxOH0
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkftTEwQcwCeKhEdRjgSPQhCPeDkwQc6cfAWJhyWWEgLHAU42QG5FQCCP
RSDJcYQCQ7rdlcjLpeM1a0Ex+ooIwXbCEiaPnWyMwdh4jbGxDXlUd/3U5+5z
nz/g40T54iLVjEAgkP/x3wp8NlKcSDy8HznBiI5agMzqZYuVJAFQjjhc8Utf
gGxegXtvmRh4jzJ3DmyowSFXejW5XAIV2eVOd9PUUHcmhLN8TgZsUVeMRqIC
JuXyQmmHHJ65PDz4tpcK2kyfff1TvwKuV7o94BbPw77641NBY3NgRWTpyL1K
EA84k47x56GP5P3UbGsO+hkSMidJDZYlAcQd8hy43w4jUR0XIZ9VlPA+dRYy
1rbroh4swbrx0BCnWgHZnIisi/YrEOoPwrs9MzDUwi/lh2vgz9o9NS5iORQ3
kcwpmxqYTfyukro6DVMNjb52j1ZBmBNLbNDKIKdz0ywmTguHgg7ThTIpVDL6
2OMmLfDimwUBmpfAVaryjvy4Bk3E5dIDfRJI+bn+jU5vHcjHfFMVrRPQQnuN
WCjUwf5amfPBmDH4NWR/FSVOD5dfHL331dYofGLF3qeW66G6OYf/Xudz6GLY
xPHo62AhuFNRQBLBD1Wk5xz1OtjIdjxO5wpBVRzKGUwwgGtZx1NmWT8s8q/t
VkkM4BGCeaUWPTAhM3qZwoyAliNZZV92wAVmrrWoywj1j980f+zCBrujQRGv
nExA+I///23N8zlFYIwh2di9U8hRQZSSlGJZIEXNUnIMJs+DzYnboe3fy9Ez
4kR5ZLgStLTAAfqaAj/qvvSW+MwcxLelbUUdV+LoSXt3J8dZcGwMgC1bFaaX
ezMHiAow0NOjOSY1Blyhud7QyEHqc1pwq20RP9B8ztCIpsHfa9k/kLSMnemu
5vlPZLD6aXUOjbeC1/Qt02E+UsCF4fM3SzTIoZkofnteAnue6yl2XUXqL/Wt
hPFJCO4PFzUMr6JC2M9szxiHpbiavX6JWrS7t9Oc6PUCYlNlme9ua7GHkPDh
XNsI1FjqCEm31nBy8cLNUe+/INXv3Moxax0635gZutr4DKSxFXbiah3+8brP
oHXyAAx/vA1WVnp8wlrh7KX3wvkA9q7IEj0OTMWz3hnvgia6toixoUf73AnP
huF22LSf/K0lYR17Zl9lBZ9iAXcjSMAfXMdviiokEHwH1TG+oxQXA3pmfGtN
Sm5HrhuXb5FvwJyZ5kiXwi6kHva7tGvEgG7XLe9HKXuRfrJ2Js3BiHXuG7aC
vkFU1Jzd3Z1iRNvfySltziKsYjaxch8asT56LNAjbAT/BvCcAXE=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10vk/0w8Ax/GEDtIhj1VylvBNVCjl6N0pd99GKp1fOYvSN771xTcqd6Uo
5VsI5eoipTIj1xhjm83cpo1ttn1KHkjp8O0f+P7w/O3140vf+wzZd+aMGTNs
f1H8xdzcOafGjA+SSHgxdFiMkxMeCgKfAZDUluSV+g3C7ZphvrhZghCzvWfS
ZnWCuy9YaTxShL/2tiyIbJDgcH9lf3NoO7IO8W6OjouxMW5DwPwnEgyE1Oi2
MjmgZ6pGeWsPQ0PDznCxjwTtTsuJfnYbug8eaB23lsKI9cy0VPdXn0I6sKWP
jcuux0huCjK4rDXc7lEgRjKXbKDsyAYt/JFSGVWGMb3jo/46YiwtcdrvmMSC
92b76awAOa64Jqa2ZIvQ1hVX45HORLH+IqoxTw7rJ+ULKT+HYJjx7p1dTyvU
dW+o6a0mQJ6zOP1vqyFkqI4dbTZohZthcJQgjEA80+kKJ3YQF7lWJ2ZeaUFH
drLqhkoCSeeuX0rmC6Ezmy4rljGgpfWcl9ZJIJjud6f9iwC8F1fLAi0YqHpX
6MnvIeC1JuRHvboAvl+SN26NaYaLUrjAlU/AtepPsfKK92gVjn8fa2kCZaC7
8IaAwMWgOvX7EXww5R3263Wb0EJLta4cINCWW9Bj1N4H9UfbXMn/0NEYEuK1
/jWBghKvk0fe9mB0pktSclEjHi+m7c+7SSD927e4RHYXcr5kR5rKGuBwR8Dc
EUhAh2PlJWB3oM/9ue05/Qbc+dCkKdpB4HqgibaXvB0brSjaX71p4HWzjU1X
EJh/S7lsxwYumIN6scvf1MMxaFavsSKBU/oaBrf82xDn6dtGX1iPoMisl9HD
cpBF2lkaySw4UnT71aPqwA/8LdCNJYfy7LH6/PAWXF3QcunARC1K8pjVKmVy
SFLXNnTvasLWRV2CRt9a5Lh4b7uZKcfjDImxVkADys/wL50V1eC+9HvS7lg5
HqyrVTA/Wwd7u1cfXh6vgazFziDyjBy5/xp1atCr0ehzdjpFWo3/+/lGlkVU
sV0nfnxmzA9TEaFh9b4B/4QhUBnFgScm2kH0vU6zzB6EVn2ByuoIMRg2peX9
p7i4nfm8fCRJCE6O7nEzhgTVt49l8UI5aDeayhjbLwCTqWjgmDyMbVrmFWsT
2xAQpvhdy+I95k2l7/RzkCKt7C6dLmDDZuXmDltnPsJSyaVaFCnurlz18UEo
G8YHR5o1+b2gySM2PuuVQugc9fjEIjYiggLmnS3qxrD726vrpqQIj7m8hRzG
wngMKWG0ohNmdz8H9GrIUC684NDqzcJcWrXKi3wealLi357uk6JksuS8WioL
52dfiB+q4yJ1GbFDJVGKoxSH+0ZVLCSRpufsVOAgeyLOx9JGCgHJKrdWzoKZ
tmq7/Vo28mg/bN7IhnGlflfTOhU2tKTdohC9VizxZdrMejgM6NMjl1Swoafv
bhHq34zS0DfpH5SG4WJzc+bS021YoDR5qkrSiE9+K9fkBkpQMTWYMqDGwa7S
8q+UpzS8XcabVBwQwyftRXXRSw5G7tb02R6ug43xIbnZHjEald7k39jNxQWZ
y+1i5xpsnYOEAaYIPj9Npi+/50LzcHChEbkKucKdCmZOIpTqXE/Q2cODvVFe
UU9zJUaGfm66UzQEz08M64XZHaiafhZNi64EJVH72JplQ4g58MfIhalOPCpv
uHffshJ+IVazXsUMwvpeucZnk24kkDgfQkapoJl6hNMUBhEw6l7nZd8Dc8Y5
S6+XVGy9NjlNTRBit3Ns3QrfXnh6bI52CaVi5/eRRVw1IdQOa17iH+lDbrGa
V4YdFdtT9BlWDwXwfLLuxCrPfryqdRIpz6Yi/t7ce8xNAnx0oNpmmvBhVSx7
SuqqwNB0cuHv/e/xHxt25ig=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkfszGwYcwGO6emVOqjkzpIK1xVQ82m6UL4fmaHYsql07Zei0V+7GRcJY
vTt1mG6YKYlNTYoqTi5zbfkuVZrSCec9LCLEYzReedSr2+720z53n/v8AR9q
9JfML94iEAhn/vHfxjKWWyxvP0H+IdPRqcBFKJuLbNQY9kBhnwlD9+UidN34
6GA6DIFDjNUDStYi7O2QE/nOE/AOy1doaL4IrRckrxo++BMO2/lsc35egGrr
8GN2GTKQxWRabpEWgHQq3pJbKIeIYEfv5iwFSDxo4QHceciouPhd7eQ8JD67
YqDMWYArC/oagfM8VIbwyhNdl8BpNv6EJG8ODgRpE5aUy8BKcosceCGHVP3r
x8rTV8CyI9vZgiQHMuHWm0uaVYhYvrnqFDYLw21eJtRsJVS0CM7dyZIBsJ/W
BrPWwCvsOk8smIGcU6Ff806sgx2KKyO5UigL8F3RzqyDqNTARiKehk8aW8VN
2RvgyRRvpxyYAuNYe+FZp00oOMydbdT/Ax7xM87SxJvw9GVKhzllHCJTPvsl
LW4LEiIeREk1IyBiSzzoeirQvdagsBcPwe/UKhavVAVOfdy0/cZBMNr1ysq0
V0PgfVvGTmU/BBVU6ES3qOGyuUlJt34vzF+iP2+maUDmc6OVGNsNM5M6Zz7/
VQMk96HBCZffwDiVmSykaeF5fNH4XJgQTD34GNisBXnu224279XBu07+53eo
r4HwH///W+rX5EAbGMfMvqN30h0UwKriXqX4zWDbwatFRMEc3B1JWnLZm8U8
azfNJFsOafXCHyO951FbWOrec24WRD9BsDxmAdvH0xUEkgyKrWi5ApclvGBS
svGNVAo7oXS/kN1lJCSuBGUnTgMh/AhHh7uCa3n1Xp+aTEL0NWqBqcErlO3t
f+s2Ng79j9W6R24qsfGhhcg6bhRqVt4UKaPXMMwQe8h2w/B49bXt5d017K2r
OZkqHwSi3nHJ3t11zKmV2fiP9sOLj11Z9OMbmMs56dnr2AvV7b4hlY82UOLw
xDHNqBtGmMR8kd8mxo8WjHGkCMyviu5Zd26icrmtX+AqhKh8H389ry2sb4+R
U0h8ONr1l8H7D7eQM2I2ZpvPAT3K+QSCrQrZ1cH6xrfuYRlzmL9frMIOs1J+
klKA1e0X3QvXVHi6iRxlWIxo1kMfKw9VI6m29odndd0o6rTLb21QoxV72qrD
uw8VU9VS5bYat0QU9odxA7jd5ckjMTRoHNtFJOcOIZPBsjD8XoPOzfd1FMmj
KLPvJEWMabDmdICnY8cEGuktVsQc0mJVkUFJsmIK/wZ2Au4z
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10vk71AkAx/GptLFbpCRqlxxPkehChP1sx9qJdaTcPKGJJhWtq23VlAqp
bMmg1CN6ypSz3Uo1M3KMlMEcDOM2hzm/arMl5YntH9gfXr++f3pbxCQEHJhL
IpHcv5r3la5PYt0d0SBmJmdNadUK6PGvha09PYpiUUYQ9aYUUmvfFeQqJTiy
6q16cWJwrC4/7HwgR0657m3NKyVaLOgm7ikixN5scB+3UyAqh/ZXCkeJHR/2
xP1c0gVdmzpKaKQSlyx0LuvnKXGMtrAzMkWI1OrJ1OvpKhg/ra709FEixGVo
mS9NgEcPJlr9EtUInfH222moxGEdQe2iGj5mVk+7zthrYJ/xsbwqUwEDKako
z5aPl+cU0cWDGog5hrtMFyhA9Hp17Y/kQXvFgbMkTYsKfY9oj4IxPFi6ruTL
2U64hycuypRokWFJsWFK5OgXykk9LzpAbkmp91tPwJhsaeBvJweJz5x9YtoB
/c1DlcLjBMwjArcRp2RwDIwaf5beDgXb6VxfCwGjO8EmXm1S7GJ167mJuUg8
aTrF6SVw7ae3beNaCZrYTosKbbkoXd56MWyAwPMbHZda/hmFKurdvchDbXC9
e3YbZ5jAoeG71iVzRnGF71NAfvQauWW8Q4MSAqGi9Gn67mFY71+4eZPBaxg9
E2QGfe1HaJ3kpLhBBDh1Ljgd8AqrPr2U/lZDQP9+u399VD8Wli0vcchqRYim
8nHseQKxbtw3iT+KYZZnoxysfQnS3vvD5EgCZheYjludehBgGNsXI29BooPt
gMyFwHTCuP6+iG7s73xDlaxtgeZo2dyKpQRWHo+wy6YKUcNvrJofzwGdWuZ9
aVKLb6l+ARllfPy9LP6TmNuMRx/SjPv6tQhw6zMPlXVgr2PR9gTHZuRcXDPJ
YWvhfn4mqCioDXlk/4R0ehPcXv/Cy7ujhU5ryZE3Vq0QcUdo3t80oUs13xLZ
WkRNyGKJjmbcSl3+SZvYCG27h3V6ghZ119f0Gr1qAJdybPaqugH/9/MZQzdp
/sEeWLQzzCZy5bi0xINJcxuDNO3JemeXblC2FYVnr5bhQvqfqUZmSgguK+7W
a4Sg7rq274RGAk3sTkvbjSro0Ht7nk8LMGnaeSe5cRSUhCbS23EVkhKC2XYm
AtSztcwgnxEobp8tZZSqkcJPtTEt58OYER/q+2UQRU8f29u0q5Fp8n2e2oMP
cb517at7/TDKLlLSCDW2FHtur2bxYMZ4S/6YKcapgfERqZ4GOpH+8xy8eGBk
HWV4lvWgwSDMT7ZAA9pIrVX5SR4yXKfIgfndqB0aXvldlRoBJg8HLCt4aG9Y
OF3YLMSKCwLHlgg19tQc8C4Q8VCRYEjvMRTAIbQmvM9QjRLGmX42iY+oprrK
0rJOnCEac6I4KpwGsZcXzEfvMkrcjjYuSGfe5xuEq9D5hfpvtoEAGVzb4krX
11iu9t9UwVRChzERz2IKUOClO75T+BLJM17unquVsOCWqKIDhUiyO5GzrooD
3zQd28+3FSgKzNpR916IQvM17o1JTdg6PKv7wliBLe3HJOyMLtjP8du94XgD
TAPfdWcVj8Ew5mKobVQ3Noym0SmzbPTx6lSkxWNwMR9rknBFaN591edwDRsh
qizrH5LlKAj2u22s3wurg3vu5x9k4/dT2bt1NDJIpj733QwRI+YGRawyZyNG
+b4/LEKGGGH2Ec8/+rD42EwNaZSFnR4dRq0jUqh8lzrpZ/VDdN45ddVdFoqj
F0/MOSJF1w3aUDt9ANLCfTHXqSwEvafmfpySID8pmf4rbRDVlRN1251ZoH6Y
EsjyJVhfmrq9PHYIJKqAQ5nHgjTIII65UYJ3ZJb7LbthONdoKo3FTMhmcxn+
Q6P4D4z06f8=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkv0zGwYch6NeRrSu53rsgpWWcl7WcmrT1X2Lepm2bnNsXU2l1hRD5Frl
gqnTpFWptDWlLL/U69qNG21RVd8KQkSUCkFIREhnaUkiL+bt1t3tp33unnv+
gOfjkpQZQ9lFIBCOf+Bfx4o7hIevcvH5z5pfmzhLkHqin05s7oEc6wiOploJ
uy7npLBsxiBYNNfyS54SqAUz9eLtSWD0726bOKIEkT2/58CmBFQMvy+Lx5bA
J0nECkmeh7vtZaG875ag86Sda1z2AjgKEgmnpIugznJ+/PDWImRrGF7yM4tA
sUr+QXxFCRnnrLnVbQp4072n+MahP+GIN/VFnYsC9pIjaTnLy6ApjbZdyVmA
t5tc+sECFTSWX2nbHJND5DHuvQfb78BS+SgtxkMOFy5ds7l9dwUC87VPk1Pm
QYLXrYu2V2HV0n1wJF4Gf3hkV5NQDW6FznPm7XNwqyNaK8nWQI2DvPMvy1nI
s954TvhEC4bOrsDAlBm4ScsYeD+ihUyn9u2RsilwiFalHqKtwfFywwBPMAmy
SUloO0kHks8LNS0CEWzUVjXZdesgxCr/U7OeN/DK62iJIkYP/tIIsp43Cvav
KxWRaj1ciB8lD5GE4Mg/eOr6NQPEhzBpWUOD4NGfKEy0NELcRVKzVUofyBQb
vn0PjBBg11K7vdoNv700+pY6rIP8xiOqLuEZEEcFPEHdOnxjExK/7VMPH/uc
jN10+RsI/+3/fU+HsQtLimfQpJ5e6S9aAEaaOJ1pnEfp+qi3DVEOFj96WVxk
K3DY12fGcb8MPiqPlKQ3L6FD2I4DPXkWhPIm/7Mtb1Ga79p5pnwaegU1FRbk
ZTTQSyzizcRgP+i3z4yowgkTxtbLKBHsZ+3htLLe4WM8YOXZMPbhNxyTOsl7
5BQVpMdeGgFqcyRL67uKaU+3iggkPnTcHsoaOKzGKILrPVP3PmBvefJcu9RI
cevNCCrrhp1xv/DZ0xpclzVuBumewNWjBM+zQg1+P01hiNZqoc1ITdJ/rcXd
7m4LqMpAalRCJU+oxalZST2R2YgUTlzt8Bdr2OVCTHBff4ap99ms801ryGRK
M0iVrxC459m2tjq8LEgpubPYjw9Dwyzy6DrcCmoUt3YI0FsUXBM0rcOAhmj/
b/tGkcoPzKT46LFqOODFOeY4GvfJVpaL9PhkbLqfzJ5EdYEzLVyox1yWuZhM
m8Y+UapUudeAO7kVkmNfzeL9tA5P71gDRlTwq81/kuFnua8nTEsN2ODCdlKc
kKOTR0OgtNeAM8G/1/FVC2g6Hu6vVhuwdYpblXBzEf8BvXMJFQ==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10nk71AkAB3CKrXQsHUo5KleIPJE8Gb5WB5JCkZwlIVoa5FnSseUqsYiS
o3KtLXqKDlrjyH3MmMM1xj0z5vwJtevpcGxvYP/4vIPPDr8wlwvLZGRkSD8s
/6FUbSZnUMoBee2Xr1cPCpA/YnSmiTIBC776WcN7EzjmRc4PiRfik7A03esX
DhbGjM/55POw8fQN9kqqELON68+srOuHcmuWp4vuJMxu+ddHtwkRoam5/OhI
LyZVWUR8uABZ8jkpxU1CRF4XG2nY9wDU3pnjuUIkjQTeN78txMea8ZKj1iy0
PvxaefeBCHv7Nkcp2gphefAPzU0XmRixWQocuyuGJCPGanhBgJLx1mqvPAZy
tt/2nbSSoI87vuFUjADRJ1lJL9QYeKN7a3/iqARdVm8+VsgL8NY9JPelBx37
PjgE74iTIt6JUH19bxI9K8y25ZO7oep4nhzPlYK86jb8x/hIGH/16E0tDWV3
fjqpsoeA8RH/F3QDPioLLPYbbKUhsCKPln6DwNTqlmVbw3jI262Q5BxKxW+l
pUqR7QRM4uu/GTVz8eqJfUYZqwusnmmhNZtAi86ck2znBBQ30aYaf+4CV7TF
mjNEQOjev4FJG4fOxYrEhhOd6NRfdnz7GIEg6WFLDmMMdastq1QKOpBpbBf0
kEtgMCs73lw6guvehZoHRO1wJW278qmbwEAiSXP+6xBcaPOGNbrtuK7UGbdY
QCA3OyN0umIQymoHI3Ns2uC/0MOfjiLg11W5K+7WAGzKOYGaga3o5elGVZ8g
sM+nZmkxrg+l9sYf8KQFRYa+ypY6BCxXWfyjENyD3wPltzK6mqHsVSWXIEcg
J/SBMi+WiaB7PgGWW5qhX395xlYgxfNVJrwSOzps7ihKpsKbsPuaOse3VYql
zwMGcee74HSPTI1vbsRSsuKN6GdS1IcvdJwZboPF2WK9FJ1GuFFm6rSTpXC2
niJl7mrGWeeJ/W03P0BCtdSKDZOi8JHuwMb2BrT5k5fSxQ34v89P/b4oBK3v
w+OMxcjRSh6ozkTBbj8BHPOZjrEqPUgtN/0pTYuLgeH2t1ZrRGAX8aMSZVhY
bvadHNI2DkYAp0hLIgLVW4kzo8KE3M4+PsV5DLIrqU02T8UYtc1S0XjEgAJx
8m3ri2HsNTTxjmSIYRERlyhnysAxWZHr1VAO7lwKbL47LYZP0q26FU/p8H+f
ohy5j43FnIbYo+skeO9FHlQ8TUfHR6vWXPV++FxPNdeeFSPUVEGvKIGO+bCR
bUnmveAt7mXtyRcj/HS/vmoVHbPJ8iTYs3Cu7PahIlsxbDQgYE7Q4ZFy4TI7
kwFvT71gm3kR3EwvunTIMTCTHkV1WqBBMqyapvJOhAeGbs+3xDOwXu3L05Bd
Xfg7glLRYiLCqYRxPTN9Jmp2bvrTjdMOT6XHVxKKhfBLW0Eu7GWi+iWryj66
FZqMjMByRSEqUlklDREsBHiY3yyybkbjtT6NggQBFNRJn7RkezDtnlbmZtuI
Ml927dxqAcyMU2c23+9BwbUYjwbLBpTXzBm5p0yCluzl8di7F2PnT1Z9XqpF
dlg9sVlpEgop7nbMuj7E5O8odqishf7a7ZnvovnIVNL4zpcfgKeHaPhccC0c
go95J07xsI50sNBVm437eXMb9hjUQoaSpeMazsOBG6YOv9oPonTuUOichIJR
M99orX+5kIiuKQXbcnAkl5Wi/pqCI4fXV9slceFzqkQjwGgIl/yvBrnepCCg
W27ITpsLfpOjSH/jMJ61O7xmOFJAq58P6G6cQKXhN3fn/mG4qKrTt2tS0JQ8
uiY7bALsoA3Hy9NHEN6o6Dv9tQZHhKkkB40JzNpRSPkGozB7KSlXZteAt5T6
l9PIOP4DC6ngPg==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkf1T0wUcgAftjgWObAmjDsTFKSWglQg6cR+UgISgCUM7zESC47ALJBEF
gkRlZoAT5mEUnLaU3QEJ6HhRgQ8B48VB4JDN7WAwNgR2G+zlCwNhWd31U8/d
c88f8DAS02OS7UkkUtA//lvrkvz+T+V9+IHYxaPRWQPZnsM15pGHUAjZXI5I
C+GxOeYY3hCQHRyUoz1acK/K6ojqfwaDrBlbXbkWmBntsh+lCog9yXL5OkoL
HbDzTG+jCvIKG6wsnQZOuRf9QP9GDZm61A3hFzRw8GTkK1OhBh57Xs2U2GmA
UD1nT5ydAV16qTU/dxo+PDBGC94xC4/qi9scltXwYo5ImbbOQeRY9VHNF2pQ
83fXH+Xr4KzkPD+0dwqqvRpbbG/r4WZKXFSJzxTkdCg8TzQZ4Lff/ZZKrCro
jBZ0DG5fhEurZBr/9gSwGRULtfFGSD7O+STIfRy8BHsdK+gmCDxhXFeXKCEk
P4Cp6jbBk+WBMJGjAi4yqdr6HDPEDQ797Bsnh2g7t+5WhgWU+eGxXbVjwNud
P2CQWmApgkK6IRmFL2+WfeqTR0C4rujc2uRTeMOFIDe4LYFuf0F8jf0IXFYm
pTe1L0H1nsgc5bAEItr0lgTOMkSHtopjWvvAcpvvINcuAyUkPqOruBs2rG+U
P82zwoqx05l1rx1MvZWHTZQVOOScUtzPFUGPkcW88csKcONEk5kJd8DN72PO
GmMVSP/x/7/vylJv1TWPozlIZZJyVRDw1mcHPZ6pMdA25BG0oIAA8q4ddH8t
rsamUf1YMpib0Fxw9XyBlLCMLcV6KUCZzVc0P4vKYV7Z5MZhSDh26rpT8jy+
WRpDbyMNwKCDu03wXIchNvG3CYIuIMs3VVC26bHvemVhEvUhxPTEPqCFGXDt
NTfX2bpaaDlNa96XuoArdtWvBl9+B1uzDKPNKYu4zk7LKqsV4C2R0j/+fSPu
XC3wZe8R4d281Z7MX43YmhBJ7rLrxP6Lwl3uTiZ8kqy/kn1JjEJVbgbtnAmF
cQVOXd9LMC8tUfhYaULxMnqlPRhBE/k+lfmRGQvtx4WM86PomPuXnl1kxqZr
L5mB+TKc37zFk64wY0i7T+mdIwoMC9jfxvW2YPDnmYusM+NY+cjVUJFmwYC2
Ne6Vq5PYe6CFUVRrwQhvcXniXjVO2fNqhLMWzEme4rhIp5FOlQhef4dAmYZI
TeJoMbjfdVIdSqDitN170tEZbAi5FmSfTqBRtq3qWPYstlyu2uTGI9Cwvd4b
KPN4ZJ/a/14Ngby7Ecc1HTq0HfYP5LYTSF3b/OcfX+nxbzzaBmA=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx103k7FAgAx3FSYjtWVmMVpdKtSbulRP2UVuOKWHSsVutICY+iVMpR0ePK
lVCElCPllmMIYTCOmWHGOcYcjDGTss6irDewf3zewfe76R8PS6clUlJSeotk
FjVGv7tYNteF7j3aSfFGQ8gjHiKvnuUjr1/6yaN6Dgp4arQ6TSGW8a5rj/qx
8UdKzfob0jwou2iIn8YJkWh5e7eMdw/Ci2ZuFsbx8TfRMEG1RYj3ngFmuxtY
6H0T4mw+JUByWtjIqkYhGj5nh55ex0RZASlZlzQMFn2AtalOCF1pZny5bwda
TUgm/bZC2BWxflyIEaIlA25rbjPA6Mv1knMcwdCNkLAdVkIM9vDNz8bSIXBJ
k649L8IdTnxAl7IQjdZeB7dW03BBSee4lvwoJs/FFUWlDuOIwdCYjwENKRsD
2s3LRlH4kb+Urz6Mfzuz3yk8boeG+OxUlq0YRt4/m2m9HYJLoK7bb3ltWN6v
YkeiiqG+jkvirx2C9s4EfevPrdA0im613yRB8nRE67yJAJavxB4+B1vxoDiM
G+whwQaFgqKSWD56gzgLUZEt+LSm/Oi6WgmuxjzO/KWDB5UavRTdQSrGCpne
q7olKCO6HyB0c1Hdfzn+zjoqztR0Zsb1SZCw38f49OAgFGVfh7PsmpE/FWFk
y5EgpyadUl3AQUyUxbn0J00YZzK+1vEkmKhUdTBksNF42k22YqAR6lfCVVUa
JFC99j1bJrgP25trH6d8o6CZSVBSeirBfuWAElWNHgzfHJCe+YmC5Dnb2Y1X
JfC/cnlSfpoFpZ3X1JZrNUDgR5gOPSqBQVFYCPtVJ3KsvfxLTtaD6095kbVW
AlJf4WjBIwaYUiYUiXcdaHJ+kQcmxTD8ejFn+i4N9yt3aCt8+AjVDouARpoY
7pnF9LbMFphmleq6fq/FObVyUWSeGFd32V+bLWsEYVtDsIVZLZTJIuGzCDFs
Dmtsq42tg/OeZLXCmBqMthzR8PUQIy1he5dSYzUojp4LUaJq/F/PDXqRy4wF
DLxduzLbi8fFZ9L8hePaIzBuuG4ceJYO/aUvi8s/czBrEa642l2E28nhE2kv
aEiXn1rSw+hHktLX4OttIpSn1gq7ttEQE38//cGWXmxTVmt6OiGCTILnXbmr
7difdSvzQWoXBCtezpAIozAzLQh0c2mH/EZnxQNuTNSc+nXQnyGCXJarU/SL
dmRQ1F1rdDpwaJKnQvQUgWOTfWwlvR2spi6FQ/p07NhbdrhfRYTufdzZ5rl2
BH65NzlKaEdL9Y2Hrm0jmCqONMqwoEGuSiOPxafi0T2/+RMXRzBPfL906TwN
7IfPPdz9muCQq2CVuPhlzqkPw/qJdNBpJ3w+GVFgSvQOsjQQYv0MUVVaj4GU
Iw3BA8vrEWF1PPBHyTAeFp68Y9LMgLe+563zKz7CU+tYUJjuMKS2dgbnn++A
I3WojyxTg3yq01GXyiH4qDBzRNwO4HLIwhZSFUKqsjunSUOgsl/7WikwofBd
TjaruxJu9o4TfnUCyAa9jTtozoKLNmEhNLoSr95ECBm6AlSlbd3zzKkLR/O/
ZNhYV+KbbCwloI6PxNKpvXb3ulESRp17plwJmeTDVZqmfBBIxgv1vj3Q2uV3
LodDhh2dmLuZw0O2vMxHkU0vBjdv2VeSS8ZEUplmegAPzuMdJ5WIfSh9oXTp
kj8ZWwLFY65befCQ1Rl35fUhbDw1r/oMGTHOhrHqi1+2JSSF/+XXD4GjygFo
k3GBTv3aH8tFjpbVn9GKbOhhgz13LRmlHTpf6qy5kEu86+D6kI3ntgzF1PkK
jB38vSRUgwuXmJZPO0fYWOmeqykeroAobbODzrdBjJPIekm7B6CdO5pD6K4A
fyEi04I9iP8AWQTxIQ==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdk3s01AkfxicRo20nxhuFSiuV2Goj2uTrsid2s+3mcrCU9x1EeI2VrdxW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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36,
        37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50},
       VertexColors->Automatic], 
      LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66,
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
       84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1lfk/FIgfxh0bXetYlsjmLFeOJCXlqQ2xOkfJIhK2TUquxHZIsr6lHDst
tpQVirQoRzXjDBn3OcYxYy5zmHFVjpS18w98f3h+e17v1/PL5/PWPR1CCJSR
kpIKkERWEut/SCRTw178KzCuTN3GRv5IeGWItAAdGc1GAjkavuGp1x4+OIb5
TgOkTHHw6/B45yRtCOZz5H+tdvMgc4nYrtvKgreKnJbqJjoadGdOSpN5MHVP
3rD9CBOTuUeVpM1HURJ3zZqgwkfPer3RVGsGEseG/eKITDzdUvLZ0I+PubUG
J9nTw/h3SkthUxwL1fqhrz7e5IPoovKmnzCEMP+g8v4QNoKlnc3r8vnwCTTa
VlZGg08WZeaBCwdL5ADn3CY+7jH0NzrYDmCuW8HqlQIX8Sv0NN608JFTod1N
2koFNzBXO3OYiyuZNaqezXw0vFSaKbXtx+IfX9xb0sZAiHH1sZNwKquCZw08
+5Cyt65JDB60UsvCdzbwMfpp1TI9oRcR1sE5Byd4KOXOVLOL+OCKv83w6O+B
py8xxSdesq/2SklFIh8yahlfpt168HHBX+NvfQEueMv7Ek/zIbLUvBPf2o25
iD2+H0kCcEz4Puvt+TipUVO4yqUb1H7ji61OQtD0C26MaPHBOpfgqNnThe3f
JO0zqBMiLvBe+jYqD1ZFvqabL3Xhw3JwoJrxOJ71vrTZd5sH3kLNcTmzLmjJ
Pdd5lj6OXkWn+WhbHjZVahMvVHfi0t2Yu64yInyUo8wli8ag+am92cOoE+2y
N+WtAkQ4seuZ98rcMWQOFx9NftQBxvQ1b8s3InxK939xdM8YJjzUt37+vgMP
78nkXJ8Qgevvb5DfyMX52RV79+W3w5pd+6emjhiU9cVtnw9xESZoUduysx22
sm6bXNzFWJy44zreycHqWeGfvzW14RSBsXFbohjTfMZumicHsdmLCqNebWgr
zC3LqxLDIXjN4QQ6G6muZEKNsBVlZX0Hr1PF6O/lv1F2ZOPjsn1C5PlWdAgN
Vg/QxFhZXW4hzGah+MVjy+jpFqTdFa70HBbj1somH+E0E0z1cvHloBbERUnd
eE4XY/xiwFTUISYW9v0lbJmkQN65SU00KobJg0fHB/xGEbNfUX7gEgVLVp7U
Y2wxmnRt2QWKDOgEq7/SmGvG6fj+mQWGGCnBpJwtLSOotFzfdza6Gb1ryDaD
1WJcWR/5ocdoGCmqaRNF/e+hkbhZaPG3GG+1db4PfzqI7jQr76v275Ht+6Lj
XLwYlt2ZauVbaNA7GLeK8bwJ19zmTdICxXDtEepxsqkwUJqxf6zQBMqoTbSW
ixjXxVaj2hb9qB3xJiZfbcRwx9K6JyZi1E1lP7Z80ovzO1zC7dgN8F4RfVJd
UQyjLDPnb/R60JZf6yhNaIBWuXWZ44IIEema/4RXdUFzwI7i2P8O7Od93oOj
IvSZzNY8ud6BCqpLROPhd5hkeVE9KSJYrZB+8ay2Faut157p6qtHbUmuTeYr
EcTqGt9VraMg5veGcc7JeuQrba8//lAE68KenMq9TZi7Exv0llGH6FaRyWyC
CKezMi/l5r3D1YMqx5hn6zDettvgSogIOZmGA6rNtXgfELqcKqzF//tXZWHE
X7Wiu3DtcnrL3/PD8EjvVDkwJMSNjBP3XTI7MUShrnbUo4Fn5sxwUxyHQC+8
QuNMJ4Lr3ik2xvQjiD9BpPUJwRs99jPzYSduqvxpeeB4LzwUS2enIoXQiw5V
rW/vxBMHB4d+v26QL10mFmoL8b6g3NR2thMNRJ2HplmdUJWSei07JECy/fXl
eM0uGBmaMg7ktSEvL2vILkWARMcW7/LSLuguF3R9TWxB/NOtROVvBfjR63XI
EatumH3ufelX1QyGYYDgWhYfsSZ8v8cvu7E/STmP+qEJ/nZWzubmfMRHlrum
6PZA1yz0ifcvjaB2UWiT7TwwftYvtPi9B8Vz4iWLL+8QlB0k0xjJQ/DXIL2w
yR4Quv2JxrfrEZPJ/cNCi4fQ1M0bPjn3QlPG7Wm5Ux0+7B92Kmwfg9xR9sMT
eb14TRgZUP5cA73QB7tuXh3Dw3Wr5O01+uCVQHH7qlCNO9+q7f7FfAwOhinu
Saw+7Pz51qcZdhXiCcOXk2hc7P88W2JW3A/jt15jpPIq+MvujAuK5eJBWtrd
0QAqkiiNSpS7VeD3GDXdtuLiMOPMWlvtAexMNtnVFVCFgSPUQ0VsDoxtog3W
tA3Avfc9p8u+ChZ2F/BXBgdv25m7MgJoKDO0vOD0QxWk3XeY7zjBQYRiXxtD
ahAplQvHxxfJ2HQtL3K3Kgc/Rh6NjLo9iIql8UcFI2S4nw/d4zDIhicBT+tX
DYFdE9daVEtGjYlPRHkOG4e0ld/dvDOEDw0TlzfmkmHz8vcX686xofa9HZ37
dQhDKwr7tt8hw2MP937sTjb8KtoKokMkHnMK/Z9cGBm3NlzMCljFxuMhq+05
A8MQmifxtL3IWGv7RnKrLBTKhCv6bRmBjGzpjYD9ZJxbjHJ2qZD4tN6Rn3N7
BBV/5Gc0bCWDr5TAlU9hwWeRG+ZDHUGca9nED/pkmHv6h6SFsOAg7fk2SkPi
39IDtidVyXCOFfzURWDhL83woR2edDiJZaJ15MiIYvN9FbezEHNfIVYmmQ63
8QWnW4skbDNiRITosGB8xdusu4aOEu3QDS1TJKSG2TvEr5FwTF+knxqjY37z
KdlEPgn6h3S1z31hIlRhX22qDAOP9NnjWiwSuBcyDQSTTHBmjP1uazAw0WM6
rzhCQuANldeKY0x8d7/QqGATA1Ezxb+ZDZLgSjtjeHGUiRln8q4sUwZsiseL
1GgkcJbvPTtCZ+JNsrELW9Kv5u8R60j6a476PT8h6Ve8nggokfAPT//2QF7C
tz2rdH6Zy4SO7kBhkjQD6+bNCO6SPdFq86s9ppgYpX2qTWDRMfVBueGUgIQj
IV75yktMBARLWX19TUcKYVfBTzMkZHMOMUMVWPD7JZIdFkdHVdEpZ+clEpbM
owu6N7Lw9WDpWQ9HOvIX5hIrV5NB/OfYkvQeFn6t9r2iPjuCGi/5Im8tMr5z
vnv9zGkW/gOVmtSj
     "]], GraphicsComplexBox[CompressedData["
1:eJxdWGk4ld/XJkNKKrMK0Yh+FWky1NKEREIKRakUUooiQ0oyVigpyhRCqKTI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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl1FP8F2YUwOFfxrK23D+3hbVs21p2Ldu2bdvcatnaclu2bZtPdfGc7925
Oe/nDarXqnzLYIFAILjxtQeYQhvKc5cNjCY3l1jBAP4gAyeZT3dqUuzrPg4y
lbZUIA+XWclAGpGRUyygB7UoTggOMY12VCQvV/iTQTQmE6dZSE9qU4KQHGY6
7alEPq7yF4NpQmbOsIhe1KEkN1nDcFoQiiPMoAO/c4+NjCE/11jFEJryiK1M
IAtnWUxvnrOLujxgM+N4zb+U4hZrGcFL9tCSJ2znE5N4yz6COWBo/Y+ZvKcj
z9jJZypzn018ZCyv+CcQ+PYACsh1VvOBobxgN814zDYm8oa9ZOUcS+hDPR6y
hfGU5jbrGEkrwvA/s+hEFQpyg78ZRnOycZ6l9KU+ZQjLUWbTmaoUIjsXWEY/
GlCWcBxjDl2oRmFyEJ7jzKUr1SlCTn4gAhGJRGSiEJVoRCcGMYnFj/xEbOIQ
l3jEJwEJSUQQiUlCUpKRnBSkJBU/8wupSUNa0vEr6TnBPLpRg6Lk4iLL6U9D
ynGH9YyiNU/ZwWTesT/w/Q/4Tb8ASJqBPQ==
       "],
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwl1Hecz3UcwPHfnYrquqjkStEZCbmjgSQqsiVHpMxraMhZIUpJZGTvFbLJ
ymqRVZRIk5Q9iiZFysjz/eiP570+n+/j87jv9/v5fO/Ss3Oy2iclEokMP3Jx
jHcZQDZpyYnEXl3MfaSaf6uzeInbSXLtEx1PJx7kAo7zHgN5lBqUJ9n6T3UC
nWnChfzJ+wziMWpSIZ7L+s06kS405SL+4gNe53FqUTHubf1nOonneIjcnGAV
g3mC2twR97Z+i06mK83Iw0lWM4S21KFS3Nv6rfoG3XiYi/mbDxnKk9Tlcmu3
62xe5s54Ftc+1yl05xEu4RRrGMZT1COvtTt0Dr2pHM/m2jadyvM05yrXftC3
6Mul/MNahvM011izT5dQn3zm3+lcXuF680O6nLvincy/0GkUMT6qPShofECX
cqPxb9qC/Ma7dAHFjH/RfhQ2/lFv1pVaQn/XTE3Rf1lHSfMRmq5HtIw+o9fq
fi2tb2tx/VUz9H69QndqKZ2nRfVn7UMh48O6giqxz+Zf6pv05Drzg7qMllxt
vlsX8hqXcZr1jKQdDbjSuu91Pq9SNfbcta90Oi/QilTOsIFRPMsD3E2K9V/r
DF6kdXwvnOUjRhN/nA25J74FzvExY8ghi3vjLPmPjYylA42oFvsTzxvfSJxR
vCMFSItvIvY3zjT2Ir6B2LM4M26Is4izjz2NM429jzOPM+SmOLPY9zibON84
s6T//5dkUpZy3MKtJLzvJh1HRxpTPfbY9W90Jr1oE8/n2h5dRP94FvOf9J24
r/Ef8fv1Nj0PYsOHVw==
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1mvk31d8XxqXJVMiQJKXBpyIhUYaeUkoyJVSSZIoIiZKUolKGNEgpKWki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     "]], 
   GraphicsComplexBox[CompressedData["
1:eJxdeHk4lO/3vyWl1RKRLCF7hTZL6UhKQiW7kO1dlCUilSiyl5LKljVFdhLJ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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl1GW0FmUUgNHv0t0g0p0CKiBId+elREBaulO6u7u7G+mSVEJACRVQVDqk
kVByD/zY86wzP2bNOu+sSdukQ3j7sFAoFMcl6BkWEMXQXV9xjFr8y36mU5Rb
bGUMbcjNX6xhEI2pSATOspAe1KYYt9nGWNqSh79Zy2CaUImI/MIielKH4uTl
EusYQlMqE4lfWcw3fEEJ/mE742jHZ1xmPUNpRhUi8xtL6EVdSnKHHYynPfm4
wgaG0ZyqPGAPk+kc7JJzLKU3X/KEA8ygFHfZyQQ68B8/MIf8XGUjw3nDcb7m
GYeYRTUe8h1TCHOGJ7ULLzhCDPfmBTvSUxpbo+p5lhHV3Edf8yMxzfX0KQeJ
bp4ZnKn+pLG0tN5jF9HME0Ohdx/TCenI/xxmbnCW7v+sn3ONbxlBC57zPbOp
ziP2MpWuwbO5wHL6Up8y3Gc3k+hEAa6ziZG0JDx4d35nBf1oQFkKcoPNjKIV
NYJd8Qcr6c9XlKNQsBcusooBNKQ8hYOdBHslDnGJR3wSkJBEJCYJH5CUD0lG
clKQklSkJg1pSUd6MpCRTGQmC1nJRnY+Igc5ycXHfMKfrGYgjahAEW6yhdG0
piaP2cc0uvGSo8wnsjM8HXr/z/hU3wJgj4G7
       "],
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwV0uc6FQAAgOHjCqxQkZFURmWESqFkj0QoVBztlJB2ygqVUkkZIbNcpdeP
93m+C/iSgj0Nj0MCgcAioWKCHv5ynXmGqOcnb1jnAX8Y5R/lfOMFa9xhkRG2
uMYvBtmgm2U+8J/zfGGAVbpYYJhNmpnlLQ9ZYoxafvCKe7Txm3c8IoxJnnCD
y1TwnZfcpZULfOUZt2ihjnA+0stNGqikhAg+0UcHjVRxkUj2EEU0MexlH/uJ
JY4DxJNAIkkcJJlDpHCYIxwllTTSyeAYxzlBJllkk8NJcskjn1Oc5gwFnOUc
hXymn06uUE0pRUzxlCBN1FDGNM+5zVUuMcNr7tPOHO/ZnWyFcbYpZgfXQztK

       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1mfk7lO/fxlGkSBslqaQSkkRlqZyShFTyqYSSrbQQWggpSlJabJGlKFFZ
i8o2yhbKMoMZ+4zZx4ylLKHVc3//gOcnxzE/XNd1v5fzfJ2HVa7eticlxMTE
ssTFxGYQfzfp2DS2KXRDtOTJY8mPJDxYtvvSnSds2JZoxx3mknGLKvBdF0TB
MSWuW+tkPzyvF0X4C8m4a7u1zlWqC+kOh3TFZoig8uZh+tg4BWLrlML2FTPg
PXlwWP+dEBNhc0RWTq3w8PRz/76NhY9SV1sWp/XDyWMgUJfcBl3q3qi/bDaU
JyxMwq4IMKK0svCcMw3x95rSZHgcGAUvc/27go/jYrfV1wy0Y7UPa1LE5sK/
o2XD/AYuJH7PlpLM7MRqyU/ftG7w0OkvlfXOjwPdb4HZSZu68U65XCJZko8r
hyJ/GVmxUZSdanWf2gOKm8Ne25t83BTY551dykJzs9Eo4xYd2jyJ90sa+ciO
0R1SXsLEPUmTbRbL+xB6+LDlzfkCLHC7FB5qwUCkeX+klxsTf7jT73/bCeD0
9tDgqn29KFTLPn/diIWXObcHLwcIYM4N68shd6Oe+/zfvBVsPIg9IlGfJID1
8YqhDbu6EJLwY6nlJBsshSMX4ksF8Po8WlVY34FnwTcfRHziwPpM7rP0BgEO
Pr13yC6uHd6+Xpa2j7mIO/nNbdUXAQ7NtFFoiKTBqDVLK96JB1czWan2WqKO
MWFHuhKpKNkh2Oq5iQ+TIYuzJ2sEuOn45XLU4zZ4irKSh8f4sJ7ZfMY6WwDD
pFVjWeRW/NtV+CwilbjvFDt6yw0BRuMS5+Vsb8W0slUW7Ug/SDoVjw4eEaCd
KvH0ZWoLniity3k03Q/Zhe53hRsE2BxmtUBpXgtCVDt23I0XImRe2ejhH3zY
jT/qVoujQCWeNOyyXISN5xwjKTF8lBYF/jLdQsEfz8j8kkQRZvp9l53U58Pg
kYfZrTIymhtfZo+tGICKfLQotZ2H+x2BtTPEyLi9pHiWWdoADkZFJq+5wsMN
yq+/M6yaIZ636lU/awDrsl0H25hcxF+95DXjUxPGt86diF43iIIsqWD/HVzc
TVlvBM0mhAWt1hvxGMRBsrvPjUwO5K5al9SmNULN+WbrhcxBBC445T20iAPp
v4F6Vssacef+cIty+yAKbUNypJyJubWKLvod2gA104K/67oGsXVJVF3FXRZm
xwlOJPV9haUD+7pn7yD6n55c/SWDCdXZcbPMN31FuqynxIW+QYhy8ztXvujD
6U799wujviAngLTThT2IllY5Z7o0AyuupynfHKvHtkVTfoyWQQwnr0kZXdkL
zxXXWlO31qOkavvd3KxBnGxmTVeqdqMyfLsd/Xwd0tPg/SJkEHY13jdTxDpx
VlPLPPlxLUzeXklusRtEe+z7A1uHaRB7ZlIUXv8ZRjadd9foDsJYIWTi3Uwq
Cpu8tIOlP8Nnw+P+PbKD+NAcpKc00QIN+eSkF6Y1WFOdWC05NABXwaFDWXMp
SHk1+qAuoRofPu5cUdY8AB9d3RfZpxsRNvepi95oFaiRchLmeQMInPOhzPZC
PSyY687Um1Qh/ccfoUvUAHp/daZqN9YgrCu60f1JJUSNO9Zc9R7A88R1HfL1
Fahz952OFlbAeIFhwvO4FsQdmZsh7lSHWma9na6FALlHJ8W4XmSsN3gd4baF
BueuvPzeeiFGDj29UUjol4bToWEnqV4oM9I3hnQJcd5a5uKx1y1IUqh6p+jI
RPRowMgfbSFOLpgTXCrfBtMufmYmsa9Rqcp3xOb3o6PB+/pwChW2i3rn2nhw
oD4/7JJdHR+fGftlrTTbsTKOnMA6xcWcx0/61vjyUDbLP/lOXQfeFigP7zTg
oST31OWClVwsvFXtVXG+C2mBHjMYNTyItWzS3s5go6GBekT4rxtlSVrbWiz5
qBlJpFnksTDnYtKcjPxe2H9RerL8FbEXm8YCKPFMqHyJ6mBcH8CjuGn+uvoq
VNnlDaruqkT2urpJHW1CV9vdJRwyKxFeVCjD5vIwUeLkrZ1Jxpei/KsGE61Y
4v6DdvOkEDGBy9ZpGVEwzNveFRLdjaLMQavMISEiXlwdDrZswfWEyyUDdX04
bFAT9i5QiNrzOWJry1rRxaiw+y+fBbbRwL5KQhfkNHfp+epT8a0n/PVsNQ6u
j+QqfVwhgFr2pGlULQ28Zf6J5WpceP478UaqjoctziFx2oc7IGxYEL5rIQ/b
6g7+euBH7KXWEFNdpgsUnvGBunQeSFnbhCwNDqK3vF4//bgbeSN7p8bX8Yl5
TDYo+M1ChMrEQJlpL5p/+Vm2PeJD46D+Q1IHEzTuJWfliAFInPiin/elGkdv
3fq7wacSBfovw7J3U1D5IW/3EplGnLnV7th4th8XmmXnpliR8baIJOZl2oH3
E5d8PJeJEKLiLNdWQkGgvIVlrwcdEsHqa0/VEr7Wo1pxQ7IVO+qct6c0MTF4
Pt9zC78f7XInbI6ca0O6yOLinrtsfJLOtE0k9Dvlc5MLfZqKkcQ590YInSnV
UHdec4GPnebvm6oj2/FzrGZpbAYX3Yl7VPSW86A5rnm6Vr8TgXXXNt47zoOB
lHiT71cOTu+eL8ekdOGDZ2GLP4+HhbOofwtj2dgk2H3qtf8AquJ/BD6tq0SK
990lZosr8cd/+q9OERUfY1PmmA6WoySmRlAo4mI4ZdYdzxoyerUaN2ypbMHV
LTKM1TpCaNlfPPJrCQWDryR9h5u70E2eO6QxJcTSwgm/2YotaN608Z74vj6U
DgcWVj8TYv/TT8/X3m9FlLBIQ9OPBaUz1j4KQf0wE5V75c6gonyb4q2PMznQ
epG2z3avAB0zBFrNsTS4NtpuUpTiQs1uz0/SKA97DL6INJcRdX9Yu/7vPy40
+bv4qc+5KCbPafvS2Yn5aQFSMrGEvy+yzFhjw8FIeUhA8EnCV7+YrexczEfK
V9XiFlU2/rQfNmyW6cXdg+l1iff4eKrXTQ6cYuII+Z6a8b0BPKDyD5GtaqA3
NDFeHV6J5/euOl3lU+AWdbL8ROMXWP2omd7TJ0DggzzVO/+RoRJ2uCLXtB21
vxI2OE8K0ahF0ddIpqCbW/rMpaQXotdxrW1kIY6d1MpndrTgsFBGTBDHhOWP
VgbmCHF7nbKNm0kbyDYtUv2H2DBSzlC5NSSA5mBQ9btmKuqXuF//7zYHcb0v
pANT+FDf3eVp7diOGrEpGY9wLgL1B9Z+Nyf2tyatSDjdAauNJZw/VjwYqpP1
meMc+GcEz/yX2oVX8ydWGtGIuUnn2dCK2ejvCVWqDhpAkOqbU9V7qpDT8nI0
V6sS0uF3QwIOtUItV3nZuTc1ePXqwJfqZ3x8mb2ywP0OGV7HGPInlKnoykpJ
s30sxNxNa9xFAS2Q2dvEUFVhIkhaoevyISECT+44+V9/K/ryhqlXBCyYrQjX
X6jXj6ont96HnaVi3otZPhxzDg68Vi6sHOXD8fSm0qIpGiY9lR9Om3OxSeXO
Q1oy8V3vHvx59qADsR7Vo/ZreSDPXPtswIqLx/q/DVbHt8GjRPKJ1Uc2MtJD
Pr98LUDQodohLx0agt/3fNlQy8Gb6ZbcgxZ80B/act6VtWN/AaPudA0XFw5f
rhSOEf7/uaM8+uIADtt9DynZUwlr+bRzvOkKPLi/1a/xajtsdR56hEeUw2/n
RKalOhdRdy8VraOSIdaeuvmKSgvMN8sfcpYXYtMy+mCwFAXZ+x7N8T7Xhb+3
so7c/SuEjsmPcqkZLTgil5jlJt2HJbzTMtx8IdZLuJ6gXm6FoWPtJh17FjKD
+d+u3+9H68MI69vCNpiMnJYbGmPDz8JBq8NFAJpPr+OmQBpCbl2WSf3BwfCc
hwkN0nxExdbSjSWIvr+JX1U3wsVaheQIzSIunuxKtrn0qRNlRyJ2pd3lQaN4
Bt3VjQPjf59OPN7bjZsbbF/ukOPjQirEg7eyociYZ2HwvQcN9G9Nk7f5WL5s
bcCgNAvj1rX1Bx4M4LT1QiP/SMJ/1xRILoqphD1jY2fOthZson++OZRcD3X9
RPaJRwLMz5/9NdaZjOcabyU9y2mYcaCH4sgUYttl6ZyISArq/8z7ddm5F/Gi
PaJnVCFIt0sjyypasMcpkL76ChOXP42H3VYW4o97/ppMzTac/ydlyDVko7Yg
NODNPwF039kW8N5TIXIKyXPy5+CoYZNfx1s+/PeuF/USe+ij/+RNPuETEv0e
lr8deajZ7GT3ldOBzU8ixl7s5KHX8Hj29jlcWEl9pJy93QXj4MyBeU087P/p
OXK9gY0FG1cUU4IHIDo6u3TodhV+rqDICvQrMS7e+mZ/eStarJ0CPhtWo+qY
zE+KOR+rF0eOPkkgY6uo3292ZBtCrD23GlwXotj3qCXVpQXR5cWWmyWYED59
Sg7yEELCeF8hraUVbebydbcaWDBOeP2UZtaPFxpT0fMPUvF7E/li2FYOHpsE
WOZKC+AJlZ8f+mjgflT/ItpKcH1PT93xtzy0/v0365dvByL5o8+oy3gI35be
mu/MxWi7zsoHIW04cPpjeMYLNkJncPd1ELnht3HpfwaKNFRZ7cpN/sBBvUf8
qOZxPuwp3zob09vRvrvjvvR7LoITGEYh0jz0/Ha3eXJ5AJb7en+m367EmpaX
DotkKmGwc9jv7+s22OlHOHZ1fMJ/6h+mAgN4CHph+DljORVn44oiLihw4BR/
kT6+WQBeyW6+aS4N/f38+/6LifPjeCxKLw93Xc54HhNQ8bqGOqmdwME/gfVd
Y2Lujh+I1km82I7Hg/Zy0vFcSL16OiyhS/TNz8mz+SYVckemVNfZcXCxsynj
Vy8fbxfI68UuaMf4zAiHP0e4ECVdv+AVzkOw+taOaxY0vAw8ve8VjYPWn83i
j/X40Dk3nRfuOwBq51zlvlmVmDQLty4dr4DS2s87PTI68OmETv2BPeWw9lnD
0XjNgcffoMqNvWSs8f/5x6OZgpi3di/0pISQn9ziv/c3Gd2uQwHLDLug3vUr
wlRMhOOGGwwk/lDA6hvafJnJgNF6CV/ZAiEWnj5WufhsK9wH01YlWrFAOVdR
9TmeyEWBF+tde9twZ1Px0oABNgJHZqWrewnwdemrvP+8aGheGZd5dIgDE4ev
ssxFfPj67Nz1fqIdWdnGfo6ET/fruakoVXLx9eG48FNBJxQdU3I9iO8PkXps
PduLg0OeO56mGHdjKPnEsaHZfOTM7ki3N2FDK6D8/El2D47Knr6WcYuPyNzR
aY0FLMSH3P5y9OEANN8++EvJroFhYlBMWUIllLeTL2d6tIB68f3Nz//q8EYm
wcTQWwD/wS9Tuh5krN4wMlkVQINN9F2xHGKvF7rE1r64ScG5A77BUXq9CIqs
/yfXIcSNAp/Di963wGJ04tTLM0wwx795k9YKcfHTkU0fVrah+ll0ubUWG/yr
8vT/ZvWDe4Gl7v2aioVlpakO3hzwX0YtjSXxofv2/veEre0QPN99o+E8F/tM
nu24d4oH9aSFG/JoHVCN12sf386DDdPuxLg8F5zfv+4oBnVhQjv122Q9D2af
nnT2UNmojHpe1HFtAAqrpdulX1Uh9L76i7AdlRj471N94ngr9jLC4zUvVaGX
bJbyP47oLbQc7X5Kxv4/V/sW7WzD/NJShu8FIWyKjPH2cAuslA47G/P7MDj+
hbTAl+DhBdeabta2wu5gWeylchZsL3w/XruP+C4vVTtzMyrcx+hRVtoc9Gic
m36zSIA7h7I81NtoyO5P2N2hzcXcR8+VtUk83LKXr3vs1oGv3U5Rc5fw8NKd
J5ZyjovF75MTJi+3IVDjk2ZwAhvt+RkLNlcTOVv1RNQ8WRqUyfNefMnjwPXf
yuR0Dz6UXc5cbUxox87c9hCbXC5Kwo8othN8rSg1YpXuNwANdRWj1JeV8G26
diJ7fiW+Dbe2TP4geNVVrKZ88UfcTMiICtvBw+reCLP8+VRU5G/QUp7LQeze
gcIVJgKITD6G3E+jQfBYe8FeOS6WMziZVQIeZN7EBMztoeL8isMnzB5yMDpt
o9AZzcdF00llf492eDovtTV6wMUlRSnaZaJvD3Z2tWj7U2HtEJIlfYADPSWT
zC4BH2fNpRQ0JdvBPmo9JHaAC4eE6vDl0USfq/cMB26n4er5tVNDTRz45MUN
fd/BhzFneO29CwPoMsPer+sq8XrxeOiBXxUY+7h35rlIGjan7y58XF6OOz/c
tD8+5OLTkEHbzNs0fMzY1Mf4y8HGn7ZDn/7ykOl2Rs+2ioqW566Wx65zEGXT
67/mJR+lF1znbh+kwarqsO6UMeEr9AWpjzKJ9z/UrrRbQ8MRmv17j48cZO3c
dKjUlo8A7/eXhktouF1+9sOTFVy8StoXL2jhobLLQmNseTsWx+/mjjhxkcP7
YPI5iAfVGW2kgEM0fBfPaT9G5yDNYF6XuQYfJqkK9qE+A3i2qmd8UlCB1amJ
DWu/VeBrqNB/7dlOFKSrjM1VLkf0Q0eZjkMczJGgMIyZZIweP35z+AUF4Yy0
otnT/RjVu/vn5CgZIuFRbsPKLtifXZibJi7Cy7F/m65OURD9oiPqdCMDtx3F
GlcVCtF5/n2qrnsr1G9v+WO+i4Utha5Mz+R+zDcpUW6ktUGIBovtAjbMH29f
T7sggKKF4R/mKRrUExumdIUcrBtZluS1lA/9V9zMoe/t8HdY0JrOJ3g++YGd
fC0Xp8SPW7jldOLsov5YqzAeCvfPOc7wJfLBnfxzygbdCLF84lszi4/bp9cX
W+5mQ33uLanAnh7sGzslfjWMD/m7/SOWCiwMujYephM6Zvrom+10WQ14LObS
qKRKTMyIFJ9xrQXqvHdOPXl18HyYy2x1FMCncp7RnbNkTDhHOGTZ0bCz+9Xh
+mYh1BSH23KvU6DWYmQtvrwXipWPFu7pJPw9uZRkmN8C5YSZ9q6uTDz8fmeb
o6YQOzdfbjFUaoNx9f6IoLVsMM3spF/L9MNgQ+ZSnXQqfvJXqx85x4F5S5n2
eCUfpy1mLL+g0w7lumO7O85yISS1JnSc4+FUjf5oSnMH/Dw6y5KNeLgS+t8T
WyUunp7T0B+61AUrhXL9gVoelNavvRzZxYb2hvu7HIm8b/Dkd9+S4iqQPlsW
/GdSCceYPQaLF7Th3q85G4/LVUHrg4aY6j8eTFZ+pIU+J6Nmnc6x6mVtuNr6
jDt9jvC1E1rpiQdakNgrtkapow/cuLwbrMtCnA/0lGqvaEX3QfbPkx9YaJXl
3Te17Ue05N/V9B1U6IRS/mlqcvD1zLjT1qUCWEsp36E30nB/2bUtDZpEf4/5
HE+s5MHLYFWT+7EOqBXmi17J87DSzCFd3peL9Za0fa982qC0pOEPJ4oN70di
z07WCXDoG/XlpCQNSYE1DowsYh/NBqfYnnwcSfDX+RLdjqU0q4ALr7lYWSj5
YYYisXfKNw+pETnXdUuUw9OiStxYp5rhv6gSJWdm3k48RAXL38H+m/hHrOF4
Bf0g7r829vLzxjlUhDgr7BqW5mDqSI950W4BEjYsWrwxiQYj2fjzugQvmruo
lRsPEX3ZZX+UTaUiM0avxDqS8NedJWLqCXyETb7ucnVpxy7F2S4H73JRraQ6
r4DgTYvSIIUeHyryxsP5E1YcRAbW3rEe4qPJInz+6D9Cr6S0/ort5ULG/2Lk
lXiCVxeZxFzeSoP29bEUOSLPyyvI2Krs4qNBVDMkR+QUMdKJk5UEj4YGmzsr
/a1A1OuwH/7TNPx6eved/ItymOxWmRYj9CNzdeWxlBBCxxyu1X76ycGKghNZ
ZjP42LDygu5yEhWz4q5aOgVxIJWynHs1h49mxbtvf/FoKGnSNBk14uKoz5r8
qWwe5MT79CxX0DCV9tjnRinBadGm6SN2fJgqfecnFtIgcabqXCQxl1QlTW3H
Dh6ynOgHa5a0Q8gV65l04ILy/YyTYigPDw03nAneT8MHpzKrm13E/O9e7Xde
mw9VGeH0DILHQl8emzUwWQGFpKAf30YqoN6g+GXBrA7kpXFKVp4tB6/og48U
wUFs+ZtN1RdpOLRlTc7VEeL98sFFh4gccyTpLMuniwYxvwcNLF0u3gVFD9R8
ILg4td1bmEkDe8G0kutCLs7E/yy0YPPwoujczGumNPQ6LqY3tHBgbb3tWrUB
Hx9OmledvU+DlOR1uz/iXMibthzfMcVDaYJPjEkFUeep9955qgRvZXUv8Wvk
ISkpg3rRgYbKL9TRzSwONGy91Fet4ePR2/DSf94DILuUcCU7KyD3sb/ZcbAC
/9//Ux5o1IS+OU7H9qKP+49LkjDx9uVQzBYWtKVIjsa63bim56JZW0QC6eDa
x47RbBhPuV5LHCN0IyQxyeN8OcQdzQqciFzYaU66p8Nuw2LF/HMa5h/Rv6De
rsSCh7Sd3VnXs4n9nR1nezagGk1nL+mYHeHjDqPWlRTfguXF9LfXj9ShYv6e
2hPmAnDXnzO950+B3Vh1X/vRBmyWeUMKRz8+rJ5d2jNGhp6FatH8EiL3LF92
0bO3HzoR20N/lpNxdfcixWUzWrF9tLfy1jYh0swSqvVukfGdtFJRdw8Vc9/Y
by9OFWL/ceUFoQfJ+Jlb/MHbrh0D1X/mTPwSIs5+kZMMoUsJdscWbtxG5Ffy
PP3fc0UIP+9LrlanQNPVIvOidjece4ojxMaIczSdaScDKDBx/Ba/62cPDLzU
QrZ0C7Er7uzbfDIFls9KRDu5dAS3My1yPwmBI+bKVw1bkF67XnZ1Wh9+SZB/
HL0tRGnbuW0On1vAXKTyiBXMREX0IR+WIvGezcU7/jm2IkVxbre8IQseLWOf
BM/60Tt4kkUWtCJvltIpGp+FydwdiwP1+iGSIRdlXWvDDofUJuvnbOg811M8
TBIgrbwlZMlOKtLf5F011iJ0wLy4+PxiAQraHX5H/CW4orz9h28GB/lfDf+s
vcRH7fwNZalfaCiQHQp5r86FWYffL7caHu79uNi3MqIdSm4/3m9L5+KAhP2b
wyo8GOYWPjay6UCfm9D46XweHKQTlGwDuRhyKp7Ut+3E9Ak128MEHwdnHWxz
JPKf0r2UUI9dXTh2VHatP7EnN3r3KWlMs5HTwiN7WXbj1LFYj1tz+RBwdbar
GrCx8dl+1Qt7ezDxReyrsRsf5iV2uWqXWNjxJKZsmVsvWuesV92VzEeQRo2a
Tw0TjRMa2p2pdOjLnDpxicKH3ZVzFs9mMaHl4jVQV88Ac3azs60EMWeW7Abk
MmD8xC9n/VAfznkXCTz1BHhwUPnjKxs6orPHK1cmMxG3MXJwpasAdq4Kg468
Hqgf5TqTCP6oD327mRIogE263H9xn7ohL351VtRvForcxciljwToaVeG1fUu
ODyzeWzyio1Xj1JGZ+QL0H1uguRB1IUi6aTwyJbIk/Y9z8cJv7k371T5M40O
RJXPOVa8gIsttilqb74SfiDbc1CW8Okba+ZI2hCcskqDszqxXoDFG0Rh2f8R
uTpjzt/TkTxcCn6w7WCtANKM4Ug1NypiTU4ed9vPh6dWTtK8GgGy2/4W6hO8
Hvs2xnjpH4LHZUUtdq8FmHt/0ZKc+lYsq1mPde8EcEnSerY7WACPt+NHJda3
IkNzo8cJl36YPSpLbfhPAJX5ru/TiL1VNCUvjpAVYsafDQNkTQGSU5gCiZkt
MBcwuoaJ3EmTvmGYwORj44+5PetDKFgrOnigyEiE0x+X97sE8+Gel3HvqQqx
J8elyl61ifA02WbwOdH3Wt9e0u8zRK574sA8q8GA43fqwZjOMmzmHMvfyWDC
LGv7+E1WD/IoZgVjR0lIUTGVCOtkwcbw6u+mmE7MX8/1X76oHM63X/46s4uo
L3eEPuJCw99vpLlFteV4nk/NCnvGRV+QbkrehBCpu+22Lskn7rX7Sb9mQ4GY
b+UK8dsi1HY+zHuxm4+PtppeDBoZgzkD9w8L6dj1Vdr6Nb8MZVmDk8U/mQiZ
Gl+0KqsXXxd//9ehRcKN5Q/9Im6wkNARHSfp1oUjI9VNh3kk2IZ3btASsVG8
6t3MAY12eHSVeHxKKsfBM8dOkQkflm25n/eZyK/KrPNUeh0fIqeMUsfTFBTp
/n5EcRYhLjj4a6QLH/OmEueTJSmw4QxNDrDo6OlZcdOqvwwUo59m/D9MFMyy
MVWc2wPlx0d/vLxNgrxGuORDPTbcX5YpWeaKoM3088khOJ7is6T4byoZYwoK
c/aZ0yHJnfoUOocEG7XXaxLBQtzraXnHWXToZQVnHVUk4Sf95L1YBxaiIwbX
d30l5po71RnaTEL3IzWjnHI2zvnHTzx80I6YuOGHT8PK0VMZnJSjQvjwgb0z
OquJ/K0VrLWdykfPeZrz7ksU/FS/NLdynwgpsV0TV7z52OO+tdNgEVH/IYUr
i+czUPmmQHINowzfx5Q4ykImhlsfFbtc6cGD+c+NFviQsPCmjlusJBs9J83X
qyaJYNIs9SFLn8hdXxbpj5aScWDRcLHTagbS8/ve8bvKEPPMzaCLyYR7ralk
5Z5epMVJrwwwJSHHjmFVkMOCinayh0oGHUoZB86++lEG8ZeTteOLWegdNRu7
XCGCWr5b1+tlfPzaGC0QI3xF2+H9E+NHvfCIzA7x3kTCjqS6kaBIFixcQk3D
9Oi4s7tjdrocCfv30rQy97DQPrNj1pN/Xag4TN+iUk1CJq/8xtWXhE6rDDZL
V7bDsFjv3a2Acrh07K6aI8PF64Y0hmuZEPYHNiif7ebj1TzMMAykIC3myuVt
ZiJIjMVPePnxkfv0webBpRQobPLYwFzJwEzqLLfs7jKsrKp9epTNhHmRu79p
bg9a/wSO+7iToHSyJlo4zIKBkrQwKkqEMM8X214ZEzwU+dbhTD0Zm1bMOcSU
Y+C+69atp4n6B6QuoDwj6s8LNPl3LaAXuxdG2d/RJyGsMOiucwILzsMXmPM/
07E31jz/+XAZcvw0j5nNZuHZvaAvjA8iXL9yMj9blY/utocOITFkzDdfnbc3
m47zS2M27hsvg079TsEBeaLOAtON637T8fGSuv1HdhlKfxvRFUaZiH94I9Zk
PQNb1c/Krid0wK7/3IkrdCbB+7UlkTfoSHixodX0bxkGI9gz6taycPVE72O5
ryKsG2YNZcoTdRuWcrruT4ZNZstY41QPzlQzF9L+IzjHN2D1nWYWBMVNHIYF
HRLt9sojs0mIbU7XuW7MgtPukaALit0w1YpQvVBOQmeyaPpMChuy3xNM93e3
Y//N5VaTF8vx9cjlyS1iXHyO3VusXiTE5izlzyF0PgJfXozQDaYgk7t1cwBE
EN+iuKA/gA/DrKWhu5dTcPX02fU31jLw+4Wr3XliPu+uHXo03MeEjmleypW6
HiiWVT7NdSLh3qP6J7kcFuYrjlLrI0XI8fFIUDPlQ3qPuNoaMhnbqg4WJP2j
Y3aJuOIfVhkyfD02JX9n4tXi5mUT0b04FbZnn7ouCQ8jlm3k3mPBocl2kbCN
juZydbUTA2VwMbuRJJBgQaKgtmpRgQiHcVNXS40PRaORvUgkI6N28JfCdTrk
V8tGS/4rw5P8uhem61gozHXN3SzFQJ/U7+02TOL3OV5q9kNM3Jp/TTdPnYED
V+qbyoh+kZaevx9D6PbArt7Da+LosFz86bT7zzIk3bhrv30FkedS7y42/SyC
ap1juLoiwcGNeSdNrpHxW3VeRenvXsSops4TKJEwU+eu7sMTLCh5L+vMV2Tg
fHDSDJPeMizsmHbx4jFRPkN8ZEiJgaxaxa+VPWV4Guz/nz+XietjOQqzm+lo
Uvdtez1YBukGwRZPSRamkgdOz/pGRwz5ZvVpXhlYnpGqFpNMLDU66neamDeT
Syf3qP7v/XXyezyIeXOqtg3saRahQ4c7b+0CPlrE/SnlPmRQXmaWPw3sAe3D
5x2x3iRIpTG/PpnJBq1wPMj+Pzpe37lsnT6LBAuDbG9xIxYWbTDIs1/bjXeG
sX1ElIfJdM9OdjwbTasua47x21F11CVpo285zqeznn/9xUHv7qUVMu+F0G7o
k5Tt48Pm4CKD/GsUXLY32qq4g9AB29mSGUF8SAX8kxtdQcHCZ0VP36xj4PpI
zIMx4v2rqrS3TxP1Z62vot6k9iAjZbsP2ZGEkHQL78UMFiaerRh2vyOCYdf9
bB6R9+QCFR1CW8lwHXcvzxynY+Re0T4tbhn2ixp39I0zYfCn+pLC016MlUz9
Ct5IgpNXjmLBbRas7umbS/XQ8c47rrRZWIabvaVzeqaZRB4acs3LF+HYllUO
g+sIfot5HfM0hYxwEan1ljsd3rUqb3tnkGBA5mll6BI6LNL8ZC3DwESrZ9im
vjLs3ZVkpDnABG36G8dNjUHk4LAP24l9CaWmdNwn9kUt/lHOhxQ66g4UjIZO
lqHusX/vQyUWFCmzfvZUiSDXfc9AuJSPC2FHitJCyfDtOeoy1diLIw0qI9pr
SYgSy85OvEhwtP12B39lBgw7M63OEfNzNlH8QzOHicBKiVg3BQZcwv+k/yTm
zdxSbXsHn4mFm85YvCunY7BBUWbn9zI8lyte4inLwoetVcsMftCxzyHCTpao
m8tq8rc0om4jFqTtT/6nY/minMVEXzjTDwjMZKL+4tu/lxpFMMuOm8VfyIfT
6n8vV1wiI7E59zfXphcUP+8XfiYkrEhocqt7xYK/q2EoT5UBvnahozih827d
oVpzWUw4q6VWHpjFQOelV9ML/rePBe9a+waZWCajuPBOPB2Xe/zf0KfK4J6d
VLZlOQu+H8NDLDUZoD/QOuFCvEc0nmHGJt6zKpu99oE8A9vMuqLU6WXwXnD9
va6ACUXZQ/HRhL+4XbmTRSLuXT2nZl8g4S+rbWNmhvXSobWpqyGQ6Lu6po+X
PtH3F5lyV7OI81Vp3rLWxPk6S9MKi4nzzztXy5m2iOBHGLb7PD7C9L06jnmR
8X8xyJMa
     "]], GraphicsComplexBox[CompressedData["
1:eJxdWHk41N/3l5SQJKFCiRCRStZwlEpSUpRKZc8WKluWfEKlTfatSCiUKNnX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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl1He8zlUcwPFrlFG4ETJzK1T2JhkZyci4srdku9dIEirK3ntlk71n2Vtk
762MklGyV7zPqz/ez+f8nvP88Tvf83o9UU1jo2PiREREZPQRepZZpPTwpSbW
Q5pWa2j40S6ZSKT1CS3BbdYyhDa8YG+vTiUfV1nK9zShIo/Ywmg6Epdz/EhX
alKSO6xjKG3Jz18sozdNqUQ8zjObr6jFBxTgGsvpw6d8THwuMIdu1KYUd1nP
MNpRkOusoC/NqBzOyG/MpTt1KM09NjCcGApxg5X04zOq8JitjKETL/I78+hB
Xcpwn42MIJbC3GQV/Wkezm7ee3QyVXnCNsbyOQns79fpYc1F5vM1L9k7rPXC
9Vr/oj9QlgdsYiRJ7R3T9uFdrfdpGp2myfWUZtAi+jerSeV5gCbRo5pOW4TZ
66/6mk7RV/Skptdq+pTtpPY8TpPpce1MQusDOoMU1qfDd1xiAd/wsu+PaH3i
Wu/WSXzIQzYzig68xz+sYSAtieY/djCeL0jEZRbyLQ0oR1Fu8RODaEV1EnOF
RfSkIR/xfpg5f7CYXjSiPMXCu4d5hXmHcxMZ5hNmHM7Lq6QMsw3zCTMM90Da
MN8ww3APZOR1MhHFG7zJW2QmC1l5m3d4l2xkJwc5yUVu8vAnS/iOxlSgOP/y
M4NpzSc8YycT6BJm5w4O6szw/tZnIv7/z8mrzwHctIND
       "],
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwV0mWUVVUYgOHL0Eg3DDUIjHRjAVLS0t0g3QgoDQIKikpIWTTSoXR3SEl3
KNJiIa0oz/7xzLv3N2etOfe7E9OuV72ecSKRSLQf2XnKLopGRSJTNVb/1L5k
db6hGyjg/EBbktL5nC7lI3K6/6pbqUsC9x91DsPpQkazn3U1E8nBP+xmGv1o
RSrPnddlfEw9Epod1bmMoCsx/MseptOf1qT27AVdzjjqk8jsmM7jfbqFd+YZ
e/mCd2lDGs9e1BV8QgMSmx3X+YykOy/yH/v4kvdoS1rPXtKVfEpDkpid0G8Z
RQ8ymV3VNUwiF/+zn68YQDbP3NSNtCOd+2X9js9oxAtmJ3UBo8Ne3W/rZsIX
ndn9F11Lfuf7+nn4e86/6XYKOz/W3OEfw/kHLaZf60v6l5bSgeF/Rm9pCd2k
BfWhvqJva3q9osX1e82nf+vLOj7sTe9qSd2mhfSRNiap8yldSF7ne/pB+K6d
7+gWehHtfk3XMTm8t/vvuoM8xHE/oN8wiPZkMPtJVzGBJiQzO62L+JDexBJl
flBnMJgONCW5+RldzBj6hP0Q1/yQzmQIHWkWPgPx/O6wzmIonWge9hK+DwqE
HYY9hO+BIhQN+w87DHsOuwr7DzsMe+ZVXuN1SlOGsrxBOcpTgYpU4k0qU4Wq
VKM6NajJW9SiNvG97xGdzTA604IU5md1CWN5hyxm13U9U8Lu3f/QneFzOD8J
76p19DmeD4dJ
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1mfk7VP//xkVJC2UpWSqVt5C0UZLcSsmWVEpaLJVIlLWiEpFKqISoFNpI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     "]], 
   GraphicsComplexBox[CompressedData["
1:eJxdWHc81f/3t8reGZURDUWohA+pk72FRCVlZzWkkJAWIXuVGRJK9ojwtve8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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl1He8jXUcwPFLyJURXaTkGiHCNZO2EQ0robJdW5klpbRslZKMrIyMFCqy
yt57j7IVDVuFivT+vvzxPp/f7znPOc9znu/rdQqkdqnXOU1CQkIZL9HfmElh
m96aRw9qCX1Ws+oOLaaTNFl/0hR9RNPoai2qwzWvHtGuJFnv0+kUtD6h5bjI
IgbThuze261TqEWi/WYdxyuk5Xdm8QbPUTmOO2+NjqAb5bnEd7xLW2pzAyeZ
zZs0okoc9/m1OpLuVOAy3/Me7ahDOk7xFW/RmKrcw98s5n3aU5f0nOZr3qYJ
1eJ7XG+djuJFKvIPSxhCB54iA2f4hndoyqPxvT6/Xj/hJe7lX5byAR2pRybn
bdHxvMqNnGUOfWhGNufs1MlUj2vab9DR9CCn/Q/6OZW4wjI+5HbvHdbnyWG9
R6dSwPq4Ps1N1lv1Lv1U8+kxLaW9NLfu17v1Cy2kv2hpzajnmEsR+756mx7S
ktpcb9ZdWlw/0/z6s9aI32u9Ucdwh/VRfZlc1j/qDO7jKssZygvc4v29Oo36
ZLbfphN4jUTO8y39aMFjZHTeJh1LT+7nP1bwEZ1oEHPhAvPoT0se5wGusZJh
dKZhPEP+YD4DSOUJHox7408WMJBWPMlDZCFrzDieE9ljTvH7SIrZxrOIGXAr
eeL5xlzJG88s5kVyPNeYKwVjRtxJ4ZgLRWO+FIs5xCwpETOKOZMS86QMf7GQ
QbSmJg8Tf0Kr5GO68Ezcv2PbdSKvxz3aH9Av4/rWvyZc//8qq/8DqaiGYQ==

       "],
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwl03ecz3UcB/DfGSlJVDRsKpVR2XvvM+7OHneEkgopiZIyG6SBELJn3Z2j
KGWW0VahgSapRAOprJ7vR3887/16v79//L73/bw/ZfoOSRuclEgkxvpThe65
EolLWMIu/QtqGzJ5ST9JbcgKcsWMNFYxwvNH1aos4y/9bLUD2byjf05tzstc
yAI609+zQWoZDsqz1HaslqeoTcjLZP1EtQ5n5fepSg99QT6R5zGSx/TVOCVv
43YG68tySF7D01Sjp9mlfCrP5yHuYIhZOX6UX413oTq9zArxmbyAhxnAvWbX
clh+jWeoQbpZYXbLCxnFnQw1u46f5LU8S00yzC5jj7yIRxjIfWbX87O8Lr4n
tehtdjl75cWM5i7uNyvPL/LrPE9t+phdwefykjg37maY2Q0ckd9gKnW4zawI
X8hL49tyDw+Y3civ8nqmUZe+ZkX5Ul7GmDhfhpvdxFH5TaZTj35mV/KVvDzp
/32MxXzQrALH5LdiH6lPf7Or2CevYFz8hr46f8vb4+wYoa/Ib/IGZtAgdsHs
avbLKxkfv6mvwT/yjjjL2CN9JX6XN8Z5yk25gJn6x9W6nJM/iO8ltyR/3JPY
IfUaDsRvq8mx+/JktRG5mUdHJsT/odbkX3mOmsLOODe1Ba9wEQvpEveDobGv
amWW8of+RbU9WWyKvVKbsZJ8zKcTOczy/Am1Hss5r5+rpvJhnKnaiotZRNd4
99h3tRhfyzPVtvF+cafUxuRhYnxbtRan5Xdjh+O+6G/mT3lzvC9P6uuT4CN9
47gjcnG+kTPjezNBX5sz8nux43Gf9LdwXN7CbJrEnTErwbdyVvyfseNxn8xu
5YS8Nb41TePOmJXkOzk73il2nGZxP8xL8b28iqdin2lOC1rSita0IZm2tKM9
HUghlTQ60onOdKEr3ehOD3rSi3Qy6E2fuItxv+L+eZfS/CDnMCnuC6PNqnBS
fjvOMt5V34AkPo57p7amAIvpxhr6efYfcF2+Eg==
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1WndYzv/3ToMkmqIoSUvIqjTkDkmStERbKiNRKiGhEhEaKNIko0JGfZIG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     "]], GraphicsComplexBox[CompressedData["
1:eJxdWHc41e/7l1EkDVsZKUSijELSrTSRiGTvECGUQvYIyd6yKyVkbx5k7+3M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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl1He8T3UYwPFrk0jkGolrhbjda2SGikipzDISCZVZRjJLsmVkRlNRVlpW
yExlRlGESMMM2cp4Py9/vO/nfM89v/s75/uc1y3ctlujrmkSEhJq+BH9hwUk
WwzQJD2glbSZ5tKftJzO0BJ6SKvpPZpRv9VUnaTF9E+tos9rPt2tFfRjLaVH
tLqW1/9YTor1SC2iB7U9iY5/1pk8THbrrfo2L1HAeq/OJS0n+JSBNOdeMrnm
O53MC3Ef/M8KRtGBR0jHST7jZVpwH5l9/nudQnfu4jJfM5pneJT0nOJzXqEl
tajIFVbyOs/SgAz8yxcM4glqk8X3bdCp9Ig5cJVVjOE5Gsa+c5oveZVW3M8N
Pr9R36QnlYlBr5axdKQRNzn3g75Dn9gnzrCQwTzJLa7ZoR9Qh6zWm3Qavchv
/avOjnnH11iv0XF0Io/1LzqLxuSw3qbvcrvjv7UvtzneF3ul87S0Hou95yyL
uNO517Sw/h7Ppa01t+7U8vqhltTDerfW1Rt1s5bV6Vpc/9Kq+qLeqntirjpH
79Cj8ft4pxyv1fEUdfyHdiav4136EU242Xq7vkc/Clr/pvNjnpxjMUNowwNk
c80WfYveVCOdc+v0DbrQNObJeZYwlKeoF88X75zrv9EJdOWxmBEXWMow2vIg
1WMvuMhXDOdpHqJG3A/Z472IOcUzkZNc8R7EPpMYM43nJ1/MP/aPAjHDeG4K
kRRzokjsG8Vi32PmlIgZUSr2OmZNGZJjxqSQGvPiEssYQTvqU5MMnnu9TqQb
j8e9Ovejvk//uA/r/fpJ/H3HxxOu/88rp9cAdjeJUw==
       "],
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwV02VTFmEAhtEFA7v9Af4SFewCsRPFDnglDCzs7u7uADERu7sDu1FRsbsP
H85cez8fdnbmma0WH4pNDAuCIJfqHh6wkxLhQTBff3GFCvYY/cApytibtIje
1so6SF9xmFL26sIX602dwVfOk0kSeexjGX+5zmQ+c5atpFPAMdYxm+9cJIsa
PGQXC/jNVcbykdNsJo3XHGENYb4rV2fyjQuUc7ZNi+ldTeY5+ynpbLn+4wYV
7Sn6hXOUtTO0qN7RKjpC33Kc0vZ6DddbWknn6A8uUd7ersX1ntbkEbtZyB+u
MY5PnGELg3nDUdYyixRecIAVTGUk7zjBBuYSyWP2sIjxDCGVlxxkJdMYRRRP
yGYxExhKf2rxlL0sYSLDGEBt6lCXetSnAQ1pRGOaEE0MTYmlGc1pQUta0Zo2
tKUd7elAR+LoRGfi6UJXutGdHvSkF73pQ18SKPwJQjwjh6VMYjgDyecQq5jO
aN5zko3M4yeX2UGEe7yvVbWf/gdrtHw+
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1mvk/lP/fxe0JKSUkyRaiokjanFIhFGWpTyslhZQkEqlkCylbSaRQSZEk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     "]]},
  Axes->{True, False},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[FontSize -> 16],
  PlotRange->
   NCache[{{Rational[-1, 2] Pi, 1.9707963267948965`}, {-1.6707963267948966`, 
     1.6707963267948966`}}, {{-1.5707963267948966`, 
    1.9707963267948965`}, {-1.6707963267948966`, 1.6707963267948966`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.29390279089175536`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)    \"", 
       TraditionalForm]}, {0.4205343352839651, 
      FormBox[
      "\"      \\!\\(\\*SubscriptBox[\\(r\\), \\(m\\)]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox["\"       \[Infinity]\"", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.4952993190030003`*^9, 3.495299346335*^9}, {
   3.495300071362*^9, 3.495300193299*^9}, 3.4953002351809998`*^9, 
   3.495300268296*^9, 3.495300301882*^9, 3.495300398142*^9, {
   3.495300431658*^9, 3.495300441828*^9}, 3.495300533876*^9, 
   3.4953005777609997`*^9, 3.495300614777*^9, {3.4953007014309998`*^9, 
   3.495300749244*^9}, {3.4953008066940002`*^9, 3.495300838767*^9}, {
   3.495300872171*^9, 3.495300958775*^9}, {3.495301208859*^9, 
   3.495301253553*^9}, 3.495301360391*^9, 3.4953014190150003`*^9, 
   3.49530153406*^9, 3.4953016858269997`*^9, 3.495301720615*^9, 
   3.4953018583780003`*^9, {3.495301909672*^9, 3.495301925428*^9}, 
   3.49530205175*^9, 3.495302113266*^9, 3.495302235841*^9, 3.495302284678*^9, 
   3.4953023575150003`*^9, 3.4953024671540003`*^9, 3.495302696545*^9, 
   3.495302778084*^9, 3.4953030214*^9, 3.495303088574*^9, 3.495303151875*^9, 
   3.495303474534*^9, 3.49535114179729*^9, 3.495352807780363*^9, 
   3.49535300322394*^9, 3.4953533170848303`*^9, 3.4953550267510633`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], "-", "0.1"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", "rh", "]"}], ",", 
            "\"\<\!\(\*SubscriptBox[\(r\), \(+\)]\)    \>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             SqrtBox["0.2"], "]"}], ",", 
            "\"\<      \!\(\*SubscriptBox[\(r\), \(m\)]\)\>\""}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", "\"\<       \[Infinity]\>\""}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", "rh", "]"}], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", "rh", "]"}], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox["0.2"], "]"}], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox["0.2"], "]"}], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495354906818672*^9, 3.495354922656102*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw123dYzf/7B/AmWmggDSmpjMyWwq1pVlahhERDZQuFkqwoNKRJQ0Pau+hu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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1m3c0l//7x2UklBQqISnKaqeUuBIZURmlQaKMjFLZI7Izs3f2Htl7XPYe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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1m3c41f/7x2nR1NRQdmiTSkNuKxTt0lCkrJSsJKsQsvfKyiZkRHZue5Mz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      "]]}}},
  Axes->{True, False},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{Rational[-1, 2] Pi, 1.9707963267948965`}, {-1.6707963267948966`, 
     1.6707963267948966`}}, {{-1.5707963267948966`, 
    1.9707963267948965`}, {-1.6707963267948966`, 1.6707963267948966`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.29390279089175536`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)    \"", 
       TraditionalForm]}, {0.4205343352839651, 
      FormBox[
      "\"      \\!\\(\\*SubscriptBox[\\(r\\), \\(m\\)]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox["\"       \[Infinity]\"", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.495354907257209*^9, 3.495354923254529*^9}}]
}, Open  ]]
},
WindowSize->{1757, 1124},
WindowMargins->{{0, Automatic}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 995, 25, 191, "Input"],
Cell[1565, 49, 109, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1711, 55, 89, 1, 32, "Input"],
Cell[1803, 58, 85, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1925, 64, 757, 19, 54, "Input"],
Cell[2685, 85, 5020, 87, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7742, 177, 1263, 38, 128, "Input"],
Cell[9008, 217, 251, 3, 31, "Output"],
Cell[9262, 222, 3682, 65, 240, "Output"]
}, Open  ]],
Cell[12959, 290, 1918, 56, 164, "Input"],
Cell[14880, 348, 1495, 43, 138, "Input"],
Cell[CellGroupData[{
Cell[16400, 395, 119, 2, 32, "Input"],
Cell[16522, 399, 88, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16647, 405, 452, 10, 32, "Input"],
Cell[17102, 417, 821, 14, 65, "Message"],
Cell[17926, 433, 821, 14, 65, "Message"],
Cell[18750, 449, 821, 14, 65, "Message"],
Cell[19574, 465, 631, 11, 24, "Message"]
}, Open  ]],
Cell[20220, 479, 1390, 25, 121, "Input"],
Cell[CellGroupData[{
Cell[21635, 508, 2098, 58, 100, "Input"],
Cell[23736, 568, 9256, 166, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33029, 739, 368, 8, 32, "Input"],
Cell[33400, 749, 284, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33721, 760, 191, 5, 54, "Input"],
Cell[33915, 767, 77, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34029, 773, 165, 3, 32, "Input"],
Cell[34197, 778, 87, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34321, 784, 4511, 117, 121, "Input"],
Cell[38835, 903, 10166, 178, 241, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49038, 1086, 865, 22, 32, "Input"],
Cell[49906, 1110, 2167, 40, 236, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52110, 1155, 171, 3, 32, "Input"],
Cell[52284, 1160, 112, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52433, 1166, 12861, 367, 433, "Input"],
Cell[65297, 1535, 97104, 1624, 447, 91156, 1525, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162438, 3164, 16266, 483, 982, "Input"],
Cell[178707, 3649, 1329, 21, 64, "Message"],
Cell[180039, 3672, 1353, 23, 57, "Message"],
Cell[181395, 3697, 1329, 21, 64, "Message"],
Cell[182727, 3720, 1356, 23, 57, "Message"],
Cell[184086, 3745, 1329, 21, 64, "Message"],
Cell[185418, 3768, 1113, 18, 24, "Message"],
Cell[186534, 3788, 1356, 23, 57, "Message"],
Cell[187893, 3813, 1114, 18, 24, "Message"],
Cell[189010, 3833, 170728, 2828, 320, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359775, 6666, 2323, 69, 82, "Input"],
Cell[362101, 6737, 873, 14, 64, "Message"],
Cell[362977, 6753, 898, 16, 57, "Message"],
Cell[363878, 6771, 872, 14, 64, "Message"],
Cell[364753, 6787, 900, 16, 57, "Message"],
Cell[365656, 6805, 873, 14, 64, "Message"],
Cell[366532, 6821, 657, 11, 24, "Message"],
Cell[367192, 6834, 898, 16, 57, "Message"],
Cell[368093, 6852, 658, 11, 24, "Message"],
Cell[368754, 6865, 16500, 283, 320, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385291, 7153, 31306, 884, 1325, "Input"],
Cell[416600, 8039, 1278, 21, 63, "Message"],
Cell[417881, 8062, 1303, 23, 57, "Message"],
Cell[419187, 8087, 1280, 21, 63, "Message"],
Cell[420470, 8110, 1303, 23, 57, "Message"],
Cell[421776, 8135, 1278, 21, 63, "Message"],
Cell[423057, 8158, 1060, 18, 24, "Message"],
Cell[424120, 8178, 1303, 23, 57, "Message"],
Cell[425426, 8203, 1061, 18, 24, "Message"],
Cell[426490, 8223, 238930, 3979, 355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665457, 12207, 3166, 94, 116, "Input"],
Cell[668626, 12303, 55543, 921, 355, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> BHspaceplots.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    557785,      10591]
NotebookOptionsPosition[    555048,      10506]
NotebookOutlinePosition[    555386,      10521]
CellTagsIndexPosition[    555343,      10518]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"h", ",", "\[Phi]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "r_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"], "-", 
     FractionBox["0.75", 
      SuperscriptBox["r", "2"]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "J_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Tan", "[", "J", "]"}], 
        RowBox[{"Tan", "[", "x", "]"}]], 
       SqrtBox[
        FractionBox[
         RowBox[{"h", "[", 
          RowBox[{"Tan", "[", "x", "]"}], "]"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Tan", "[", "x", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "J", "]"}], "2"]}]]], 
       SuperscriptBox[
        RowBox[{"Sec", "[", "x", "]"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "r", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], "-", "0.1"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             SqrtBox[
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox["4"]}], "2"]], "]"}], ",", 
            "\"\<      \!\(\*SubscriptBox[\(r\), \(+\)]\)\>\""}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", "\"\<       \[Infinity]\>\""}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["4"]}], "2"]], "]"}], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["4"]}], "2"]], "]"}], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "1.5"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.5", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "1.4"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.4", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "1.3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "1.2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.2", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "1.1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.9"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.9", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "20"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.8"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.8", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "20"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.7"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.7", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "40"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.65"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.65", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.63"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.63", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.62"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.62", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.616"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.616", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.490945632646106*^9, 3.4909456704045887`*^9}, {
   3.490945715324939*^9, 3.490945824279986*^9}, {3.490946116995352*^9, 
   3.4909461688409233`*^9}, {3.490946230221957*^9, 3.490946269709651*^9}, {
   3.490946379694173*^9, 3.490946382965761*^9}, {3.4909464324872*^9, 
   3.490946505785769*^9}, {3.4909466271689*^9, 3.49094664757792*^9}, {
   3.490946865689232*^9, 3.4909468882693853`*^9}, {3.490946924745488*^9, 
   3.490946947390337*^9}, {3.490947004639708*^9, 3.490947015510462*^9}, {
   3.4909470825790854`*^9, 3.490947136864772*^9}, {3.490947170933041*^9, 
   3.4909471781109533`*^9}, {3.4909472113153057`*^9, 3.490947212114162*^9}, {
   3.490947320691916*^9, 3.490947374956842*^9}, {3.490947661190178*^9, 
   3.4909477401953697`*^9}, 3.490947771420452*^9, {3.490947811523612*^9, 
   3.4909478665754137`*^9}, {3.490947970887321*^9, 3.490948019542089*^9}, {
   3.490948058416172*^9, 3.49094810370925*^9}, {3.4909483610417624`*^9, 
   3.490948363698851*^9}, {3.4909484188940773`*^9, 3.490948441538566*^9}, {
   3.490952468481583*^9, 3.490952591653947*^9}, {3.490952787751878*^9, 
   3.490952793423661*^9}, {3.4909528612375317`*^9, 3.490952942616901*^9}, {
   3.490953068755612*^9, 3.490953098835515*^9}, {3.49095314509991*^9, 
   3.490953165849329*^9}, {3.490953211327157*^9, 3.4909532208615847`*^9}, {
   3.490953272467298*^9, 3.490953314876442*^9}, {3.49095342797885*^9, 
   3.490953447419298*^9}, {3.490953493603736*^9, 3.4909535551742973`*^9}, {
   3.490954289785591*^9, 3.490954314785638*^9}, {3.4909544939345503`*^9, 
   3.490954520191753*^9}, {3.490954566587521*^9, 3.4909545765767803`*^9}, 
   3.4909547066740417`*^9, {3.490954738701983*^9, 3.490954826600399*^9}, {
   3.495371360250548*^9, 3.495371369518931*^9}, 3.495371485383675*^9, {
   3.495371531717502*^9, 3.49537165891121*^9}, {3.495371695064373*^9, 
   3.495371788557378*^9}, {3.495371827729888*^9, 3.495371889486135*^9}, {
   3.495372012703685*^9, 3.495372188447735*^9}, {3.495372232651609*^9, 
   3.495372239791573*^9}, {3.495372287383498*^9, 3.495372287554874*^9}, {
   3.495372357253401*^9, 3.4953723574151077`*^9}, {3.4953724296691008`*^9, 
   3.495372430122113*^9}, 3.4953725028407297`*^9, 3.495372588815288*^9, 
   3.49537276276442*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 - \
\\(\\(0.75`\\\\ \\(Cot[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2\
\\)\\) + \\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({1.5000078662585328`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.4953727718809223`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 - \
\\(\\(0.75`\\\\ \\(Cot[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2\
\\)\\) + \\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({1.5000078662585328`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.49537277204106*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.4953727723491983`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 - \
\\(\\(0.75`\\\\ \\(Cot[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2\
\\)\\) + \\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({1.5000078662585328`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.495372772667276*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.495372772988875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.495372773313299*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.4953727736413097`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"nlim\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.495371698725523*^9, {3.495371747974543*^9, 3.4953717895122967`*^9}, {
   3.495371845361414*^9, 3.495371890661503*^9}, 3.495372016073122*^9, 
   3.495372142014452*^9, {3.495372182203187*^9, 3.495372189088778*^9}, 
   3.495372244094096*^9, 3.495372773963876*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw123dYzf/7B/AmWmggDSmpjMyWwq1pVlahhERDZQuFkqwoNKRJQ0Pau+hu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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1m3c41f/7x0VaVCqESkMqhaSdchdRIlsZlVFGZY8iysjI3jubjGwSidsK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      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7b3E5tXsD9/tX3ibvjihuds+u1Ooxl/qh31zlXr6
C6519i8118oX2/2wF7x/9v3vqCX2R547y7+N+2E/8/6z/L8hc+wPvZ103abu
h/1bc1MhG9vJ9hWL/zx9Mv+HffSZZ70X57Tb219OM1Db/8NeWJI1//7xKnup
dQuuv3/ww17hvWunx/s0+4TDzHOEmH7a726U2R7629VeQtcl5LfiT3sGKEB3
n33iN/uqf9/tI2wMK6YeO2zvcnRVb6D4D/utSx4xaYYes99deKi52uCH/U6n
Kxt+M56wT4+9wxnp9cNeN+vpo2TXk/b2y5YdrEj/YS+UvVvzTtgp+yMnahPb
m3/YM+5/UyAgc9r+8/GvdhcX/bDvivedUbv7tL0H21TplEM/7LNlL+V9VT1j
X/xkz/npD3/Yb1n/Yfm++DP2AJPvpIY=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10},
       VertexColors->Automatic], 
      LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwB8QEO/iFib1JlAgAAABQAAAADAAAA8Ui8PJ0r3j82r+qsFti7P+P/jqhQ
3eA/uvSR5ZDvzz8AXz3+YwjQP2k99sP/4+g/ZmskQU070T90BW4cp6TfP/C8
aJfphek/m7GblIBN1j96X1h4h33kP4YqXbbRUuU/Uof8Q3/C3T8KGnMsRtbm
P//1L13y5d8/BdvsK7gE5D8ybHiq1srnP2iZwbrpP9Y/mP2D4i3q6D/9opSm
CTPnPxWKextwIdE/qiVWL8FX7D91O+F2eMzjP27onYpYw8w/JopSjqeh7D8n
79WRha3ZP+el/jLfQMc/6sw9JHxv6z+imSfXFMjAP8dkcf+R6cA/8Ui8PJ0r
3j82r+qsFti7P+P/jqhQ3eA/BTnXy5S21j/GhJoR0nu9P7rFBrGFD+Q/9C/I
i9sI0D+nVsTO61bNP8Fe07y6p+g/LYDFnzEc0D+bRqK66+bZP75u1BDe9uk/
P9uRzsfR0j+6KyaDdMvhP8UOwZfgROg/053Ay/0U2D+K0COy/VHlPzm8qIDd
5OM/JslZZxs+3z94WLGBBhbnP9LCmyxfId4/bbyoaul+5D+vddCqbMnnP7RJ
9ATNqtU/bY+4RLtm6T/KvV3XNhXnP5/Jc8a+ttA/RzPg6lBi7D85CEcCtLPj
PwaFtYrKrMw/SuYH2A==
     "]], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQfWMCn857oW/2GslqurPLztkzcExcvGH6N/vAG/eK
vH4fsHfr3Pqk5ds3+4cLMqLn6G+33/9K+J2lx3f7R1y7p8Xab7Bf/vyOYOXU
7/aJb9eofzVbZh+yv+jP1Off7W0i25Y1l822n522+nOs8Q/7WpHQab+j++2n
fhZjY2/9YV+f18N1mLfafsvO28f+X/lhv7WqTsBALspeQtcl5LfiT3sGKEB3
354vF0oq/3+1bw6rjFJ2v2Zvv2jZTB75b/Y7VhckSgXctNfcGHnsmhvQvU4i
mgwJt+3fxqx/IlDyzX7bjcSu6r937IWkpD5uXPXN/siDi7y+2ffs11dn/fR9
BNS/drVxfdN9e+/otUe9lb/bnzSQvKxj/cD+ue2XO0fSv9tncyTlFEx/YD9V
oDBEdt13++nbJwuFXH9gDwABaJ8E
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10},
       VertexColors->Automatic], 
      LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwB8QEO/iFib1JlAgAAABQAAAADAAAAmkRVFE8w2j/nBYkPM7i8P85qpt4v
kuI/cMkI9CVXzz+6mQ9lGWbXP0tRcPJ+Geo/VX5Ea5Jj0z+sPNkaoYDiP/4M
j1q70ec/NLpLID+I2T/sAot1Vs3lP8B7dK3eyuI/oasNqPC24D8J8OGVMmbn
P5CDx97ktNs//59IR6W55T/Mai5CyMXnP9nBxqS6KtQ/jN/4dwL26T8zpET8
lK/mP5I9QQH4UNA/4Lct4GOt7D95RaAcpgPjP7tipi93DMw/wyZgFeCF7D/g
c1nhmUTYPz26q41Hs8Y/7Mw9JHxv6z/1mSfXFMjAP9Vkcf+R6cA/mkRVFE8w
2j/nBYkPM7i8P85qpt4vkuI/8Ui8PJ0r3j82r+qsFti7P+P/jqhQ3eA/iibW
WLq11z9OEOHwuEO9P0u7I70qouM/kIGldnJG0j/ebmacjOLEP856WjjvreY/
EMnV0ifRzz/kTAZkHj/RP1BJlZOrGek/Hlzb6mk00D/kGVg/vHDaP3wzoJdr
7+k/D8mNy8hc0j8ORoKQEDrhP+QwBMZHoeg/US0lqZVv1j+s+yEuc5PkPy+R
j9J3NeU/Oo428qB93D+8bZlOt5/mP8T8uhChtOA/8r9veDMy4j+cyVPjup3n
P/B2oFEXINk/crn6kw==
     "]], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrTbp8JRgri/2O49Wyq51v2avvIh3/gf2r/Yhk1b+
y+Q/ae+htn9O2Yqv9rJN9k/8bA/ar5r0T6xR75v9LCN1J9GQHfaz1aPtPVd/
s78dGVfsum+Dffpcxw279L7by85y2ehyc4n9R/mNdenLv9tn9+57vfD7dPtX
xqENopo/7Ofb7dLluNJib9Bsnvdm+Q/7FR/qN59xSLGX0HUJ+a34054BCtDd
dzFZqXPyws/2yxmMp00Ke2B/X7X35/uVn+0XzNpe/GvFI/sZJevufTrx2f7i
QSWnbs8n9uvPqJWZfv1sH5HUusdm1lN7Z/8i64WGX+x9VROCJc4/s7cWNTuS
VvLF/r+brJLS0ef2n9rYvjce/2L/sDOg5/ryF/bJ22ceeaT81T5B4tiCQwkv
7ectVKg2a/9q3y/6Y77wh5f2AEu/nsg=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10},
       VertexColors->Automatic], 
      LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwB8QEO/iFib1JlAgAAABQAAAADAAAAbQi1fpgs0z861ADLDazBPwt+a2tE
5uU/nP46j4c20T+fkYC5ypjfP/ekG3uuiek/gcCozAO01j+Mg29Sdr/kP8xf
RYCJ+uQ/Ap5n+TW+3T9SIUnljdXmPxwX/ZAO698/GcbkBo7y4j8ebyce5bnn
P9TWid7x0Nc/tumyeWmA5z9m7N5EqYnnP9PGGc5UV9I/8p1ylPf36j+r2F3A
G/PlP+Te2vfhNs8/2xuHUbTX7D+Ej+uIfPDhPzxvi2APLcs/RBnAOdRn7D/M
59CKOb7WP/4I/aQhGsY/6sw9JHxv6z+imSfXFMjAP8dkcf+R6cA/bQi1fpgs
0z861ADLDazBPwt+a2tE5uU/3Ui8PJ0r3j86r+qsFti7P+z/jqhQ3eA/dEYR
nxEy3T8cwoKH9A68P6JKqAdFSOE/6lQIGoGU2T8ja46kdNq8P3QAkOj21OI/
HUjL5INr1D9Qi2aI5fy9P7oaxSsjC+U/UvpgTj1z0T8qUy65WtXHP6Q9gFcr
Zec/9hpj88vBzz/enBWFDdzRP5jC/ufGNOk/J6aaDX4Z0D9a13GYjNfZP5yG
9rWy9+k/sm5wyogF0j/+tPW9o83gP2b6a6cw5ug/odQZMlhi1T9qHAZjSObj
P/j3C0FVHeY/uSAAoQ==
     "]], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQzXNzm3zdo4/2S8+oBc55f9tewbn8GE/+Z/u29Yv3
fN923v5B0Pc69bAv9gplem1Xfh+1r+X3aF4l9NV+fud8qxab/fZ3nnZfFjvw
1X7HHNFnzxdvtb/3eP2iytJv9r19+YJXlFfbbw2+dMpP+rt94fFbbQsy5ttH
bpkSLXv2uz1z+ccrRXXd9o/k9qy7UfXD/uHOxbKxb7PsJXRdQn4r/rRngAJ0
9zX/2qvn+OuD/dUtB3YaNz2x/2Pr/0bv4gf7Lsm/DOmtz+23Z39dcBTITxAO
W1C94aX9L8GLsY4vP9hPEtJ5FF772v75OcZaZfGP9s7nN3wRM3xr//0ET4Z4
8Ef7Lq7Su6kz3tn3ly/p+rH0o73SkYtbPD++t4+d5X5wGucn+2JvpsCXPR/s
51vv1I2v/mQvuinllhDHR3sAMG2nAw==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10},
       VertexColors->Automatic], 
      LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJxTTMoPSmViYGAQAWJmIM6w2dnCxnbB/m6Sz9Q1p87aGx/ufLtz4wv7q09v
rDLafNn+2YEfBb8vPLL32drMs3DCc/tJpd4y/PW37LNaTe6EyT+zV+U5dSWV
/5F995Ytl4v+P7C/4RfXdKHguX2Eto9hv9lt+7549cK4X0/s2T5+ev3v+HP7
ByWrjVRFrtor1XSWX2B6af9lY8tEZd3n9smrT14O5bloz/69WEz+4Gv7RQZH
KrbrPrXfN+NnEQfrOXsbZb5dW26/sT8X75kjduOBfdknscJJ4afsJZl6HiT5
vrE37F33ZFXaVft79mcvR04+av/qjK1KTT7QnJnq10VOHLA/nlL4f+LLA/a4
/CvFKxY/j+G2vdC3o/ppXXvsu6RkXj23eGT/0WOPzVzte/Zm61+tEbux2/7x
/74VAXcf2P8yUU37K3/PXrba5duSW7vt5yj1SPg8emB/y39piWfAHftfAdnX
ZjjssWdIzefhWvnQ/plKu7HbsRv2x9Tty86w77UPWNa3Lkr3sX30i5JjhWpX
7B8Zi9iI8uyzn/Fqz/q9Gk/t86eaODDOuGh/ZsOWLd8Cj9tbyZa+d3V9bn8i
9OlPzjPn7TsyFmimFV+0F6jfGbBZ6aX9fYa3m05fOG//8lzmacMDN+zFuRKN
TrO9sgcACVr1Sg==
     "]], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQvaRO0q3D8729LIfRUT7FB/aaShuU71/4aB/0MFhY
seqSve9n394uxs/2jv58+0XPnrSff8r33uavn+0Tjp94trT4kP3awwZ3I698
sbfa/s2idfdO+/eL9s1g2PPVXvuom4yIwwb7U5sdJij1f7NnPZTfFflukf1b
9RhnxcLv9vfV82Yzbpxgv/3N5XVHfH/Yv9ub8/tFWYG9hK5LyG/Fn/YMUIDu
vmSdwJrLhm/s77tcu+G26rl9uugV57u+r+2Zc374rbV4bV9lErz138tX9t9D
nlR6XX9rH2Ycc1Pu5Ct7kb+uD9ZzfLC/5/eUbdu9V/aP5i2wT5b9aD/71pcV
55Re26/STr8VxvHJPvWUDh/XfKB5Fxviez5+sj9YLFwv6PvG/sp1BdviQ5/t
S7mO1RdpvLW3FPRovlPxxR4ASp2dyg==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10},
       VertexColors->Automatic], 
      LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJxTTMoPSmViYGAQAWJmIL7apph2Lu+8/YInZ1IzVl63d2QOvXxb9JV96Jnk
k5xG1+3Tz1lmTGN7av/r//NNDhOf2DPw5cmu+XPP/teXz/6c3M/t7/h9tknK
v2efmD7Pxdz7sf1Uv86mB8ee29/ST68qN7tub7Ok4f7VT8/sxf/6Lepf/dxe
X1E6b/aFS/Z8SW92ytq+sl/LPfPvgupn9kYLJ+q+k7tgv5O34Y2B5Rt7d76E
jyoiT+wj9q08MpflrD0311Gxafff2Nf2iXbFT7hvP++u1/XejpP2C9OihQ4Z
v7F/urtoz0bJK/aKdw5+3yFw1P71GVuVmvzX9ttnql8XOXHA/nRK4f+JLw/Y
4/Kv9Y1UD5nAK/bvlwfs28y0zz5TUCm4ROypPRuz7Anf7lv206wcwg2X7LFX
8vK9oJ/9yP6pqy/Pdte79olTI3ct4tpj/6/3Tu5N+4f2Hz322MzVvmdvtv7V
GrEbu+0f/+9bEXD3gf3Bv9wBC6bctd9zYpqa58/d9lKtC8zY5R7anzjxa1rm
jtv2XbNWmP5N3GNvobfnnuKrh/YeCzonLAi+YX/RW7+UUXGvfcX0onu1cY/t
F5i9NJM/cdl+9sRDRtUM++3rbjy9ERb/1P5M+Zm3T9ou2tud0H0t03/cfka4
mZxcyHN7AIQI9E4=
     "]], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQfXFjvFnt6lf2zZ5HX/Ktf2h/z3u26EmDD/Ybfskn
JWVdsY/7PHl955qP9qs3y5RcXX/GXn++zJ7FNz7Zz3KP4eBecsR+nuIhuckv
Ptt3TlPK2vttj/0htdeWTUxf7Y9bL9Y9lLXJvlpfoPcz0zd7doeDHAUzltqX
xTBHqoh+tz9yw1QqWneyfY7E/zkbFH7YFy76ekiGt9heQtcl5LfiT3sGKEB3
H6PMwffzGJ/ZN+9aGHHk1kv7O1Ztkd6xT+z5hZK2Pz3y1v7OnzztiTmP7Z++
Xr5aMvqD/b/QxXraVx/ZB8m8kPdd9NFei3dm8cHKR/bLW9JE1z//ZP+/OGPX
qYRH9lf6lVdEMX+xT16mp+zW+sj+yJI/gf6qX+0PbHNjDX79yD5k789Jxkbf
7DV99u9pnvDY/s+Nd93z1L7bAwDcAp9D
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10},
       VertexColors->Automatic], 
      LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJwB8QEO/iFib1JlAgAAABQAAAADAAAA1lXRENFw0T8JYSo71BTgP2bXDIql
W+k/0c5O1Xim2z8rH481lXvmP738vpziNOE/+HdOYWT74T/aDNlqtJXnP5qA
XkyWf9k/O+MDsGWZ5T/u7J/LJ8bnP/pG7f4UUtQ/DAjrmPu66D/usAGzVj7n
P3rFyundSdE/K8TYlTVU6z/U/S11tq/lP1/DuxwPtc4/mviVXnus7D+Kkzhb
xwXjP14j8rdnDsw/leaXnk7j7D/v+uGE7IbdP1BR5KILwsg/PrzU7jEb7D9X
li4yj9rSP9DAguiFk8Q/6sw9JHxv6z+imSfXFMjAP8dkcf+R6cA/1lXRENFw
0T8JYSo71BTgP2bXDIqlW+k/ieWElFW90D97Zx6IcF/KP5Xvs4n7Aug/u8mj
rCPx0z/q72ONzRe+P8jEwV+WP+U/DQV4nLzI2D9pRyPbQQe9PyBTV31MLOM/
fCasaljU2z8OhNn72Fu8P4RswQop3uE/dMfn8BCr3T/CUsAZWvS7P1AqLhRp
FOE/8Ui8PJ0r3j82r+qsFti7P+P/jqhQ3eA/KGeRBcFv3T+5FlyIZAG8P4qN
Mt/ULeE/oY6h70Fi2z+vlSOB7nS8P9xBa98OD+I/hLfIC6EP2D8gOsvI9C+9
Pwg9CLGie+M/J3/9eg==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkHssFAAAhw9Dm4U2z2Vx2vKYx8wdiu4XziNsUcijbBipqUO19JjnLslQ
R40QRXKd5xbLmEgvjrvDeXcNIcnj3o+iq7b+6tu+ff9/xATaySRNAoFg+8e/
FaQdYdAXVhBtZxmyp2cJbdofBYvsdTywf8JC5hy89UxeSYw3YVhv0S0dm0Sz
3Ol17tAWyBRNl/bacYRVWQe7EYVIbPJUJ+zl4ZL0FllLIAQqz4hdo9mILIl3
0s8T4Q3jePXR6x+wuqLi+TiKYWvIFu32D6LEz/sUhytGuqOaNpXTD6rVdjcn
UYLlpDhvcWkPapoCyWc1pNj+dDnNi9qF+Z3IqUSGFJP7fWL85zqgkyFzsrSU
we/xkEGymgVBhENLXZcM9dn6X7+9aMAJd9Y5F185ht02g1vLazBUwX8nn5Mj
L49k9kPKQDS9WK+MpsCuHdPCPZ0ORej5FJVKAcKasX11wBUsFfFtdkqVyBXr
OhfahMPMkRr+k6gC4R///ytrjFAnkxaxL6lL0yRtDb5NlJsB9M84PMHsnNL/
jlWDwGzF0jyq2alGHjsb2LloHvZsZBbaFFHw6fotKJLuOM6sTmNhQLei2VqI
kOas1BsJUzjmEaozOyNE59XK9AIZH7Ia0u2ochHaikK2GH0TqNJqi1NRxYhy
udCXNTCO6Z6njXXLYvinXNvomBhD+v12i9hiCYLWx39tG48hPr+4qsBGCpL5
6IIkkwcrT9O7Rr1SUEeDg0wFXPCKKAxujAwO/q73mCZc+HEGRcINGd4vBDwa
zuXgkBY/LqNQDl8N8tsCEgf5zxtYsUQFKO0vPVIcOKAElpY+bFHgIKmWNpLK
Qc6BaaUNVQmv1mnmFyUHA038XudJJX4DuG5G1A==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20},
       VertexColors->Automatic], 
      LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36,
        37, 38, 39, 40},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kf0z2wcAhzN2ZajtUFxc52XGtJi02rXEPtpNVVfmpVxV11JSrbYh1RfF
FKfW6VRWs9NtbSeHxriTVls9+dqFei8S0RAvicjbl4hzXlLllPkH9sPz63P3
3ON8JjWSYUShUL7YxHiTreUYPiR7g1Gz0HtP2SpsVBxtmS3RIu1ZanwvZxy1
13+PMFRpkVVJyjIeKvAllTYSzVHAc03k751IwtJYxngtHYNrQ0TZ/rtKuKSL
jvnWkmjriFwX3JRi6qfnTwu+VqOwODR1Zw+JZLY3M2FFgjEDLV29pMHahWXC
vp0ETRNozlQOwtufF5e36b0dnkUrY5Mw60kZsEsT41GSoEIsnoK9uXFcxT4S
/T9krbP2DOCvEbdvlUY6BA96LXpWa9HUdLtxKliEXQ7WFwuXdVigtF1iLmrQ
ulTil/eVEEpXoz65eAYxr1oc7T/UQBD02MJ5og9OK/Ve/tF60IVjjESxCgyi
wJno6sWOfCGTP6hHSY2Vhl+z2XeHnlLW9Boh5Gxt45geZl7vrQ4PKyBhn4g2
xPRgS7a5ZHpSj/PnBYaAI3KU/u2ee9aiG1y//FNFXD0+9w5Sr20ZBVuwcvpd
Yie63tRYMML1sLMOON5SLIHJ8xOX6znt+KOSOscz0mPXBiPoQPwAgqt+Cdtv
2QbejTATu5cz0C2vP6RWdYN2ZvtG2rVW6HoDXLNTZ8C57z5s0yVAZxJr49dp
Af7v7+W3rNbvckQYN3l132XbOGzZLvMN0mlE3chMWIoWYmL9nwtvPYbglLV8
yGFxGmdj2C7JLUKsKvkca8UATs20SzL2TCPBp4IbZC4CGVrXQV/qRUOYyZzv
oykoXqh96IwBNEf6fJxs0oXS9HecCBYJlru60CxHDKPObY/lDm1YPThv8+xH
LSZiHeN1twbxDeUgV3pRgLhmy4WOcg1cmW5RvvskMM19yVILmxH2IPb6uQY1
XhC83OJPh5GdIVg0JDXD1MlYYlCqYMU7SS0ipWC2ulGzKc3Qc3y67R1V6B9q
LN99bBQL862iMB4BbQT9SV++EpmquR3KvDFoWnJSVi8ROPl9nTT3AyVizsn8
ZHfGEWhdlH1zN4HAA0c980omMW4apS08IsM1WoWy9CMCIfkjV7sDJrHd43Tk
vREZRPK9+U46PopFxNVMyiRWbH1thJ/J8b66l9I/wkc1teCTGoUC84cJ+oOd
cuyt19XZSvlQbdzlhssU4Pzp7/HvrAz+4T+7P9HwEbuwNVCyrADXcijXJVkG
p+NLtSHGBK5cqfytkDaJ/wBO2fPr
     "]], GraphicsComplexBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAH14tGLip4D/6/HoqRW/jP1iF/Ypp
Euc/4h4KECV22z+EIM0TWdfpP0PnyIOAl9Y/bCgkeqHY6z+i+6qtWEXTP5Lj
efNWj+0/VPXu/b6d0D/Vy8uUnkHvP1W+xgvFV8w/kpyeRPle8D/oY382Bl7I
PxJ/0AbmI/E/gvOTSyyNxD9mh+9Mtd7xP+C4iJFlNsE/mVBUM8CI8j/2BSBz
2dG8PzUO6tXBPfM/72YUorJZtz/MmEwkX+TzP9m+hBFdxrI/3W8bww+G9D//
ez7jRoetP5xkv8MjNPU/DO2ptfTdpT+bVJ17p9X1Pw2sOAFVZJ8/nfzugAyE
9j+HNV+mMS+UPxtr5FHQLvc/QIBjt+Lnhj/rOvSh2M33P4ZsgDoxu3U/eShY
Yzh6+D+I54xNqqtVPxgtRFT7Ifk/AAAAAAAAAAAfXi0YuKngP/r8eipFb+M/
cNdv51EY1D9NT3/wzuXoP67mAduo38w/aGTlGEZD6z8hPfYd1hXFP9OnJhql
/ew/kQ6rYFSVvT/T5ZXUVXvuPxBZHCHV2LE/Ns+uIsD47z8+kNnOZFmgP4c+
XmLjpPA/3bQoEfrxc79VOW353FTxP1EinXLlQaO/Irfqziv98T+/YGNTbcqw
v8ReqVuHl/I/OSYaWk3st78gGl26DT3zP5/uLjvjCL6/Gwke4YnW8z/NR+jZ
Q8XBvyVHalqJbPQ/E/CzO3R+xL9R+LyNNw/1P+H/cbcIysa/oyNwJU2n9T9f
uiAadwHJv9HGicDOTPY/10+aBCjmyr+IszkjPfD2P+R4yaHFZsy/KV3FF7uJ
9z91HbunRrrNv6NuKwCYMfg/pZbTNwCyzr8DkrHGj9b4P74XS7k=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20},
       VertexColors->Automatic], 
      LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36,
        37, 38, 39, 40},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10ftTEwQAB/AFZBdtyALjSDK5yfE8OE9eKfAllSQMzsgHkJsyZlQn2/Fw
mAzkUQoJGBCTAQYhnuFBuzgR3eBux2zIeOzNa4yxjb3YemCliAT5D/TD5y/4
+NNZ6edcCARC0EuuL7EZBXRi0jx6NlsVnkQLMsQ17uwDRoRtfDpVYzMgOpzT
v9poBVcaMsfqnAOt1utiSfwykrNIFeFSK4p3nPC5va5BdRSRH/XMjM2oMj35
VyvW+bZ3WvUq+HmMHq6nWcFnN9541GDF8aiA2BNFSrQSB8rI922oY0c+qYIV
G9ODN73SFHAh5naqRu1gBFREfqKwYKytVFecL8fnJblBs4MrGKAmcP7xt4DQ
/hHdv0GGwr2a2uo2B5qp8yO8EjMCq708+o5NgZF3dA9luxM52SGVYvYy3v3q
3tR52iTSJ2UdO686oRqvY52nmsBhZCbF0iZwu3w7u3/aCWXoFIkcY8SVgtHE
Cfo4agdKJv7SOvH9BapWKVnCtpOpFXkpUnSsp0e3G5xwT4q1CosWUX/ol+Ym
vzFk3e2oJoic6JWIjbIYLbzpuXvrtaMIU2scgkIndgku8+cyZtDlyZ2XnpTA
p1zf/0awE0PthPKqehX2zxy075p/BJN/7kyU04EPUr8485wgxxZT7naqSQz/
1w+WEfocUAuKlppTHkP54YiP5r0ROCbi93BYDgzyAme8H4swzsjfarCL8H+/
y5o4ii1NhYj3w61PPjMibY3RQjJa8Tybebf8YwUyHpxtUWv1WNPXaM8W2aF7
29WrhSkH0XDOXSrUwm+J7riqs8Onlc47fUsGhnju698TZhH4DYs2SlrB0e4L
//YXy7CgUIpCFGpUxCeS6wbt6HrK72GKZBDcp1zatCuw37PudESMHbx4XtYt
Vzkcd6RdCJvClxnqyECBDZWHJ8gDi3KEmpaDw2xjMD/0bHjNYsUDC6Vph0oB
Um/ANnWZBB5tPwy4vWkF5dUXnQUSJZi8Ht+dvmJc9P7jT2OCBczkxpANrgrM
To73bIQIl4X7LM9qzNgdU0qluWqQeUSaUakdRpwus4ckXQY3wkw6vjqNtm5q
vpU5jCMPcyynnppAeKUi8ceGWZilQu4Zr2FMhvjqVw6ZkLC74Lc7lHmMyPvj
XwiGsI6fg9tvGOGyZijdXqIFL7S88BJrCPcWhMV5bkZUumULr19bQNZM45Xv
9g2he6Qop+u6AQdSyRJfjg5/X9vi9m0KUUVICf82yIDV5KG4m6GLiOav9L41
K4Rpq/6nY7ol/AfeAeqd
     "]], GraphicsComplexBox[CompressedData["
1:eJxdk3k4FHgcxmlTrae0WKrNPky21LMpT3LTN/OU2TyOSWWiTGEd5WptTEOo
JUmuatFFjkyU5Jarn2NcE2YzZF1lMs19z5gxlae1z7N/7fs87/P++fnn/WCC
YnxCVmlpaeFX+u8ee95tPPyUARSPeMwRMxY0b3aMJ5bMwyu/w7GPV8/DjTRm
OMd+AcpyeyP3WM6C883nNV0KFnRok53srk7B5SZzn50ENmw//vFU3ulJ2Edq
vyp+zIHu+ozyJ0ETsKhPmOjt4AJx8Eqraz8DSFE995zHedA297fNst0YnOZ2
je+c4EPWHR97/8m/gMsIdtnaKoBa87VB/GN0wFknL4dShBBKKAqdVQ+DhcWz
W7mXReC4ZuHLUQENQobCfIW/iAH3qWpgft0QtE1XF6djJJDUadBZYDIAdW3m
DmUcCZCWzWadIvqgwiYQRwyQwkdcvZm0phdSyI0FF3qlsMsoCW9t0AP+NPum
OIwMUK4El/O4CxrrOTOEdBlsfsex3U14BYlxU2YlCzKYndau3N/WDreb9euZ
ODmE0C0y/b9thYSACM3dKjnwGTpeGzOaoX1twwGb1QqojUrAmeAbQexaoxaH
KGA47nVexbp6OG+kudzTpQCspqG8T6cW/HIlt0lblCC6gIJzjlaDJ2SeDCQr
Ieqcq3d5WiWENMTsKB1TwohOqq+xdQWY3a6mmVovglu32dtL06XwLnhotvLW
IujaWl+NphQBxaquvJa3uMIRn8kn3YWXDI1qzREVUGxZidkBd4DWgb8nKlUB
E+7Q9u7PgfN1SZGrNCq4YZNtpR5Jh1njoIbfCGqgZYyq03pTgHouYSr1hRoy
C1kjwi8XwfdsqqtKbwmahpcPt8SGQXRkY51B+BK0Yjf5JzSdAH/bTPdotAS4
mS95rS/tYbPloeOfMRrQ+i///5/7lgqPxpMNEK9/lkVfZANpR3RlSWABIlNI
lIgxDlCNsEvs682IjGmzux/AhbJQucvBjT3IOkLwNHCECz+e2vRKGjiIjLh9
3zs58EA2k5CT/HAEDQanLWMLeXB6jtktPvMGvcV7xvhpeBDsN87i1DFQvzct
/xmBD/kfCG6TLRNI3h/Om6/hQ8p9rCl1aBJ1Opn9cWiDANIvOncsPJpCap0D
vOIQAeyqp+sS/WaQd6LDYHOHAERkgUn/9jnU+YDsrtgqhNJGk9fW1Hfop6H7
HZQ4IZj6eBXEOc0j37l2e+GkEFR+bVpHdZlou8WG8GwHESzunD613MdEdoQX
9OZ8EWjORRqeyPqARuxuSlSfRJBt90BPeXABUaOY2l3+YijUL/bfqsVCC+/N
e1dRxZD1NeVNbAsLeUTHjPB3S0DfoV2bQfyIgj9VekKeBBQNe4rJ37FRyz29
xIfLErjU9QOXWc9GVOxD5fN9UhggVtsrvDhoU6iji2+oFCTVTfRRJQd5jdKf
4R9JIZVcHPVrFhfpOG6bCpuQQuhh+RonSx4qu7LumqG+DOjv8Y6UAR7an2Cc
1uux4o3u7+tzj/MRu8i+lHRNBlbT3UUSHh/1WfFubKPKoNFzbMwkVoBoGee3
DH2VQRXVMC1ZKUBWt6x0g53koBz1lYcnC9GMQZbqTJIc1PGpP1d9FiI3tluF
Y8eKd84vnxSmiNA3+vi+cW0FJHtTMHpqEXJdX2SJPaSAAD3DkuxwMWLu/Rw2
lK6Au9iLFqYsMXJxJ/b/yVDAP0acrFU=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36,
        37, 38, 39, 40},
       VertexColors->Automatic], 
      LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56,
        57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 
       74, 75, 76, 77, 78, 79, 80},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k/kj1AkDh6U75ShHkZGUkpTSsRV9kgyt5CjHEmkybdJ2oFbIW2IWXZtE
TZGcFZvtLaaEGDeTORgahuYeM/OtpFS6vP0D7w/PX/A8jyXlqC9VW0tLy/sn
E3/SnrnWd1WyCF/s2MGNoUrMMd7i5D1LiJDnaytTsmV4/PxHvVWbEkeOOVc1
XuCjb9lFXfZKBYTD5NWHGpUomXGzIJXeBb03BiaFq5QQ2Lm2pNxSwvfV59JO
Og+/bHGzCPiiRJSc5fnnYSWqMkqkkjdckBWVpK7KIZRi7zU/KJH8hVz/hycX
n6fp2Qp2q2Ajlen8Z54S5qTKSP1mDqip5MTPXSqcW3rjeXSrAnaBwRbEQQ6W
H63bWOeixoyyrvGWkwqc1fcltppy0Lr7UilRrIYk3tPRd4UC6gX1t97dZaPH
s27/Ml0NkkR/lkklcjAyNwgLTNiYHvTX3IBIDW6PyMfYuXJ8EbvOOpvZiQ7p
+5tXH2uQ/Mr6zkIPOWR042aeRSfmx3k/4Sk1CJik3j3Kk6HxdqEO5b8vwDba
V/jQmMBIH3d0BlUGgXHfxe07X8Dxe2lhgTsB9/NB3eq3UjD4xmvypCysOP7E
dDiWQIKNyKkkUYqP73YZxiewcIchdfqjiEBXzAmhr7EU5/YKebHmLNjp0CbP
5xOYFfZi3LtYgiy/m6ZnGB2gnNZfSO4lQGuddrhIVwLD4UjB5G0daNa+VHpD
QIDSc92wIFKMmQuoSaqWdjDvbyQN9hPgnEjTY7JECKIcWTmysx1L1RXBnwcI
eOz8O+fIBhEy7KP+aR5sww+1QugoIhDScH7znLWv0E7/votFbUMG5yolUELA
yNvv3yezBlFvnXt4z2grnAMuHJglJpC/I/byerkQj4yL2icmt6I70kFo2kBg
Bpm/dEFYP/S+nnwdqmlBISPiq2MJgblptBCDjwIkie0M/UJaELeIPmqWRuAw
11Mn98hL2O4r+rWhoRkPJlHPZ0cSWGR2Lcr8bQ922ZfWetk1Y4sV3cTMmwBT
+DxGK52Psvzt8evuNCE041OW/2oCTQltDpjajQnce+SE6U34xzD6Nx0TAiUO
nCW/5vIAs/wdcacbYUi66wMtAqk16jSDjVx8t43OHtBqhHlcZDztp3fGtwnC
1KNs/MILsHh2qgGfLXcvjOVoMDO+YO54Lgsz3Y6pHn1lgrSccSKeoUG47I1g
fkYbPCtf3iFFMzEQeODAkjwNRvLuxes/bcZ8AS2E/r4e4Ueze93TNNAynuu0
500Dvl10pFw/WQ81y2lRwlEN8m8s6TVsrUNL+PHxK6o6/L9/l6lX54RnCeBS
1Vk6nSfHFP8ymUWdBFTr7d1Ryh6s2jPhY7pIBlrtM7fNnTJsy9u7MiSKD57z
yslZw1KEU0Mupukp8K1/4cNJbt3IcliwQ9deijlXtRfvNlBis/YmVaRHF7J9
qFa5FAmeXi5w7ZQp0VkcX04p4CFrwpiYdUWMvPBik5SIIZy+xUjc+oOLYq3A
uBuNIly7XpXwVjMEk03MYMsILtSuU8fIOiJcZG7NY+xT4fzlIp+eUQ7S1zgF
B9QMos/fZtPIIxWmrp6fvriMA510R7tppgOo3lzWQW9Xwa5sXUHTIQ7Il6bQ
ZxT3Y6/f2qbHgypwXb0S99lxQLt2OYvh3oeEpF32196pEL4xV5vRx8a6XGuv
Q8KXSK1a82LbZDWOfyu5GvM7GxUdcxISM3sxRvax+m6shu5off4XPzb2q+Yl
Vdr0IGNQ7Kj/XoXhnbU5D2LZ8LsaX27R0o18WsIYp0IFXQP/R8uus7F44AE5
MqULAvsoFhJV+OYxOOH4Uzbq9H16Dq/iIfOQbCjFRYW4UOf1tb1sXGA9XcL+
ykFYRj9ZR1eFOe9jG9mffnamGZvmdpCNeeb3d0bxh+A2pK1y1+HgHNVBwnjP
ghlTEWNzewjLS2+SklI4+G0Hhzli3YGIiqE1hxyGQC3cf7x2JheByU+Mil3a
MNuFM9ukVgnVX2cWh6VykZ/LLOemtUBk/8GC76sEnSwPXTHOhZA0mO0oboKl
bfGUBo0CpzMi4o+d5uFy90fbyaRGfN1/5umGRAXeJq6Yyh/mIfR1RXj+WSb2
TL+ebW6qwJrN2SPbIrtAuBp1zGbVwV7U9FpWLoe97/RerqgLppYqiw9etagI
vEFXbZfjFBjwf9eND/IY8qlXNSip8CK1cmVgG0Tf+9vi5+cRRpZTcmpAK17q
D28ZbBZeaTRy6MWCCA45KqwGB+66atv0SWEWExQo3vgSVVaK4CjrGrjHWVvO
i5AilU/ZovER4GDOvui5qmooqLQnZ95J8Pr33EA/rz6cnPiaF/awGqQYE740
WYLmtrPVLkH9IHsYUP89WY2oINpg/GwJ0ov0xJ88hMhbX6Q+71yNe8qDcul9
MUzIpAv0VQOwMiiv0NWrhiElUz/WXYw37tWOObaDWF+uLjN++Qyy8Ut3vQdE
+B/es8y9
     "]], GraphicsComplexBox[CompressedData["
1:eJxdVXlUDXgbjrKUmlJIxJBIDKVFC3m0MJoUJXSpUGhKI5IRyZKyTNKMNirR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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36,
        37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 
       54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71,
        72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 
       89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100},
       VertexColors->Automatic], 
      LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
       113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 
       127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
       141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 
       155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 
       169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
       183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 
       197, 198, 199, 200},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1V/c/1v/3ltBHGSlaGvSWKCojLXUpu8gWpUhDGkZTGSklRUhlNEkpKWWm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     "]], GraphicsComplexBox[CompressedData["
1:eJxdlmk01XvUx5GhuIZuyDynzGRqcvaNECkzlQwdsxKV20gyRG5ChBChjJUh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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 152, 120, 184, 94, 178, 146, 188, 74, 172, 140, 186, 114, 
       181, 149, 60, 166, 134, 108, 88, 175, 143, 117, 51, 161, 129, 103, 83, 
       69, 169, 137, 111, 91, 2, 153, 121, 95, 75, 61, 52, 3, 154, 122, 96, 
       76, 62, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37,
        38, 39, 40, 41, 42, 43, 44, 155, 123, 97, 77, 63, 54, 45, 156, 124, 
       98, 78, 64, 55, 46, 157, 125, 99, 79, 65, 56, 162, 130, 104, 84, 70, 
       47, 158, 126, 100, 80, 66, 57, 163, 131, 105, 85, 71, 48, 159, 127, 
       101, 81, 67, 167, 135, 109, 89, 58, 164, 132, 106, 86, 72, 170, 138, 
       112, 92, 49, 160, 128, 102, 82, 173, 141, 115, 68, 168, 136, 110, 90, 
       176, 144, 118, 59, 165, 133, 107, 179, 147, 87, 174, 142, 116, 182, 
       150, 73, 171, 139, 185, 113, 180, 148, 189, 93, 177, 145, 187, 119, 
       183, 151, 190, 50},
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwVz1VaQlEUgNGLKDaCmIg1JYbAAHCIotidKGJ3ByYGunxY397/Pk9nODOS
zoaCIMgwSodoZPD/SD/tVGSfGaOeF91rRqmjqp/otrcQ5lu/k6NTNxHiU79S
Zoxx8kwwyRTTzDDLHPMssMgSy6ywyhrrbLBJgS22KbJDiV322OeAQ4445oRT
zjjngkuuuOaGW+6454Euf2mmhi/9xjM9upVafvQHSXsbEX51yozTwAAJhnj0
9gcOpTzm
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1mPc7Vv8fxzVIoiQrZKWMioqkoaeRzEqFJMkoK6KSnY+0iKKlVEYhJYRK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     "]], GraphicsComplexBox[CompressedData["
1:eJxdWHc41W/YVzKKlrKLikQRRaLibshKpLRoWpWKih+ZldGkQpSVESlbZGTc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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 160, 124, 196, 96, 188, 152, 201, 75, 181, 145, 199, 117, 
       192, 156, 203, 60, 175, 139, 197, 111, 190, 154, 90, 185, 149, 121, 
       194, 158, 51, 169, 133, 105, 84, 183, 147, 119, 69, 178, 142, 114, 93, 
       2, 161, 125, 97, 76, 61, 52, 170, 134, 106, 85, 70, 3, 162, 126, 98, 
       77, 62, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37,
        38, 39, 40, 41, 42, 43, 44, 163, 127, 99, 78, 63, 54, 45, 164, 128, 
       100, 79, 64, 55, 46, 165, 129, 101, 80, 65, 56, 171, 135, 107, 86, 71, 
       47, 166, 130, 102, 81, 66, 57, 172, 136, 108, 87, 72, 48, 167, 131, 
       103, 82, 67, 176, 140, 112, 91, 58, 173, 137, 109, 88, 73, 179, 143, 
       115, 94, 49, 168, 132, 104, 83, 182, 146, 118, 68, 177, 141, 113, 92, 
       186, 150, 122, 59, 174, 138, 110, 189, 153, 89, 184, 148, 120, 193, 
       157, 74, 180, 144, 198, 116, 191, 155, 202, 95, 187, 151, 200, 123, 
       195, 159, 204, 50},
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwl1He8T2UcwPHfNcrKKGTEdVEiI7IJpayKUlFkZFWErCijjEIkW0ZKKoqU
Fiqjbe+ZLXtU9qb399Uf7/t5zn3OPb9znvP8bkqrzg07JSUSiS5+rNLdOpri
qRKJxppHV2kJ0hv/qP3JyhW+oDvJ5tZrPW42/k3f4rpr/qvTeZ5qZDb/k75J
Cqkdf6e9KWi8SR8jp/EyHcFq19mjY3iKvOZWa0kyGC/UAdxuvFWzcZUvKeV3
PbSAbtCHuMX4dy2nw7So7tAqmtCTfBTXd/yC5tO1WlGraxb9WcvqYC2if2pl
LahpdJ6W1j5aSDdrQ241Xq7vsMbH7dWxPB33Skbzi3RgrCXXmMvLPEwSp/iY
9tSI67PWtfbpOJpwdzwnqVhnbj0b2MhffjeepnGPZI/3wCZz+3UCz1CGHPE8
nOYTOnAfhdns/AP6Ls24J94baTnDDF7k/ng3bHH+QZ1I81i/WA9u4Cwz6UhN
7mCr8w/pJFrE+yJX7Cu+oiePcCPn+JTY0A/EO4n7sJbztS+Ps831DutkWlKe
TM5ZrIPITcLx19qL+rE2jv/Q4aTjPJ/Rmfzm1umDZDX+RYdwp/H2aDyb8YJY
S+0X66Zb9Il4FuMVcR86UovpTq0a+8mtHDGeQgnHz+ptukYraAW9SZfEuusb
sWa6TStpntgr+k3sBX1FU3SjNoj3arxU3yY9F5jFS9Qim/lfdShFY40df6+v
8STb3d9RfY9WVCRv7Dfnfauv8igZuMjspP//z9SO52SHvz+mU2kd9xzPR0Yu
8TldqcNd7HT+cX2fNlQmX7w/dpk7oR/QlirxbmJ92G3ub51Gu1hbksnMnvj+
xfcmvhOx92M/xx6NfRd7Jd5BPGfca3x+fE5cj3/ifxsnOcVpznCWc5znAhe5
xGWucDX+1md/yHPcSwGycJk5dKMuxWPPWc8f9HUaxR51vFJHxboY74pr6DXX
/Q9Bh7hX
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1WXk41N/3z74ksoSkKLSo7LJEJyqJUihRKaTsQooiZY2sFVpJhRTJFlmG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     "]], GraphicsComplexBox[CompressedData["
1:eJxdWHc819/3VyGjMqJUGqis6IMyUu8jGZWQUEJIRlZkJaJkpyIaEpGsqOwd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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 160, 124, 196, 96, 188, 152, 202, 75, 181, 145, 199, 117, 
       192, 156, 205, 60, 175, 139, 197, 111, 190, 154, 203, 90, 185, 149, 
       200, 121, 194, 158, 51, 169, 133, 105, 84, 183, 147, 119, 69, 178, 142,
        114, 93, 2, 161, 125, 97, 76, 61, 52, 170, 134, 106, 85, 70, 3, 162, 
       126, 98, 77, 62, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
       18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35,
        36, 37, 38, 39, 40, 41, 42, 43, 44, 163, 127, 99, 78, 63, 54, 45, 164,
        128, 100, 79, 64, 55, 46, 165, 129, 101, 80, 65, 56, 171, 135, 107, 
       86, 71, 47, 166, 130, 102, 81, 66, 57, 172, 136, 108, 87, 72, 48, 167, 
       131, 103, 82, 67, 176, 140, 112, 91, 58, 173, 137, 109, 88, 73, 179, 
       143, 115, 94, 49, 168, 132, 104, 83, 182, 146, 118, 68, 177, 141, 113, 
       92, 186, 150, 122, 59, 174, 138, 110, 189, 153, 89, 184, 148, 120, 193,
        157, 74, 180, 144, 198, 116, 191, 155, 204, 95, 187, 151, 201, 123, 
       195, 159, 206, 50},
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwl1He8VnMAx/HnRkZo2kpS7iUNRCRZFWVFRpKMjKaKiGyyGkaRUEb2VhEh
W8No772sjIz27v19+eN9P79zz3nO+J3f81Rr161l16JCodDTn8n6kz7B0aUK
hVZaTadqI62tZfVzvYdaxgu0Qk5gPFx7UGI8W5uzr/EE7UcRq3mZ9jknlez/
Rh/ItdjZ9kd6K+dS2faP+ihTXOZnHcTF1KGc/V/ovVTMNWyP0Bs5g/1sf6f9
KcUaXqEDNeyboSeyp/G3+iAHs4vt0XobNY3n6XlUMZ6oj3GU8TKd6r5+0Sc5
xv9a5xw6LefWulpev9QG2ltr60I9VSvl3nSkHqs36aE6R0/WM3V//V4b6sN6
hC7RHVjLq3TkEP+fqSexl/FYfYjq7Gr7Y72dlkxz37/qYC7JOTMP7Mg6XqNT
7iFzxXTH/6ZP0YYjcw1KM8O+Ffo0l2Zu2JudmGnf7/oMbanHPnnXrOd1OnNK
7p9Zjv9Dh3BZ1mLWUZ7V/b9f9P9aPSvviA28QZfMJcXM9vk/dSiX551kHeS5
fP4DvZmzMx9s5E2uo3Hu2THjtA8llLH9id7B+Rxoe5IOYI7r/KXPckXm2L7p
Wp8Kxl/pfdQxXpR3mLkyHqXH6S16mM7Ns+s5eoD+oCfoI5ljXZp70zK6ibdy
Ddv54hbrrLxvbZJ51fF6vPbVuro464ndjD/VOznceL5eQFXjyTqQuZ5ppT7H
lVmPVLT/a70/95d3avtD7UWLnJfNvE03mua52N1xY/QuLmSec/+tz9Muc0Dl
HMcW3qE7p1GT+Y7/R1/gKhpQhT3Yyrtcz+l5HhY4/l8dxtWZg7wvyrLQvv/0
Ra6hYZ6bciyybzFLWMoylue3ML83+W7ne5K1nzWetZz1mTWW95/5ynPlXnP9
XIdVrGYNa1nHejawkU1sZgtb2ZbPuJeXuDbvn4Mozzbe4waaUStzYG4/07u5
KMfanqKPU894uTbRgm4HnZS4lg==
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1mvk3VP/jx5ESUUSlUklIkVKiRZ5oo00UhcrSQvJOiSItSkXIlqTFUiip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     "]]},
  Axes->{True, False},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{Rational[-1, 2] Pi, 1.9707963267948965`}, {-1.6707963267948966`, 
     1.6707963267948966`}}, {{-1.5707963267948966`, 
    1.9707963267948965`}, {-1.6707963267948966`, 1.6707963267948966`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {
      NCache[
       ArcTan[2^Rational[-1, 2]], 0.6154797086703873], 
      FormBox[
      "\"      \\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox["\"       \[Infinity]\"", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.490946650071991*^9, 3.4909470212583017`*^9, 3.490947138289199*^9, 
   3.490947185140987*^9, 3.4909473289572983`*^9, 3.4909477475388327`*^9, {
   3.490947844699905*^9, 3.490947873209074*^9}, 3.490947997017988*^9, 
   3.490948112342647*^9, 3.4909484066812143`*^9, 3.490948450439602*^9, 
   3.4909525994888887`*^9, 3.490952804490889*^9, 3.4909528976430817`*^9, 
   3.490952954158587*^9, {3.490953095821659*^9, 3.490953115310104*^9}, 
   3.490953183429883*^9, 3.490953236152776*^9, 3.490953328062275*^9, 
   3.490953463400742*^9, 3.490953527150621*^9, 3.4909535696042767`*^9, 
   3.49095453925235*^9, 3.490954593319294*^9, 3.490954843024397*^9, 
   3.495371385940976*^9, 3.4953714902740183`*^9, {3.4953716311172953`*^9, 
   3.495371663085577*^9}, 3.495371704525564*^9, {3.495371754415697*^9, 
   3.49537179600298*^9}, {3.495371852052269*^9, 3.495371872772476*^9}, 
   3.4953719441554003`*^9, 3.4953720252655363`*^9, {3.495372161554138*^9, 
   3.4953722094238586`*^9}, 3.495372273141562*^9, 3.4953729564534407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], "-", "0.1"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             SqrtBox[
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox["4"]}], "2"]], "]"}], ",", 
            "\"\<      \!\(\*SubscriptBox[\(r\), \(+\)]\)\>\""}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", "\"\<       \[Infinity]\>\""}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["4"]}], "2"]], "]"}], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["4"]}], "2"]], "]"}], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.616"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.616", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.495372308472616*^9, 3.495372398174193*^9}, {
  3.4953724386148357`*^9, 3.495372449248025*^9}, {3.495372515017119*^9, 
  3.495372516842935*^9}, {3.495372624812271*^9, 3.495372633002624*^9}, {
  3.4953726862721148`*^9, 3.4953726881076508`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 - \
\\(\\(0.75`\\\\ \\(Cot[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2\
\\)\\) + \\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0.6160194856393223`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.495372689213736*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 - \
\\(\\(0.75`\\\\ \\(Cot[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2\
\\)\\) + \\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0.6160194856393223`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.495372689223173*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.495372689230503*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 - \
\\(\\(0.75`\\\\ \\(Cot[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2\
\\)\\) + \\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0.6160194856393223`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.4953726892335978`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.495372689240974*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.495372689244331*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.4953726892471952`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"nlim\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.495372331785716*^9, 3.495372398779689*^9}, 
   3.49537245058335*^9, 3.495372517855611*^9, 3.49537263455256*^9, 
   3.495372689249963*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw123dYzf/7B/AmWmggDSmpjMyWwq1pVlahhERDZQuFkqwoNKRJQ0Pau+hu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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1m3c41f/7x0VaVCqESkMqhaSdchdRIlsZlVFGZY8iysjI3jubjGwSidsK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      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxdWHc819/3VyGjMqJUGqis6IMyUu8jGZWQUEJIRlZkJaJkpyIaEpGsqOwd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    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 160, 124, 196, 96, 188, 152, 202, 75, 181, 145, 199, 117, 
       192, 156, 205, 60, 175, 139, 197, 111, 190, 154, 203, 90, 185, 149, 
       200, 121, 194, 158, 51, 169, 133, 105, 84, 183, 147, 119, 69, 178, 142,
        114, 93, 2, 161, 125, 97, 76, 61, 52, 170, 134, 106, 85, 70, 3, 162, 
       126, 98, 77, 62, 53, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
       18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35,
        36, 37, 38, 39, 40, 41, 42, 43, 44, 163, 127, 99, 78, 63, 54, 45, 164,
        128, 100, 79, 64, 55, 46, 165, 129, 101, 80, 65, 56, 171, 135, 107, 
       86, 71, 47, 166, 130, 102, 81, 66, 57, 172, 136, 108, 87, 72, 48, 167, 
       131, 103, 82, 67, 176, 140, 112, 91, 58, 173, 137, 109, 88, 73, 179, 
       143, 115, 94, 49, 168, 132, 104, 83, 182, 146, 118, 68, 177, 141, 113, 
       92, 186, 150, 122, 59, 174, 138, 110, 189, 153, 89, 184, 148, 120, 193,
        157, 74, 180, 144, 198, 116, 191, 155, 204, 95, 187, 151, 201, 123, 
       195, 159, 206, 50},
       VertexColors->Automatic], LineBox[CompressedData["
1:eJwl1He8VnMAx/HnRkZo2kpS7iUNRCRZFWVFRpKMjKaKiGyyGkaRUEb2VhEh
W8No772sjIz27v19+eN9P79zz3nO+J3f81Rr161l16JCodDTn8n6kz7B0aUK
hVZaTadqI62tZfVzvYdaxgu0Qk5gPFx7UGI8W5uzr/EE7UcRq3mZ9jknlez/
Rh/ItdjZ9kd6K+dS2faP+ihTXOZnHcTF1KGc/V/ovVTMNWyP0Bs5g/1sf6f9
KcUaXqEDNeyboSeyp/G3+iAHs4vt0XobNY3n6XlUMZ6oj3GU8TKd6r5+0Sc5
xv9a5xw6LefWulpev9QG2ltr60I9VSvl3nSkHqs36aE6R0/WM3V//V4b6sN6
hC7RHVjLq3TkEP+fqSexl/FYfYjq7Gr7Y72dlkxz37/qYC7JOTMP7Mg6XqNT
7iFzxXTH/6ZP0YYjcw1KM8O+Ffo0l2Zu2JudmGnf7/oMbanHPnnXrOd1OnNK
7p9Zjv9Dh3BZ1mLWUZ7V/b9f9P9aPSvviA28QZfMJcXM9vk/dSiX551kHeS5
fP4DvZmzMx9s5E2uo3Hu2THjtA8llLH9id7B+Rxoe5IOYI7r/KXPckXm2L7p
Wp8Kxl/pfdQxXpR3mLkyHqXH6S16mM7Ns+s5eoD+oCfoI5ljXZp70zK6ibdy
Ddv54hbrrLxvbZJ51fF6vPbVuro464ndjD/VOznceL5eQFXjyTqQuZ5ppT7H
lVmPVLT/a70/95d3avtD7UWLnJfNvE03mua52N1xY/QuLmSec/+tz9Muc0Dl
HMcW3qE7p1GT+Y7/R1/gKhpQhT3Yyrtcz+l5HhY4/l8dxtWZg7wvyrLQvv/0
Ra6hYZ6bciyybzFLWMoylue3ML83+W7ne5K1nzWetZz1mTWW95/5ynPlXnP9
XIdVrGYNa1nHejawkU1sZgtb2ZbPuJeXuDbvn4Mozzbe4waaUStzYG4/07u5
KMfanqKPU894uTbRgm4HnZS4lg==
       "],
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1mvk3VP/jx5ESUUSlUklIkVKiRZ5oo00UhcrSQvJOiSItSkXIlqTFUiip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     "]]},
  Axes->{True, False},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{Rational[-1, 2] Pi, 1.9707963267948965`}, {-1.6707963267948966`, 
     1.6707963267948966`}}, {{-1.5707963267948966`, 
    1.9707963267948965`}, {-1.6707963267948966`, 1.6707963267948966`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {
      NCache[
       ArcTan[2^Rational[-1, 2]], 0.6154797086703873], 
      FormBox[
      "\"      \\!\\(\\*SubscriptBox[\\(r\\), \\(+\\)]\\)\"", 
       TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox["\"       \[Infinity]\"", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.495372337890308*^9, 3.495372391190976*^9}, 
   3.495372422334113*^9, 3.495372485721664*^9, 3.495372577952713*^9, 
   3.495372669836753*^9, 3.495372751848475*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "r_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"], "-", 
     FractionBox["0.75", 
      SuperscriptBox["r", "2"]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"], "-", 
     FractionBox["0.75", 
      SuperscriptBox["r", "2"]]}], "\[Equal]", "0"}], ",", "r"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4953713953452053`*^9, 3.495371441442926*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"-", "0.7071067811865476`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.224744871391589`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.224744871391589`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", "0.7071067811865476`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.4953714037881327`*^9, 3.4953714418678703`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Tan", "[", "0.617", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.490948044210432*^9, 3.4909480467464037`*^9}, 
   3.490948391815071*^9, {3.490952399412209*^9, 3.490952401076757*^9}, {
   3.490952433128439*^9, 3.490952447765682*^9}, {3.4909528229193773`*^9, 
   3.490952854028508*^9}, {3.4909586536793413`*^9, 3.4909587818267813`*^9}}],

Cell[BoxData["0.7093896740685884`"], "Output",
 CellChangeTimes->{
  3.4909480470923367`*^9, 3.490948392784594*^9, 3.4909524063160753`*^9, {
   3.490952436788825*^9, 3.4909524488615417`*^9}, {3.4909528241187763`*^9, 
   3.490952854735285*^9}, {3.490958655194284*^9, 3.49095869577816*^9}, {
   3.490958729219964*^9, 3.4909587828606577`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArcTan", "[", "0.7071067811865476`", "]"}]], "Input",
 CellChangeTimes->{{3.495372600087961*^9, 3.495372610818141*^9}}],

Cell[BoxData["0.6154797086703874`"], "Output",
 CellChangeTimes->{3.495372611216651*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  SqrtBox[
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SqrtBox["4"]}], "2"]], "]"}]], "Input",
 CellChangeTimes->{{3.4909578947947807`*^9, 3.490957899696969*^9}}],

Cell[BoxData["0.7071067811865475`"], "Output",
 CellChangeTimes->{3.490957900102948*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"h", "[", 
   SqrtBox[
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["5"]}], "2"]], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.490948278510248*^9, 3.4909482884419127`*^9}, 
   3.490948367244018*^9, {3.4909526782952433`*^9, 3.490952702572467*^9}}],

Cell[BoxData["4.503599627370496`*^15"], "Output",
 CellChangeTimes->{
  3.490948288816188*^9, 3.490948369255402*^9, {3.490952679292151*^9, 
   3.490952703539816*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cos", "[", 
  RowBox[{"2", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"0.7", ",", "0.7"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.490952759863028*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.8892257741369434`"}], "-", 
  RowBox[{"2.025710635126946`*^-10", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.490952769188589*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", "/", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.4909533976758957`*^9, 3.49095340254766*^9}, {
  3.49095446685231*^9, 3.4909544728402147`*^9}}],

Cell[BoxData["0.5235987755982988`"], "Output",
 CellChangeTimes->{
  3.4909534031376867`*^9, {3.490954468537497*^9, 3.490954474173664*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h1", "[", "r_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]1", "[", 
    RowBox[{"r_", ",", "J_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Tan", "[", "J", "]"}], 
        RowBox[{"Tan", "[", "x", "]"}]], 
       SqrtBox[
        FractionBox[
         RowBox[{"h1", "[", 
          RowBox[{"Tan", "[", "x", "]"}], "]"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Tan", "[", "x", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "J", "]"}], "2"]}]]], 
       SuperscriptBox[
        RowBox[{"Sec", "[", "x", "]"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "r", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Orange"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.7"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.7"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.7", ",", "0.7"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.7"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.7", ",", "0.7"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.7"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.7", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.63"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.63"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.63", ",", "0.63"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.63"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.63", ",", "0.63"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.63"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.63", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.617"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.617"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.617", ",", "0.617"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.617"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.617", ",", "0.617"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.617"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.617", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Purple"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.3"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.3", ",", "0.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.3"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.3", ",", "0.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.3"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.3"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.3", ",", "0.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.3"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.3", ",", "0.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.3"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.7"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.7"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.7", ",", "0.7"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.7"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.7", ",", "0.7"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.7"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.7", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.490953930735528*^9, 3.490954020461129*^9}, {
   3.490954960133402*^9, 3.490955017596409*^9}, {3.490955088240739*^9, 
   3.4909551380495777`*^9}, {3.490955541008396*^9, 3.490955603328714*^9}, {
   3.490955637942823*^9, 3.4909556709098873`*^9}, {3.4909557315071*^9, 
   3.4909557964910917`*^9}, 3.490955830802885*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw123dYzf/7B/AmWmggDSmpjMyWwq1pVlahhERDZQuFkqwoNKRJQ0Pau+hu
0t57aO91OvN9Kvm+P9f1+/nH9bg6p6vOeb3u+/l0HbKXb5y8ysXBwXGXm4Pj
v7/FlfVOz8uygeP//qisP69PkPacubONv8oWVmZHic+Q1hfi3Ly06gHo7Vhf
00Nayms2kDPQHVy0G65WkFbKVhefr3wFDrIFPYmkgyqCvaYXveGPO0XLi/Tn
fzStqU8+EOVv73yVtMPuu98upPpD0BKtYHXSKyNV6ysqP8HXf3Zh3KS7ctbP
7BgKhiRFXo/y9WyQNJfRfb8YBl8jJI69Jv3i1fIldIFwuCWcy9QhPRn6rCT4
UwTMfaA/Y8qwwfiL9cL+jVEghV20SNI7z+8w7E75Cqfmlz6aXMeGPdqWWXyV
sVCRfN/vJenAswUrAs58g3cXp99JkR5QYS5KD8bDtVNmO1Sk2ZAROiyz5m8i
FG581ZwpxYaW8pOHSvSSoUdg24XdpHcryQmw+VPAwdNKQkKSDd9AZsYkIBXk
P6obeUiwob6/JemxRRqsDxG0Hl3LhvHTIrlfNqTDu7aTOmHibMgqVRlvTcqA
COmmlIJVbIgWM7rDW5YN20M38c+JsUEhQ0eTyzsHrKH9oDJpbUKqnDiVC9fy
Vtx9KsIGwZ01jxt68mDbtW/+vcvZ4NT5bnEXKx+mbwasGxNiA0+OaAHxA0G5
+aP3hCAbeBkyV8y1C8B5aan8H342NGryOwktLQSZiws7nJewIfPmORnwKYKF
Pe/YJ3jZIBOo8ZCDUQSNUUfjN/Cw4cI1PrWfZ4rBetq2Mp2TDdu3Wj1Qki6B
R+FhS7wXCGgNve5aHFMKbz9KpUjNEnAuKO0jM68MZAJ662/NEPCttoIVp1AO
AR8q6nCKgJmovYqmH8rhrQC3vcE4AXefK9z/ZF0BJVckZBb7yec/N3heuLIK
Zi6o/F3TSEAHKybN06oWlof83T9fR8DhgfaUH9W18OtWpE1rDQG1+RGVVMk6
YOewbzhXECBjv6VW6EUdOK6/e92+kIDO0LGv/Gb10J1jmclOIOBgi8NxEc5G
sAhtTbOPJ0CcdfN6p2oj8DqORrTEEuDoUiP0+VojvNpSfzYgkoB2QsNvVVMj
oPekRsknAnzSQ9bmRzdBf98J56qnpC9/6pg50gLzbx5PhBgRkCqav9PRux0e
BTyVtDtKfn89/yRWfjs4jb7du/0QAZI3KwtdZtoh6jv1dJw2AQIGs7dvHu8A
Q9dexmkVAq6mlmbwi3TCM9aVdE9xAlhKUjsI3y44Xd1/yqmLBTOrJ4Yv+/SA
5/6F4+5tLAg+6ftlWVEPdBwrMX/VxIJ1W6quR8/2wKTCuTD3KhbIK+YIXlXq
BXmBLNr2Hyx4o12ufPZlL2z6rVB6PYgFMV8oUvf1+uDVwg5Xj5MsKG348vR6
Xj+EBGs1TRiy4PYcnNNp6AeZSWNfw8MscIj4myA81g+m93hOcxxgwZflrOyI
1QPwo3ZmUU6ZBTpZwj+8bg3AmYkStsUSFnD/4U53VxgE59KcgtR0JnQdCXxX
9HYINtwu87dLYoJWzrLX8xFD8J36Z07iGxNmhltObs8ZAh4jLWfHz0zwunpQ
5+XQEPy0CL9V/5oJGy/+mmftG4ZnvQPWHy2YsCO0Xr1tahhGPs5XSXMywdSP
U+jG4VHIHzr5I2aOAdJnT7VWXBqFjM9ZD7bQGXD6yKNCmQejQF+/cHH9CAPq
93N3pkePglLwaqmCKga8uyVj/4Z7DJq1b0y1fWRASFX3wcG8MfBz3Gr9WIEB
i9HMz2sUJwBE/0XqyTBA+9Bcpee+Cfh7Ayd5xRkglbP5MPPUBPy0VY9x4mOA
3vpy6Uy3CTgxGMVeOUkH4eL7rm3tE/Chjza8OZkOrKb0mAjPSRjQVazhUqGD
WcwZCdnhKTiqZu0WsJUOF4+XGsjPTUFoEHWf4kY6PJ7mXb1++TRsXa3Xr76a
Dtv/XXjNqTYNNRcPcK8jaLB3/rqm/fNpmL542OBfLg18kxafNcvNwGOHWsEN
+2jAbNzJTd1CgUrfSxVSqjRIyRdc81CVArZ3+OuElWmQJuS7fWE/BSaT3+dN
SdHgisiRq8wTFBBV5jrquECFXSd3ReTep8BExmpBr1wqSE8kmbsVUeAuZ/QZ
i91UMEraXkc5PQsTF1KfCmymQlPZpcX0C7Nw2HHL9fT1VEjPjt1013YW+N22
BjKFqLBCCBwGXGahYNm+Z3tHZ2H6rvyp5xGzkJ4kJlAfPAs84/57mqZnoS9g
xakd/yiwdy2h9+YZFWZuiqzfy6CAYV4Jxr2lwhbxoGW6ExTIMvbsLfKnwmHf
PHWdVgpIEU/5hmKoEL1nx8UlSRTgS+RNHq2kwvbovAuxFhSgpb0TmBChgWZ+
unft9RlQe8+zsyKEBrWJO6YkzWZggxyXvPBXGsxeK/G9qD8DaZzPvpxMoEHy
EYO6KskZYBv2bS39SYNLHRgLZdPASVU8ZfuHBp9bSmbeyEzD6GJEZ9Q6Oszu
uiY6+nsS2qsyzEeC6KB5r7dGKXUSVu7V2uwSQYcn+569swyZBK6CSi2+b3QI
WumpkXdzEsaMY2XEcuiwSzq3ccXaSZDZ2Zc02EIH26acF7q2E7Bdd6P8DWEG
ZK64sZKDcxwUZhNA0p0BarvWr22aGINgetPo41cMyC3f0xXeMgbixjvPd3oz
gOq5JXrz9zGw0b0c/CKYAfe2crXPmo7Bonvz8bB0BgRJKIF5/Cj8sknQrx9i
gGzdfdd84xHojHq7VEuPvKcCX/oa94xAlcNGMfphJlzVlv86sGEEMo/I/4gx
ZsL4i8dXqaxhkBqoa1s0Y8LpD3aXqj8PgwfxcZ3DLSZIumpMPJ4eghye5ATt
UCYYSn5kT78chEsD8om1FCa4/VlcdefGIIy92S9vwGQCGAhcnjUdhF2jDOHM
eSZ82EWP6to4CC3vVxi5k3Pm0ZvowOvFA0DkiK6rkmRBk3z7pRd/++FIeWzV
Bn0WJO3mqsx07IOoZYMH2n1YUJMz8Mj7dB8UfsiqdQlgwcvl7w5YavUBj8vR
2DUhLDhzcGItsawP6HH3d2p9ZUHcpy/dE5G9IK0W6boziwWKL03HBlJ6wGrP
55n2dnKuvuVcauraRZ5LnmhhCQL2O38XOGHcBStYQ01B0gS4WFoI6Mt0gWn6
Ur51sgSs5HbeIo6dsMTlw2MRJQJeCoXudVjsgAfD2a5pqgRcDOYUb3Fph+AY
IeVmYwIE75haWx9th1uDSUcWTxKwSF19gyLRDo8fm1ySNSXgYd5kz2xOG4wX
vbtpcp4A18Gf7+JZrSBufWbFPVsCiOhbaTy3W+BhZdPnD64EhG1ON1TTboGd
zJCBc+7knlxjanV5ZQvY3/gmKvWcAPaCws5vic2wz65D1duTgFu9xt/Y401Q
mvLrxiZ/Avpefk6JuNwImj0vlLTiyD110jvl6c5GkD3T3RdO7tVfHttmzDka
4dKvvY+5Egl4MqxzmiusATbe+nEmJZWAuVFNSfH2evimG/qmNI8A/hyhY7eN
6kAss/H27yoCKjclZXGvq4OAkqHpQnLPr/2x/5NcZy3kJEY+zSRzwNalqlo6
a2sh0eLgmFcTAUd7h45t8q+GPgGXdEYnAWsuMNWFVarBgHN7e0E3AZc43ipT
G6qghX9h5Yse8vUY7PD7TOaMQ792Zf+XOwY5b3R9e1MBDtPB7bFjBJhn8ERZ
bK6AJ2kBb/QmCFh+9NZ2/vJyeC1317BjkgDZtf7Tx5eUA3es4T8amXNoE4UB
AW6/oW7PYeFeBgH3nJeOSt8tAUatengQBxtiXsjU3hcpAVoFj2IrmaNeypVM
VSUXg+XtE1lC3Gw4x1m1zW6qCJ4q6zJtyRw28aroqIN1IYSnlA+18pG5W2aD
SwRPIbQ/qswaJHOc5soLIU0RBbArTd5nQoANH49rbjDLRwjTGbwwQubAjvJV
sZeTfsC3n2tOBgiz4bEGz37fiTywxCOX7pI5cntk/tafinmgMbn03lFRNiww
dWr/fs6Bzp0mKSNk7qTete4V68qG/SuetX0nc6ojFx+vgng2CIQ78TqsZsP3
I9666u8zoWrV3I22NWzYP9Scq16VAXfldic8J3Oun4Y1x+5lGcCt7jGzlczB
tekaKRJuaVB5v87djszJF6PGHi79kQrrVNwaF0n3FhdUzrBSIFw8RcmbzNWf
ZStL024kwzulFb1BZO5e+84u6pdqEticaY2UI3O66K+Ream3CRA3s/p8JOnz
Xx7y2ffHg01z3DJpMtfv2+Spl6LxDb4PO8a9Iy0e9kKe4h0Lr+Z19s//1wOO
/VmvNBQNYsP8vy+SvYFbzPrY8w+RIGPDky5K9oy3E4+vxY+Eg5kHt7gV6SK1
AveqfV+g0eP9jXjSrlqH1zYohsIp6YDcSdK6Mof+cTUFQt8CD1uB7DWbdG9F
b3X7CD+qyjebke5rz/1rvNUXrHe0Gr8grZ6xZ7Qz+R1Elq63jSdt+UR2djnf
a3CXD7lTTvrCUzm6pqU7mPccuN1L2uiEbVjx7fvQ7L7sCoU0TXff01UGV2DQ
f/oQm/SH1g1xL68exrpAyvr/el7F18lf9o9uojL/8kkG6db8UkK26jGOnD/0
bYx0k/OFkRGv57ibK9K8hTSM3vyVrfoWw65s4PhB+kVNfXfB9Q+4OFoXEET6
9oand78U+eH96XS526SnYg01nFd/wvs1HV90SIeoH9A0vBaMqV3GIoKkI95a
vRHPD0MZmw33a8jXJ8vgctjUsnCkZ1jX/tfrfunnbK9IjcBwAWXJ/aR1isE9
/HwUlkW9MZsg348wdbd1d5ZE497sQK8PpN0zlnjtT45BhtPN9B2kDQUsTbnN
4nCl4JbaMvL9LB9cx13IHY/5IcPd50ivnqyXvJ/wHfUPFfUOkOfDe0Jo08Yz
iTir2NNqTZpI+xm+uzkZ2yuuRZ4hz5eRPGXH37gUfBax8UEpef6EPwZVFj5J
RdHWHO2tpIcyA1W0lNJx216p9EHyPDdHXzUadc7CLV2EBCd5/vU+3kl9ZpyN
SfFfgtXI+zH/MEZPXD4HVy4mi1wl7w9/MZtna3Uu7tclBr+T9+2b8dKbrHX5
+PWRgOzoCvK+DDPRhJaPG/MbzYfIXnegScUy/jdiLYfIu07yPp/BhCbp7AK8
WCzVm0re90nFD8N3LxWhptoKVaGlbLC9UFJztbgITz2vfDlCzo9VwpWyJxWK
Mdib+TOP7HEhl5JipCaLsW0bNp/gYoPq+hBvp/uleLHWOU/lLwHnebZuOtBR
inlfuXb9mSfnp6GNI8++X7j408H76RwB6o1WPo+4fqN+1b65DBYBRZlm8Upe
Zdh792lMM9n75KrlKCUzZcjPgaZGFAIehBZKm58sxy2ZKdMF0wQU2qo03l1T
gfcu7u3wJedp/W1JXvPwSvRY0f+NMkiA37Vgl+60GpzeuvndixYCPq9qXSq0
uhb9eJ3nQsn5vtPVbkHlQS0KHNYxSWogILryTI/aujo8WbG+E8n9YKnjwnOg
vw7lUuJUP/0ie+nyo5df2zVgktjVAIUMAlTNtgxG3W3GkY+Vwz+9COhdODO8
P64ZbTm+/+og91uHzNaUhu5mPCf6MpjykoBu9dtXRgxa8FrhS8Wl5H7UTL0e
XCzeilIKYb099wjg3rhKVjOvDW+OioYeIPftJadtn+1m2vCvnq3q1Nn/9os1
48OGdqw6KFDvY0K+nnxnp6vetKNSkPjqcrIn3mmNujFu3oErRQqofQcI+LdU
MyJzrhOZVUZtpRsIoFJLIhy2dWG0hrU093oyPwD9rcTlLnT2lHXaI0XA+uyZ
fovyLjSa+mP9QYyAy2u+M90CurFJyfLKNA8BDqLJtVt29aBMgXW1xSALjrnF
JZnu6EPLWKlEiTAWVJevi9lyuA+NZWkmPoEsEFBLapm37MNVG1qcuP1ZoG6e
VOTl24dvH9QoNbxhwTjr7PL7zD5kXTS4JfuQBaxHm5zP5fXjA8VN2a/I3mgf
bSK1TXsQP8edC3rGwQLBp8LD588N4qGxCtZWMq/5CPGueHFrEN/HrpmrZTAh
Ub7D6nf4IHKcU6FxTTDB7rPHBV6uIVz97VafVDMTNGzO/rYtHMLiwdvccrHk
44MnNT5rjeDMW78rj8i8aeomsPrhiREM6V275bcuE6z0tp8xtBlBmpXHR8H9
TDgZ95wy6DOC/xy9LF/uYsLxvLzJ2rERXI+mM3slmRD9cb/z+4+jqHdOZWPc
BAPaTKjfAibGMMr3ivh7Mi9PCgiz0jjG8WlfG+wi87RK/gBnxapx1H1crFnr
woBrHudhAMaxUUIuhX2dAVYW9Mpy33FU+3OmcqUJA6w3vCq+rDmB0grHxA6v
Z0ACn/3ecPdJvLOMe9tUKh0E37vVR3yaRPM7yazT8XR4sXnRKCRxEjf7LBnN
jKQDv+HpcaeOSSzuN9S386ODqlwvvXznFFovCmx/dY8OvEaZ9L4/U8hzrfhb
shodQDiekbhrBqPHnel56WTP4x/LDj84g8F/1/Q6fKdBg4JixJvzM3htxlVT
PIoGS1fN1ei9mEHXRRn9C7402LwwMHm0fQa3hPPSY27RYOvfVMGm/RTk+pBQ
t5vshZ1dOV1ZPRS06S35tP8L2Z9cqUcZoxQUoBU96gygwo4l9HfbqBTcpW5c
eecdFVINNb38eGZR56BF8scnVNh70U5626ZZHNYKbvp6ngrt2jYh/rdm8UBQ
rPnEGioknqh7q/BvFu/oPzCSezMLfqFvtDuWUnFv+fvQHe6z8P6+icfrlVRU
d48P1nw4C5avn8d3yFIxryo/QdtmFpqi4/QO6lHx73dnGyld8uun1csOvqJi
i3X8xiVzFPBc1uzWKkjDE9sio3OvUOCz1uPI6FU0vLlBwPmBGQXcmXS4uY6G
DzOiPuw8ToFrVMUu6nYaRu4+HeivRQGGTZlZxkkaLvPUv7BRhAIrJSNAOYCG
rB8NWPVoBmrmGm+3StIxbj5NcaniNEge2sM5u4GOuY/7/C8KT8Nt/Z15PFvp
6Php0ThpfgpEptxiJfbSMShVoVClbgrMeH0VOc7TsfyJ38G2B1OwkpmVnhRE
x6WxWjdflk3CocetRh9EGRjXayaQZjkBR5XEksslGDhSFbPZ/ugEePd1Ky/I
MrCm+OJ3SdUJ+NkgfN94BwNjdNkzV5dNAL/WpmVJxxj4dzBS4UviOLxbQbE/
7sHAmeB9tcnsMfCxUC9bPsNAg8tKV254jkKpgxbrBYN8fK7zsgN3RgHflfCy
5xk4f9Cqg+/8KBzSVMutWMbE5wm9618rj8JT1VgjeTkmemqaTavVjcCLJlpw
4ikm1pOdwURsBExl7jeJpjKxh3+uoCJgCKbP9ghZZTHxFEcw57WnQ+B3Rb74
+w8m3hqx4OOxHwKZaxtCtv9mYrm+oIfS/iE4EmIySO1k4r66qPzdg4NQ7Uyk
X+dhYc36KOGz2wehPyypfdcJFt6WPpaxWNgP11yoW2pNWNhWF+bCGd8P+7iD
Gq+akY9vuZ/zz7cfstwi17lbsdDhx+rU6av9UH2yxMPpHguNNuXuDuDrB3ry
cJjhJxaGNCZarjneBzU3GgsS2lnIU3iolpXWA4PVVpbD3SxcrcIzO+fWAy8G
R3eK97MwNzlCjGHYA1+k+S7YjLNQWLY6uGbkDzTP+RemzbFQVl9PR1zyD9x+
NJ7GLUHgVZZunohbF2RHni+rkSbwXPv5prfHuuC4+/M5H1kCiymv2hfFu6Dn
XnLakk0ERurM9VekdEJ3c5V5sDqBH426vXkGOkB5e1TIg1MEOhNVagJ67dAz
Vb2i2ZTACdrYPP/KdlC8ZPN+sxmBjp6fArm72qCjVSqz4BKBwtZiQT132uCf
p93DQEcCK6y6jPUiW+Hm2iqxhecEupWXBFRztMAxzycprikEnjdg6hzKaoDK
S+KyDWkENjLiX3G8aIAgMTn7dZkEqno57Eo/3QBcIvveRuUS2D62fkCIWg8P
BWao1sUE7nJZLfx2az04nlPvKG4k8KyPZ+Ej7Vqwi/dMSmsmUPDotlNX/9RA
TFCPaWgrgWn376kZuNTAncexay90Emj/4tPp2fRqiM0ovuzfT+DNQzoRM4pV
sDnw05eOGQKTn7+UjRAsh9ZFg0s2swSKRqyylIwrg+KLIhNTVAKl1+Q/9tYv
A4+RR5dGGQQ+07+XcvnJb3C5bFngM0/gg3W3s0tnSkFMMaFmaoHA194/P658
Wwr789W/6iwSKPDivripUin0pWTFtXOw8fZDF7v6SyWwzOXx0p+8bPS+O068
qS+Cuqpao+El5NfDf8clOhYBq2rInG8ZG9uHf5RU8RXB9fS9v/bys1F5u3nI
vHYh7KQJNJ1dzkbcoLTK8ApCROqw9vEVbLx0PfGVUUg+7FVyvKO9ko354kcu
HGr6CZdTvdcLi7DRS7aDuVHvByj5MULInImOjY7G3htywJpqcVxxNRv3dv1r
MriYDfHlA9wDpDHH/gU7KAuKiv2vHRJn48E7wUpGIpmw39FBmko6bPDgfYph
BmwKzaj1X8vG2P2fE7xep4O3Dc+uSgk2qngpe+VwpIETT0HfeUk2erSY+h3a
mwq41ez9KOne4BXQeD8Fqme+jk1JsbFx9QGn7O4kGOZb62cjzcaaksGmjNOJ
sDJxam8n6TKKDzW+8jusvGT0OnkdG5co8Q88y4mDZfYxW0Vk2Jjh2HLLekcs
WM3NVzuSjnmYqq4bEw1q8mqOxaRF3kT6SKz7Cjeua/OTvQ31lJN7J/0iobWG
/+t50jnre11zBSJAPN5t3xfSsXp7a565f4HSNp/GbtJcnKGnfKihcCZ0l80q
WTYKm+n2reoNAvXEk4QB6bWL7py+1QGQt2PkBdl7UL337k3+PD/Yljsk8on0
I6Pd449iP0CDsX5IFun33mkmLVu8oNt6Ua6etFgAX3f8kpfgPsgfM0j6iVVk
v0ufG0xJWytRSXcNPPz57sE9MGgTjCF7HN5tO6agf/4ypB/6K0f2OPTLLz5s
3X8Iz4qphzBJe+82qnGqvo4mx/NEJknTFzeZKqS4YOnTty86ST/THzhZ+vcZ
loQmskr++3k6C1Opcp5ow6doHfvf90/RHBOUf48/Ahfqn5Mu/tsXEqLmi9W+
6loWpKtrNbMVD3/EoO994dtI2+/d7JpgHoiifEuWzJGvV0nYR1Xl6yG4fn+K
DZLu+mUjE+32Gf2Oz/56Qnqtj27Bm8PhqJzRvEGDdCn7hlFBQwT6Hr/xhOx1
OJOx/TzFPAorpgSVD5COEzn8RPt6DB4e3fO0j3z/d0X7t1iyYnGI/3rjI9K/
vpirPXL7hgMvDW+Hk+elo/yQX6hPAt48p4ybSZecud4SKZmEV7Qf8yeS5+26
FO/pEyeTsXfFcEgEeR7NTncc0OtMwUMT+wdFSZuOjVhnfU7Fsl8vN7uS59n2
3E9xhStp6LP7Yboued49alutGJPpaHVgbZEHeV+eFabdNV3MwvR7e95lkPdL
cl+33aHGbPw00X+sR4yN8Xo6l3fH5mBdTUmQtCgbt77hd6SdyMPdWzte6pP3
t/21hMWqr/mYonqsdx95v8tjAv+UPUR0em+5ZbsQG4M4RYr2KBbg8oXYoAVy
HrQ8Yn1tmS/AnWsfD+uQ8yP0sJtsS1QR8qjWdHGR8+VKTMZWvhXFyJ9nXpbH
zUbzg7Edag+LsWl/mJs4Jxt/O+2NeWpYggWxxm6PyXmmPJ6bX88oRc79Z9Yw
pwnM/mBdrq1fjmG7Jt7rTxFortHEKZxUjrVrri3xniDn9drwf23iFWj6au0I
3yiBHNk6TScnK7DHVNcroZdAxS3uX8Z9qrDym8VAVB2BT7TEit//qcXr7dPn
PGoInJ9K3zGzoQ6t5kSaz1cRaFs0ePfD2ToUZrl3Er8J/FknIltWWIeKKx9o
ducTGGqhfG3Btx5zN7U1nIkn98nOhdo76o3YcIc5Sosl0HOCZ/kx20a8LJxG
ex1N4GkrXU+ZwEa0jLAeiwwnsPvzM6HsuUY89uyr9bsAAsev6FASfjYhPKhV
0Xcn0PXEwfQInRbs9V7R4+ZK4Fuu7Xs33WlB3j+rX2U+IrAl10r3W2QLrl7U
aF9xn0CWmeKXYJ5WPP/K6I2zPYHB3a8NNH+1YvGRb7U7yP36JW16+PyhdrxS
GJMneJzAlU58Tc8ftGOg+PLU/mMEzlb2ucfGtmOp8M7CRwbkvp0LYnYs60C7
5wNP7PYQuL5JZZJa1oHnms4rK6wj8EChbengwS6U2j1luGuAzC8ixM4nB3qw
05An4u8fFsK2mtn8Oz3IvBG2uqiDhWbrLkQyo3tQ+vs+a7UGFnKWnD3+dUkv
Hu4sLqwqYGGsGTWt0KEXjRb0n6eEsJBxLCJmlUYfDmb3u14xZmHVkQcbWRX9
uGbNpLXpERZ+FbO7TQz0I6eDfqC2PgsLJQgj+kI/nlhSMsStxcLqq1uDOrcN
4B5dy4MaCiz0OzOSZOMzgAahk08s55l4zDLb/8bZQeSSU0gt+MLEjtHznoK9
Q9i7rPI1+atju0BHUC9rCB/885Dc5s/Ep9uTfBJXDOOKwLg77q+ZqPuDKa0B
w5inslO+9xYTVQ1vjHOEDaPt+V+sm9pMfBtuEmJlNoItLj+N6Z0MrDN5Xgk1
o3gs72OcbTMD/aaspfSGRvHR97P0lhoGLox/89BeGMXTQgNW4YUMDFnV+lRx
8xhSA1/8mYpmoLtewKPPz8dw3YotA9Y3GQj2baN7tMbR3FnAc3iRjjf7tiRO
fpnAp0cSL0kQdNQ249V4kzGBP5LOKB6eJfP7S1PhDRUTuLXs9JuAAToeiH8S
tp82gXrnzbpYv+mo8XvNJ3n9SbRS/7K27B0dJcvMs2JGJnFgOotIJftBn9TO
e7aK03jbk7LmkBgdVRKlHBS1pjGY2H6hTZCO6UURq3uMplHpD9V6/C8Nf5bc
u6PhNI3z69eENPXQsPO5xW+fkmmUzJZULo6g4ctLOll9F2eQY//70VUbaSha
6Lr0yiEKBrI011pL0fBdhIWG/0kKfj3a1pUsSsM33W2/Cs9TsJijTkGNi4ZE
vsSs4C0KHtQ3EuDooaJU477N9oEUTLW3OOQbQEXFN1OJemMU1H+VebOch4pF
ksaHzj6fRTdxm5Gb87PYGLg6ccZ7Fv+UiOmKUmeRIzdujfunWSxpF0g/1DOL
8rYmEwHxs9gaofHbKWcWlcq5D7+sn8WkpnyhfodZfCX80OO2FBVFdC7Csjqy
PxoUPLZNpGKgsefVvF8UHNlQy1mcSf5cEpuuXvtJwQzRwEFxpOKPHfPsvG8U
HPOSyc+speJCUl6u8nMKzvM9fZlLoSJbziTCcA8FfUZS4nt30nDAymaNzL4Z
vC06px6YTMPwe9otHptmcGO0QLx5Ng3PnbTr6V81g0US0vvWFtBwerPI4Mvp
aZTvCMh8XktDm5YD4PR5GiUaAss3TNNwIoX75ei/KVT9qlZ+ezMdVUPmBA3y
JtF0j7um8Wc6cjjaqyjETOLT41ZcRtF05GR3v/nnM4nrbW36DibQsWKa1h16
bRJ9z6j/2ZpHx/VaN/xfr53EH+yaqLwWOvJkwBtZpwkU+viEGBdkoOmK5yn3
No/jMQUJr+f3yB74Q+3A81XjOP3Vc+2gCwN/PdAP9uYYRzO2iec+dwY+vGVf
4d0yhoEP6SJ93gw0wZJP+u5jGBty9uN4DAN3UMrPfWgbRdl3f9cuaWdgAUdM
W4nbCAabHWedVmdiqEGXBtiNoMVkSsDrfUzMKjcQSDsxgtrt2xezdJmoFiUp
+1JuBP95f1zNdZyJTywry/uKh5H3F5/+UVsmuh6/0G3NO4yFnhLrkgOY6NSv
2PHn2SD6O0geyZ5lIrqI2vnZD6IFb+09ORYT9efeHtA7NYiP++N2v1hgosjC
lUEfuUHU2lVzUXMpC3V2hOdPFgxgdDD3cRMpFo6yN+d+IufU9S1RB0+Tc0tn
mSgP180+/DCmm+Tgw8Iz1uP/cs724ZLOFXFZH1n4+7R3oaN2Hzp/0BxYCCLn
YhP1e5lIH1Yv9RBziiSfL2FbfCyjFz8XSRptSGfhfRO1to20HpzEL1q2TSyU
97/2/sliF0b67drrv5Kc21/jZJk1XRh4i3ZWQYxAKYPIBOvPXXg+72lAyhoC
e9zlB3cd6MKCCF+nTHLO+z0+sfLh007kPZod9XAruXf/mfr84urAI8Krlw6R
eyJ4yIjI4mhF5csal46Qe0grGy+aVLXgtOjGLDNnsjd5ZsNkQAty2t4WuPKY
wOWbjL4u2d6CtCeZsZbPCMwVKomfOd+MnrF8YcveEXgq+HX956xGDH7+JY/n
K4Hq7oE1ne6NuM430iMqhtxTA9tURYwakTq6fP++bwTqn7ricn2wAZcSCq7n
kgjs2hvnO7yyAQuK+BT25RDIdVFQrd+2Dqs2x11LriQw/PjMYOXuOowPuzz0
p5rAmczuHsu/tVgf/kF/CZkLeipVEzuUavHNj440aCLw3WiE0mXXaqwROa1u
0UVgbP3dkGmxanTzHa46+YfAV/3rftz+VoUMKw1dbTJnbE9iP7jcXImp3kO1
ywYJ3LQKYGBzBa5/b2emQ+aUK7fUbHcUlOO56onhxUkCI3z27XQyKUfLKLZx
Oplz9jgXSE+6lmHb6tIMPrL3aX6nZHs0/SJrymjRBYLc26nChc8eFeNuU3e3
FDJH8X0I130qXoyXhM7OD/GQuVjjAadzehEaF1eoiZE5TH180MdishD12sym
Lcge95DXrmzGvADX/zI4Gy1I5raEmELfGcT4GIm6WDLXnaBQCFBEfHXffMlX
MvflbGfrPP34E0VfbErwJHuccPqS/O93c/HmeadufjJHfpX7EKzwPQev4kad
TtKeKfQVQQPZ+HT+ntVXMnduNAt6fv1kFqbF7ehUWEPm2j98E7WvM3Fzh+bO
P6Rb9ickbSnMwK+XNuq+I3ucoercusbt6XhJbjLwD5lr+e52KcvYpOG7L3f/
PCJzr99vqyvWYamYM6f6R4zMxemRvStHBFMwmqN6+S4yR4+6i0+s10tG9Xvm
kEXaYDX9WgIzER3P+G1WI3P3Qw+/X46N8Viy/dUOWTKn81UsMS3W/obf7y07
6kV6xz+GqUhyLLaU/ZShkebqS1Y2XxeD7/K8E0+SuT8h8+X+sLdfcdMtK1Y8
6cU9VVOdc5G4ELpxbpE0Pqr/LGYXgXdeFmQeJXuETM1E9qHWL7iMR1bZh/QZ
gz7NWc8wPOGiatFA+ueig9Vhm2DkGJ4yECR7y2zapvQg3U84Uq01DqQLl5Qx
hmT88Z+hyEFH0qcl5yhbFj6gtYi1hR9ps6bhro5kL7Q5q6ycQbpiVb2jqd1L
dJ6+mFlLuvevtEKV7FPUU2ERA6Rv89/d5pJ+D0MlpumzpPspR46kHLmMXhu0
v/3X40SJQGtLo6Nw8vK0+H897obarsO9szfAzIVx4L8et3DCWGblq0dwOOqM
3ATpIl6hx35vPIARueZnO+kfwSvKJRs9wbZhj3DRf72uTXankdd76BAvWRdF
mhr82Zw/xReyZ38OuZK2WW0YXNj0ET7Z7rA2Ie3kdl/xDhEIIKHwRZ70EXdH
9XVSoRCsEu87Rb5eJ1KAs0/mCxQ4VR9IJj0U9K8nMSUc+neExDiQdnj95dQD
3Ug4p6dUJkda4eBu2wXraBBrKFZ7RL4/Rx2OnGyhxIDU/MersqSHdp19/M05
DkKuNbwtIN9vE8X9Uge8v4ONZ2/JJHle6CZCjRziifBmxXDzQ9KnzxQezw1P
gmqPnB4O0mflHUTfmKXAWCP8WSDPo7Xg+j5zmVQoWbWz8RbpyNNHTZQGUyF9
jWNhL3l+qcLid9Mc00F61UnP7+T5jlmqaenllgUS3HP182RvO5J1QkNNPxvO
7LL0P0B6eYzM3na+HEjcevKUK3mfipxWCwn55oKd61scJ3ubhf2xeIWvP+Hc
zboLD8n7uV1lLD/YLh+sE8bmvcge9/lT03O+bQj1+5X8Q/77dxrHpxo25gVQ
7rv4I4a8/1sJzyMLA4Vgfqxw9B45H65syBVaY1AEE6bfHc2WstG3Q+y6cmwR
pESlUzTIefJQXi72mEMxbLRToQ6Q86dSIvH6SXoJtI0Mjs8uErj/st6rg6al
wNCPso3+S+Dzxmp39exSuCPdPHx6gcC+e+k/lj76BadS6oY+swksbJ1JseYu
g5zj1qwpGkH2ETXtHVfL4O7hP09vk/Ovs/I5g/arDI6serBilkJguov1DTvP
cmBFeah2kT3wY6HbGn7hSih765x1bYTAZa/TsoWka8D7tumEbTuBA93XchNe
1MBYpcypq63kvsvWl9an1MAjA94ss2Zy3nfKvjtXXAv8s3fv7agnH+/ygeKZ
Xgcf1V51vywjkNKjIGF5rgGeB/AMD2eQPepx1aYhrwaQWCpy7k4aua9GRRes
ihpgjeblBiKZQCHlfQkntjRCYVRgxzTZCy+e146cWGiEa70PTV6Svc9+9NaU
4OdmoFVIh1x7Q/bAoXB1tcZmSH0QWfnyFYELTxbPnFvaAhMVnkJhz8nnW5n1
vr3RAiIZFZUZZA+8aFJxJwZaIc3N97DPHQI311GrQv+0wZ0rtYIcZgSeT8oa
VVrTBfSwQ1szZMn9MdlozHuwCzKCA7zUyH3+IEazqMOpCwSWyHCkShDoYdcW
eLOlCxRTjaQCRAk07D1aaeDfDcOU34cleAlcdymA7iPcAwGPQ3R4R1jY3v7D
dCtXH8wI5+nejWYhr8Pp8c9r+8BJ44b/nggWnosWO7xiZx9kJXauZoeyMGcZ
54m+i33wZFEowdqfhUqVlmMnfvbBruMuegvPWJhV7a526X4/WKTvFxa5xMKX
aX8M+UYH4PBDofkZURaeiOMSbuYYBIqqzlbf5eTzAwYFg9cOQpfF5fTtfCw8
Oa/rs+roIGyt/VJ7epGJA7HOAiUJg6DVJ3/BeJSJZ7jTHnPcHoKq+0t1luaR
Pe2g5FQpYxhW9gmjlzkTf/9aI1gpNAL2e4qZF0yYuOrpHvfyjSNgN9+Tu8mY
idUiqmdTTUagZer1TLwOEwfh7tiujBEA/qP7rDYxMepmYdDY7VHICKDyfmYw
cN2R1Bt/R8fgyiP6y7OvGfjjaeuR9H9jELZr+JkrmW8LL1SOWq0eB8vCcPcv
ZP6Vae06laA7Dus3ybyvc2RgFP9htdHQcRh5oyw7doKB8lWiycTxCZDx7qz7
K85Ag0/F3OdSJuHask7r4gg6vpZv3SD1exJ+ENPvtwXT8cHDqAOtXZPwbVpl
0deXjv2NmmdVl03Bxqd13ww96Ch3+oHp+wtTUONFffnoKh0TX2YY/+Cbhgrn
ByoVCnRc9W1PatG5GdgklfFT5SsNH5T1zK5ynIGYjTclXEJpuOTSQT9Ltxmo
ff0s84c/Detexk33Rc+Ac7lq+s4XNLxsffD+C9oM7NIJnOu3puG9Fq2rCfoU
qHaMsriiSMNQv6MarzoosO/edX5KFBX3/eB6lzZAARPhFv6IECoKDMrVdExS
QOZs/StjPypqqRcsSP2jwM8KP97QZ1TkKfHrvrFhFiRd+bS4LlOxfse6IkP7
WQix4rvIkqaie3/xTAdrFlKffFge7DOLnWnbru7hpMJV3k2unK9n8WR8UI4P
PxXEAjlmL7vOYsb1OrqqNBX8D9kMrCZ73bzUk2v7daig9XvjcV39WWwYXrnE
5A0VGiRCM5OZFHzPXhx6sZYGt4X/2c2aUPD0Epvte+VoMBVX4/DzKAULFR/x
Tm6mQdif/ZUe2hQ8p1tuqLWXBkiLieZVpuDfc0v5P12ggfRFp0113GRPFJtf
fiiCBs0ZuwZXWc5g8SF5r1sb6bDDdnvrWaFpnLRtKJvYSodXubwXtdlTODC8
jstShQ6bNqfckxuaQr01W6336tKhvdnDqubHFHL3vS3IvEQHl0d3q6vtp1DH
fKdCdhAdJJrFdW+UTeLh+G+qffwMWGEWd/bSowkUeCYWkyXMgAtay95esZlA
ewmj7lfiDHg75DNreXICb/o5fJBUYMAOLgHbQ0oTOM/SHePUZsDZKxz+JY3j
qJm+cqDuHgMsJ/VePdk0jkaCE+EOnQz43sNJl64bRdvl/o8f9jHAk8PQuiB3
FD3eh61/OsIAJyvq7Pmvo3iRviLLjcaApndZdh7Oo9iqc+vvAQEm/NWwv+Yl
P4p+AbfTS/Ywof3Wv21v74/gRfav7bU+TPjUochhuXYYizlXGuz6xAReg7Tg
49zDeDxyHfEulAkFi55Mzakh9Ky7vlkrlgnfh1T+/SsYwsnWE1HHfzIhnN+Y
ctR2CB38xZudhpngs/YVfSZjEA8u/5gYo8KC5XHanV6GA3i/NGuwcA8LbEKW
HKCqDGDjvgq/5v0sKKNkwAmpAbTjX2ExdogF3RJPt/wb70fq0jDrovMsmFra
6ST5qh8HlAWU9jxjgeobTqp5YR+GBPGv2VHJgiE3jZvKO3rxeHzGhFMtC/jF
vmdQV/eidqzeyqxGFiQkWExaz/fgmezDehu6WHDy+1M+4489uFBMqMVPsqA4
a3xfRuUftM+4oP9AkIAkLy3eYZVudJ05avHPgAC5yOA9+zg7UNrlzv3dRwjI
5pj5sbu+HcP7a75YGhJw8nHzzIbwdvTct2Td91MECPNc9p090I5yFwQS2BcJ
iGxmS+i6taFkaZuT030CuAX5Hpf/bcFNQ6s3H3UmwH3tJddL1S0YUVbau/Yx
AT/fL5+eDWlBpkq2yVd3ArruNgHP3hYkdoocvetFQKIGF+fow2b0G3Ctnw0n
IHy5zIVMeiPuvBbkYB1FgKeXWia7uBGPWbdzNEcTcGTwl4aGbyNmK10V+RJP
gEsR71T0zkZsN7Ern0onYHO1wqVj1xuwtDuWz+YX+fVy9lDhcB1WRg5RncsI
uHmBx/VnRh0m9t6pelVBwNnuVs4MjzqkVz4z8qkh4O6rBnqAXB06N/10O99C
wPcg9QKLHzUoe7xbpXqQgG0lzmGmcZVIzUoUTR0m4F7SMgVLrUo0CE8xfzdK
wI4r05esqivQ5tayjbsnCbBf0eFkPFuOwjMRXjI0AjQG7GrKNcpwSCIw+jed
AE3fzmD/it+YPH5P3pZJQJPJqk1m53/jL4HxYz5sAh626fHVuP5C2aMOum/+
kb+fc6nXlV8lOHBa3YnJwYZVsYFL5s6UYNyTXfxmXGyQ+rz72OuxYuQT4D/N
z8uGHmOLEn/BYkwRZlqt4GfDn277NddOFiLX0JjfPgE2vGPqfa0fKEAb5sSG
K4JsOPLYTEjlXgEeWplpFrT8v8+tbRlu3I5oLrFBLl6EDQmlqp5auXlo9H6P
ZogoG0z7VL9hVy4+065PeC7Gho2UK0Fa/3KwQfhatPZqNnjHWLAl9bKR1Tew
WWwNG+zlVWbcrLPws3EdXw/pQtFTxX9eZWL4UsEWi7VsCHUIEXtRnY61McNF
whJsQKEh8bqZNDT6cIQv/7/PWdqk8omJpKHEhz/h/yTZkBa5FT1NU3Bf1Hea
nxQbHnkvEch/kIxP5iDsv89Vau96EtmmmoTtwoJ/FdaxwZfnxo97+fH4/QEj
OZT0zWOWpllc31DuOu9PQRk2cHxicM0axKK2hITsXdJvX9kf3vAmGq/MiXY3
krbl5E0xqo3Co33NlC3r2TD7l7fwjmgkSrH0zj8i/cEmncP3TDjeyDkkU0o6
sztp+pz6Zzw7X7FniSwbXArvnPXAYLQbyoonexzcYx02jD74CfMYf+/eIn39
fUVnQa0f0v55+QeTTu57J9J85gPqKpsL5ZPOveDAUYZv0GnBrKuNdGpCpnV3
rQeOaz/nmiRd+vfheBu6YKBikyuL9O6zi/LdaI/////lPEa4g9bk5P34H4pi
7uU=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwt0nk0l2kbB3BLyJ6sTXaKkiyJJM8XL5KEX6GxpNRYfhIxKEsUklSWSYii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      "]]}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwd13k8VO0XAPChpFSKNimy00KSFMlJSZaQpYhK2VOWrC+Fl5KylqgkW6Ve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      "]]}}, {{}, {}, 
    {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwt0wk01dsXB/ArJeoioXQJ10wpXEn07tctw/+ZIhnqCUllCg3ImIpeUiGp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      "]]}, 
    {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwd13k4VV0XAHCJZIhUKqU0IKR6k8xaMkTKWIa8kRIyZEiSokSGBiQVZcxU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      "]]}}, {{}, {}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwtk3k01XsbxU+mzDSYcpUhcZNSpkRnZyypZKwUGa8hLuFN5BDNypzpqkwN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      "]]}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwVyXs803scx/GVGKvcknMoHZdSS9oRUx3VJ49UujhpxTnOIzqcLmQuheLk
URZ1VHQ/KbFNWaOTpEaK9VXmmsvvV9g5uW+imcVstp/LcvTH+/F6PB9vu5Ao
xuHZJBLJZ2bfSn/hFXy0owNEy4LXy+x64Wz8QpJ2uh2QyNTO42wvKJIbMj/n
toMgi6k1edgLFstLqIFLZ3xel7SysxcmTL3bvkZ+hIPCjjuJThIYpPhneET9
B/R1Nocs70kgQq3ZXmTwL4S5pC5GP0lh/6LsPD9KG1RsNM/i2/YBOzjrwS9G
H4Da7nea89cnCNDl2uf2YdAjHiOnXOsHLmll0vy1TVBG2apxjBmAgLqT6uP1
9aBItYnt3vsZNp5zbm3oqwGSPJVbZC6DDTcTONenRcCTleYUiGVgwJwdWhDw
Fh6xm7warg5CeW5g6X39CnDaZNMzmy6HcEZHN9mzDChZj84dlciBEbtvV5eu
BJytC9Kxs0NQE79Rt2jqGcTIZViOpQLWrdOQBNkF8IIWJBorUUDqFYcfzBY/
hBhjv9OyHV8g5JZ1pFlKFkxG9e8X9n+Be2RDwyeel0FBsRJePTMM5Hd3yIFL
lsNN12QXT/0RiGaxXXLkl9HOSsztd98RMC8qLP5OlIn2UhiunX+PgHvrthCf
Jbko5Tdvsxs9I0DNsJJTLz5C0nwx7yhVCdZT/ovPOD9FxoIkPQ1TCXM++gZx
Nz1HExvkteJiJdw6ZZNNI5egeZIIs8xxJaSPcxmUwlJ0Y3h+d6PHKMhqWC8t
EsuQPFwReSx5FAbonLm+Bq9R9AV3U8vqGSf/yTgQUIFaeTsPuRur4FjMgRNL
OW8QZSC2fGi/CsJXPdw3WfUWRaTzMt/fVsEq57dhsslKtLXZZ2pzlwrkl60O
6FtUoW1M7pTCVg05v467a22qUZyw4u6eEDWceZmwotmtBok/TOt256vBLTHu
cRWtFvGOD1rclath9ZRMUkSvQ49PtQ1fcR2DHdLq7vu29Wh0lHO8/eQYtHXV
nm/W1SNbjX6mqnQMOKIq2S7pO7TC+XVoPUkDBE+PnlLYgEoqTIy/btEAjbO5
T8hqRMv0Bo+Q0jWgWP/E97FXE6JKHHZKWjTAUgY5kUea0NMe1gn777UQGdLS
asVuRrf9VOe9g7VgPjEdx7fGkI9JaXQjTwv++EU14yCGbMsfOLrKtPAP7drP
aQ8wFKYr+fH2GgJY/W3Z9p0YMq48tnbfKQLiOEaOll0zdvQuuxBPgJ8uhW7U
jaGRaH+vVwkEzG0wG1T0YKh4idERu0QCaFf4/KI+DFlEdw0MJxHAXIMfth/C
kPjjnP70SwQItsXG5U1gKDPU4n1j9sxfllCVNomhDU4FulkcAsQD7MzoKQwJ
wq6vducSMN43q8X9K4b2ZgOXfZ+AyUIPlnAWjnzzdlRG8QlIq9UUPzfE0coP
dYYLigjQW5+/55oRjlpKTl/c/oyARdKgCCYFRyTDCyaJzwmIMUhzc5iHI9vl
fKdPxQSEbB8bvmSCI6eXLrkvXhGQH1rH/8MUR67hwj1DZQRUJ5hKPcxwtFTB
J9kJCXDpeiIdNMfRufSsE5cQAdTO3rw3C3Ak8MxzRRUErHEAZYYFjgKVCydU
bwjYHS8oj1iIo7oj/VUrKgmYYtPmbrHEEZlpnREoIuB/OOGTHw==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwtlHk01XsXxs1CLhWS4wr1VkTG1BXnUSFKUoYKyexGRZFcko5Q3FuGynib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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVjnk01AkcwB1JRfRUspGhXUcaVrNqVfg605Y1Csn1pq10WoZQQ7N6jy2m
rdXxNuVIbl5bsXIOX2RsyTGV28xvacZtmDHHr1Tbtn983ud9/vuYH40+GKGh
pqb24xf+d4uuxsTGlgGIMhzOpO0bBedJzRF+fz+0XPgkUM8bBROTFKkivh/W
Pvn5h5pno5BlazJpLumDA36828dVo7CBXUId39oHqU069GiXMTiTKM/5tLEX
mDesAs2KxuCSwyG3Y3dfw++MTZkWjm8h+JfhJ4Xn+UDVr7+zRVcEVdzVv0bG
dMB+Rpm93WExDMk5nSfbeUAtS6NY+o6D/ZSRtZOgBcSdm4uDzCdAm53qEmjD
hQ7nzzPZsgmgab7Yrmp4CmseFx5LK54Er84z/Lz0R2DhpsNTMqZgQRy1IqIw
H3IfOun2r54Gq+3TVX6uGdBHlR88WD4N42vqaoLUE9DeeIeHNn0G/JlZrLWq
TFy6/pnyXjwDftrMRubDIvQ9wdLSjJ+FuVSzbwN9H6OX99aUNL05yHa5KX6l
VoWarrl7s7Lm4POZKBHvVi2esxT+mU6TAHtJMjC2wEUyfxlo8SRgWGZWUxDb
jLtO+9SF+8zDKWfd3Z6cVlx1pKdCnZiH5MfBivmYNmQ8KL+yMmIBqEe3nGuK
b8f6dTYUjmoBWM0PdHSPP8cmW7u2MHcpdI07TAxYduAOOqMoNlUKAfQ9p1qX
deKRYq2tEy+l4HKteq9ZXRcSQ0/1WXoyiK7sEspDe3CPdP37YroMAkJu67v9
xkcfWn+l7x8yyHTUf2kT9ApvlQkZuwZl0BvmWuBs9xq/8uc4V1IWwSDUKITz
8TXuH/GzmI1YhBSJo0957RukNx+uTi5ZBCLsvFLjUi9+L1q+rHF+EaTMv2/U
bu9DRweFxU/b5BDhW5XUKOpDp26apjBWDi9KSxukWf1oxfW7aFovB+9TibxI
jwH0Nuc+7/koh1AKoWajGMA1gWqW4V4K0I6sX5V9exBTln+gMNIVcCHvg4Bj
O4Sno0+y6J0KsFBkM+O6h1B+816O03olTMkTrUYZw3g2QETLDVbCHhS/t343
jPqGLqRhoRI6MlvvUdNGMLk16f5diRLcS/RMklYK8LJvXu9Vmgp2qnve1ckQ
4FlL+8sNbBUoXNyXHFcIseeKx9vDbSpYZ3Kxm3dBiM3bRuI+riRh2w2Xb7rm
hMg2HWzUOkRCelgxjepPYPgHDj8mhwSjlhaDqQAC2UXaHRW5JAyXhrALDhHo
ZC3tlN0nYba0UWYUQuA/s6sWYvJJSKj3D/z3CIFtgzcLY0tIuNym/a4yikDj
Iu/++AoSjA1yqM/SCSz9msJI4ZHg8yZyJ/MqgRvmNqS3tZPA3RfXbXKNwC3W
j7haz0m4ajyaEZdBYK5tnWtaBwlj322ON71DIL8rjnuth4RMd0V5aOGXDhKm
3BsiQZOTTFMvJlBv98m9gmESlG8M3YpLCJwKLjE0FZAwU7FJPl9OoDTJj/+A
IKFoPas0sYJAZXlMbZmIBG/jAydM/iJwoG2wY1ZMQo1OTnljFYHyixqTthMk
5Nt5tv9bQ6DoXYFT5RQJjQasnNw6Ah36TBMU0yQoPPuWnBsIrL50tG7HLAkL
170IAffL/xXmctYcCR5V1d5JTQRuStgX3iAh4T9DVJge
      "]]}}, {{}, {}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwtk3k41fkXx0m2Uho7U26UrWQqo0S+b0JZiqyjMmSPVLI0xlak7DQoUiqN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      "]]}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwVj3s01HkYxmdLtUvSrlFJbNO0baySSvfxhrawtDbVFB0rsmiVa46SQRMN
qQzGvd2TBklKsTOqc3qTmJT7beT6VUaZMWHM+G2i1v7xnOd8/no+D8Mr8IDP
HBqN5jyb/5sX2as/2tkBEXSPwQvLCeQdqy0/P9IO+tHxpc9OE7iUaD9akdgO
WHdC08wn0Gpucjmb1g77GzYIU6sIiB53Zcay2sAeyVwX7QGQTq92f2faCqfa
hzetCRyAw322lgeFzTBIS+7mfRkAp2M+PIuPDRDnyjNvbHwDvBBmn6HvCwjU
K7E3XTIItrpR6vbiKqimnLtMvpaBeepdwQ0fBLZHYYRWpwwmgulR/AoxGNrQ
c9flD8Fk353RBevvw3bfyDwu+x2E00sXplvmQ8apeyV+i97DVqvnj6OZKZD2
1MtT69F7aHNYrbK/dhKthHVPkg4Og0MY+04WLwudV9pFOlLDULfvpeywqACz
DbZdjL8sh9pN3+tOLyrF6r6g+hlDBUh0/MzCZ8rRypznNHxfAayhK4fqQh4i
w6omPI01AswrrmsUzCfo52y6gN46Arcu8PWG91eiEKZorBNK2Jo1sTidXYVz
aCG3/5QrwdWqPjSCU43cm0WL+899AIbkg+nZMAk2MzbqdNNGwaml9PnIpVpc
cSsm1JE/CgVnN+g8iHuFZZVoCHpjsCXkiGweux7tGdsqhlzG4K2jfkLDnkZM
7125U54xBp01k78uvNiE09vFQUZdY6DMTKptPdaMtf528tHl4wCFl07/aNeC
56YMBKzj42D96IZhnkErch4cuNOdNw7G0qNiSt2KNjNTAfPl4/Bomn4y6FUb
5lltzZ+yUMHnSpWUda0dYysafQ8FqyAjVJn30aMDn8z9qcetQgVbOGEeKSuk
+KxqvkvzlArWxSRle7ZIMZTB5azZNQE7gpITlqR2Ys5LgWwPdwKM1gpMU2xf
o61nh3ZP9QSIXxu760y/RiXtr8MHF6lB/71XbrmwC3c1qXMdDqghfL9rJ/7c
jQFDyRabBWoQ20wPxo12Y02/u2hVnxp8JEZaexN68LxiniZplQbeaevZFZj1
YoKP5velpzRwazzqfmFVLzJ3h30qE2nA3OS0p59zHwavKDpa80kDDsySLMve
PlT6f37L2DcJnN84Ztoe/RhNgXzsyiRwdf8Wr5b2Y8R3pKi+dRJub3yMNmYE
S4pzu0xWUiAW3nRtO05woiGtSOpLQfcuc3m1F0G+VqCeoT8FlS+i9oq9CQYG
hEe7naSgaYjtkuVD8I9UfU5vAAUPa0YK3fwJruWKNG+DKXAcKPNoCSIoMTVs
UkVSYOCsvi2IJtht/ANrWTIFL5d9MxwdQ7DYW6Fw41Ow9PozhX8swTdKev71
FAomYz9bs7gEG1MztzAFFOymUo0G4gn6xPE71mdTMMabERpfJXhmabWOvZCC
trR/12pdI1hVnnj8cj4F30q+CpbP8o7ihsqGAgrYycucRXyCQ/6dNw4Vze4X
Om3+RUDwS84q4n2XAo6yRGqRTpAepJ1YeI+CFmWTNT2DYLkZx1pRSgH3rtWR
nkyCsuWLJSFlFNhZnNB+mkXQotwyR1ROQZBiXczNbILnPsnOTv1DwdWdCQ/j
cwhW5K33thbP+pwJEPnnzv5z12VfqKDgP3qeoQE=
      "]]}}, {{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwtkXk0lQsbxY+hTF1jMnYzVLilUikpZ8ssCpnCJ8MhlOFTHW6igatkSqYS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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwVk3081Accx1W6UpFKVlktCYtZabx0q+67y0MkhhmzFIerlpTJYpHm4ZW0
w+QqjtLDEpE85KHMfT21l1Msd+I4D+fOuXP3I9yvWHJmf3xe7z/er/efH+Og
s17MxVpaWm4L+58hztuUO8qrYEqhd6nIlw+Oq9X79iypgN6QCOOXd/hASWrd
+kNsGfCeex6gIh+2bGTea3tQAvrvnDFMyYdenXqHy0kFoHfegFCZC2AHhd2Q
mJMHf7+PvddxSQBmPtNp4+0XgDvJ0gnVCOAJnl4fR7+F8sSlVfbVnVBu0lPD
TajEjFn3B7biN0AvemPaYViPmj7t8IimLnBYx6bwnzej2HL/XgNWN5R+I3Kd
9+dhjcUed0tfIcxGC2L7zrThNTHDVbyyB6ofJIri+a+xpeO2vh2vB3KNz1Z4
vObjc0FAWEJcLyw5M81wvd2JIaYlM1XbRUDPcP/WN7kLK4XU6LIuEVh5a1wK
nYTo1cLQ+Mf0gftDhxn5ux68soqlLTLqhzkLt0PCRhGqmVGLfHj94EYzTHAK
7UfGIBYNnxqA/rTTJVPWgzgjbdyu3jgInfVev9X9IkaXwAjtf18MQnZeguNT
+hA2X0+KP/qVGCgumsxlmyU4ZgDV7VfFUFnnXbJFIcFQ7kN6XZ8YWq+fiUlv
lOLNw0M/jdsOAf/OsH38zWFkxlHXz6YOwWK25LzMX4bbBG/EHPEQjOedVeRa
j6ADVUlt/loCTqwn+frTIxg+p3mdki6BrG3ZdTnVcrx/cNXYfqkEiA6zq4xk
BV4rNCcaaVLoZpV1OziPolbu7qVDbCkUXu6uObBBiTo8zg0dtRSU9LvcE1Il
ZrXanTjiMQyPjLLd3+ep8ELMVg21YBgelhZyz4USaHVlzfWo5TI4YhOmivl8
DCPNLQ1owTKQUqq8x8Vj+OXJj/ZmdTK4yErgGBWMI/OforW8z0YgfU3Eu2WM
t9gqCvMfjB2BTAdnHzCYwKRjncs1khGwsZvhyMInkCtts0ixl0NsR3CY08sJ
TOk+nuV3Xw4jWY5S3heTqKszvuzPVQpYffJ28eHkSVw54NlCC1fA9mdZ03zF
JK5OXm5R2a8AusnmtXMHp9BQW9+z9dAoUHIsaNQ7U/jjJ9P5euWjYLsuwvjQ
/BS2l3ulNpgo4aJ3ZNg5XzVaj52w5aQrwepAg4fbYzXuml/apPmghMy3d7kv
dEj0W7hN1M8q0CRIjI4HkHjqbWDgxJAKdjaVkpJAEkMv6KqVUhW09e2sDwgi
sbmVUyyTqeBjne1OP+aCj4xmi0ZV0CRfF+YaSmJtpOke3qQK3DoqmFZRJO66
/2tX0SICPNQb7ORpJEbnbypMMybAxutRYNAfJKboS83TTAgYTc6M7c8gsYJ2
oz3VlIBZ3aDfBWwSI+sGMlN3EBDEyNNGDolzeTJNmjUBnGOGwZn5JAb57j+W
TSegLeJVqW4BiRa9jwNy7AmItimeSC4kcSIxI+WW40Kv1+8UW0yiprLT554L
AeXzZYdDykn89MNe4WNPAgSngi0HKkj0XWG3pew7AlYsNv/oW0lioqeS9fR7
AuwHhOdca0jcR80drvUjwMy2YdOLZyR+oBa34RECZKInFbRaEhftvjnYdJSA
VOFdWs1fJHp1Mze1BBBA2cWuteaSeFCyNe4Vg4D/AHGsrOA=
      "]]}}, {{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwtkXk0losWxk1l6hiTsZOhwimVSklpyywKmcKV4SOU4ao+TkLFUTIlU4ky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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwVk3041AcAx1VSKlLJKqslYTErjUe36m6Xl0gMMzdLcbhqSZkslkvz8iTt
MFFxlF6WiOQlL2Xu6609TrHcydt5OXeOc/cj3K9YcmZ/fJ/PH5/n8+fXKOCs
J2uxhoaG68L+Z5DTNsWO0gralFz3UgFDAIfVqn17lpTReoLCjF7eEUArvnnr
D+wSGv+5xwEKBNiykXWv5UERTe+dE0IUAvRo19pfjs+j6Z7XJ5RmQuzQSq+L
y8qh/f2efa/tkhCm3tPJ460XaLxJjnawWognOL0+mn4LI3FLK+wq21Fq3F3F
iy1H6qzbAxvxG9AL3pi0GdRC3asZGtbQAft16VqC540QW+zfq8/pRPE3Ipd5
Xz6qzPe4WTC6MBspZPeeacE1MdNFvLIblQ/iRDGC12hqu61ny+9GttHZMvfX
AjwX+oXERvdgyZlppsvtdgSZFM1UbBeBnur2LSOhA+VdlMiSDhEsvdTO+Y5d
8Gxiqn2jeuH20H5m5F03rqziaIoM+zBn7nqoq14EFStikTe/D65Ug1jH4D4w
B1AwdKoffcmni6asBjAjrd+u2jiA9lrP32p+EcPZP0zz3xcDyMyJdXhKH0Tj
9fiYo1+JoeWsTlu2WYIxfVpl61Uxymu8irbIJQjmPaTX9IrRfP1MVEq9FDcP
D/40bjMIwZ0hu5ibQ2BFU9bPJg1icbrkvMxXhm3CN2KueBDjOWfl2VbDsKco
KI1fS+DIeZKrNz2M0Dn168QUCTK2ZdZkVY7g/sFVY/ulEhBtpleZCXJcyzcj
6qlSdHJKOu2dRqGRvXvpYLoU+Zc7qw5sUECbz72hrZJCQb/LOyFVIKPZ9sQR
9yE8Msx0e5+jxIWorWpK3hAeFufzzgUTsLyy5nrEchmOWIcooz4fQ7iZhT41
UAapVoXXuHgMX578aGdaI8NFTizXMG8crH8K1vI/G0bKmrB3y5hv0SwK8R1g
DyPN3smbpj+B+GPty9WSYVjbznBloRPgSVvME+1GwG4LDHF8OYHEzuMZPvdH
MJzhIOV/MQkd7fFlf66SY/XJ24WHEyaxst+jiRoqx/ZnGdMC+SRWJyw3L++T
g268ee3cwSkYaOp5NB8ahVaWOZVyZwo/fjKdq1s6Cpt1YUaH5qfQWuqZVGes
wEWv8JBzDBWsxk7YcFMUsDxQ5+76WIVd80sb1B8USHt7l/dCm4TPwm0iflZC
HSsxPO5H4tRbf/+JQSV2NhSTEn8SwRd0VAqpEi29O2v9Akg0NnMLZTIlPtbY
7PRhLfjwyHTRqBINI+tCXIJJVIeb7OFPKuHaVsayjCCx6/6vHQWLCLirNtiO
JJOIzN2Un2xEwNrzkX/AHyQS9aRmycYERhPS2H2pJMqoN1qTTAjM6gT8Lkwn
EV7Tn5a0g0AAM0cTXBJzOTJ1shUB7jGDwLRcEgGM/ccy6QRawl4V6+SRMO95
7JdlRyDSunAiIZ/ERFxq4i2HhV63z5FdSEJd3u59z5lA6XzJ4aBSEp9+2Nv1
2IOA8FSgRX8ZCcYK2y0l3xFYsdjsI6OcRJyHgvP0ewJ2/V3nXKpI7KNkD1X7
EDC1qdv04hmJD5TCFhwhIBM9KaNWk1i0++ZAw1ECSV13qVV/kfDsZG1q8iOg
tSu92opH4qBka/QrJoH/AA2Q02A=
      "]]}}, {{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwt0nk0l+sWB3BDiAzJ2MlMUZIhkdDGRZLwK3QMKXXETyIOypAKIZXhJIQo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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwd13lcTO0XAPApEkWULVFKq6UkiZKuSArtEYVoFy1a36J6i0SpSCFpJd4W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      "]]}}, {{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwt0wlUzVsXAPCbaOBWksgt1W3QQFQ3iTy7S8P3mpSkeKkkNFHGNIfyJDQj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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwd13k41csbAHCJZIlUKqW0IFzVTbLXyBIpa6HcSEmyZEnSQoksLUgqypqt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      "]]}}, {{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwtk3k01XsXxk8ZMoUGU64yJG5SypSonbFQyVgpMl5DXMKbyCG6pZQ501XG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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwVyXlYjAkAx/EhNTXoknaLbAeRpE0HNrx6hBytRO22j7K1jtJJRa0eSrGh
3CtSM0VjykpiStT4RdOp433p2NV9KNM0uqaZt2O0+eP3fJ/P8zPyCXY9PJvB
YDjP7FttXzh6H21pIYTLvNeLjDpxNmIhQz7dTECoaWR/thOS2OrkzxnNBD8l
QK7xsBM6y/PNPJfO+LwiemVrJyY0nRq/Bn0kDgpa7kSZd6Gf5Z5kH/wfYbvO
4JDuvS4ESmXbc1X+Jfys4hfjp27sX5Sa6cZqJIo3aqfwDHvA9k558IvaB8Ks
2e00569P8FBkGGf0kERH0xgz7lov0hgro+evrSUKWVtlpqF98Kg8KT1eVUVI
4g3C2vd+xsZzFg3VPeUEQxyflqstwoabkZzr00KCKypIz24SQSVgtm+2x1vi
EbvWsfpqP4oyPAvuKxcT5psMOmbbiuHv2tLOdCgkWCmPzh3tEsM1bN+uNkU+
YaGfnUieHUB5xEbFoqlnRKhYRKbrSrBunYzBT80mXlh6CcfyJYi/YvKD1uKH
RKi622nRji/wuaUfpBWXQkwG9+4X9H7BPaaq6hOHy4SEpSe4emYQzHd3mJ5L
lhM3rWOtHJSHEBLDtkoXX8bOEtLmd5chaOfm5H0nTMZelqt1699DsGvY5uO8
JANxvzlp3egYglmSntjs4iN0ZzVxj5oNQ3/KffEZi6dQ50cryQKGMeeji1fa
pueY2CCuaMobxq1TBqmWzHzM6wrUSh4fRuJ4misrpwA3Bue319iPQFQe81In
qhBif0nQsdgR9Nly5rqovEbIBTtN3bIZx/7pesCjGA3cnYfs1EdxLPTAiaWc
N2D1hRUN7B+F/6qH+yZL3yIwkZv8/vYoVlm89RNNlmBrnfPU5rZRiC/rHVDW
KcW2gLQpiaEU6b+O28kNyhAuKL67x0eKMy8jV9TZlKPpw7Rid5YUNlHhj0st
K8A93q9zVyzF6ilRV65tJR6fahy8Yj2GHd1l7fcNqzAywjnefHIMjW0V5+sU
VTCUKSePFoyBIywV7ep+hxUWr32rGDLQXCXbuJxq5BdrqH/dIoMlZ3OPIKYG
y5T6jzASZZCsf+Ly2LEWZl0mO7vqZYgZ9jJnDtXiaUfMCePv5QjyqW/QY9fh
ttvoeSdvObQnpsN5+iScNQpCarhyuFMXpa4HSRgWPTC1Fsnxj+W1nxMekPBT
5P94ew2NmN7GVONWEuolx9buO0UjnKNmqts2Y1OnwgsRNNwUcbZq7SSGQtwd
X0XSmFut1S/pIJG3RO2IURQNyys8Xm4PCZ2Qtr7BaBoBa6jDxgMkmj7O6U28
RIO/LSw8c4JEsq/O+5rUmb8wsjRhksQG82zFLA6Npj52csgUCb7f9dV2aTTG
e2bV230lsTeVSGPfpzGZYx8jmEXBJXNHSTCPRkKFLO+5KoWVHypVF+TSUFqf
teeaGoX6/NMXtz+jsajbKzCARYGhekEj6jmNUJUEG5N5FAyX88w/5dHw2T42
eEmDgvlLq4wXr2hk+Vby/tCkYO0v2DNQSKMsUrPbXovCUgmPYSSgYdX2pLtf
m8K5xJQTl0DDrLUz880CCnyHTGsU01hjQgwn6VDwHF44MfqGxu4IflHgQgqV
R3pLV5TQmGJbzt2iS4EZoJ/kKaTxP9S2uZ8=
      "]]}}, {{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJxF1HlIE3AUB/DluTJtTptHtVqRYIopmdhmrgjPkNQ05x8pDbSlOKeFETNs
ZFqopDSoeSylZjrRmSFK8+iYLs1sDlkySVlzbmq2Tbd2eFCBvd+Dx+PDe3+8
v74kemFqjgMGg0n62/9mYoLHhQ2SbRizU5TeUgOWiBxMWmki+CN72KTWMDzy
VBuni+GATMOa/RQ/rODr0llD9wvk8ph2fu5x5KJpO/6JlwU8ftVft+D1G7w1
JOwm+5nB6h5jXcpuEziixWW6xm0dHHVUHlJlNYIPsj3uVi8bwLLGMFrudz34
K+ON9rR4FdwaOBWZPLgCDq2XsYrHlsCk0LNKQocWvPw2xtnltQZ8IF987Xa1
Grw9jhcYilTgm9S9aTcsc+D+U1/emXuVYJHnaLfPoALdk3mO0YVyMPlBdrwu
bwKsZ2w+LnsoAd+XNJCp1j6wQhwlETo2g7ODY7fS6vjU/1bF09KZ/H6wSUQV
+VIkYKWAyDTKJsBspjg+/bkcTGs+mdFYowDnVo45zMuU4I/lQUHVn+fAWZ6a
D96ZKvA6WRqtKlGDRYXuNjpLA3YqW+TQuVowh3cswYe7BL7oVBYoebQC7koo
mPnVvgqOrB8emRTo0Z4uP0dYNKB/j6QFnTcZwT1q195Ywxo40ds5oGqXCVyS
GB4hxJjBY21rqSN2ZMYt+5XDeyzghphw+2VXK1jYmfF0yA25fz87PBCHrNC8
Z277IuMqLqnbTiBXjOZNbCUhF8e18F9xkTkiCQXPQ6710c2UNiF3akO8UluR
dZUDlZt9yFmfvrFSZpELQjfcB+aRS58ROwIWkHmMHM3GT+Rp7Hpm6zaymkWw
4Bxt4LWZM1y2K/K+9nuTyThkoufLfLE3cvAdKTbAD5miWhbUHkLeyS/wH8TY
T1A=
      "]]}}},
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{-1.5707961432240554`, 
   1.5707963267948966`}, {-1.5707961057543298`, 1.5707961355889104`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.490954042284391*^9, 3.490955030290394*^9, 
  3.490955150064014*^9, 3.490955572547534*^9, 3.4909556191016293`*^9, 
  3.490955696609591*^9, 3.4909558206475058`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h1", "[", "r_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]1", "[", 
    RowBox[{"r_", ",", "J_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Tan", "[", "J", "]"}], 
         RowBox[{"Tan", "[", "x", "]"}]], 
        SqrtBox[
         FractionBox[
          RowBox[{"h1", "[", 
           RowBox[{"Tan", "[", "x", "]"}], "]"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Tan", "[", "x", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "J", "]"}], "2"]}]]], 
        SuperscriptBox[
         RowBox[{"Sec", "[", "x", "]"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "r", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Cos", "[", "u", "]"}]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], 
        RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], "-", "0.1"}], ",", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "2"}], "+", "0.1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "2"}], ",", "\"\<       \[Infinity]\>\""}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.5"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.5"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.5", ",", "1.5"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.5"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.5", ",", "1.5"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.5"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.5", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.1"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.1"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.1", ",", "1.1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.1"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.1", ",", "1.1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.1"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.4"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.4"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.4", ",", "1.4"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.4"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.4", ",", "1.4"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.4"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.4", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.2"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.2", ",", "1.2"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.2"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.2", ",", "1.2"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.2"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.2", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.9"}], "]"}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.9"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.9", ",", "0.9"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.9"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.9", ",", "0.9"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.9"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.9", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.8"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.8", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.7"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.7", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.6"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.6", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.5"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.5", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.4"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.4", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.2", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"u", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.5"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.5"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.5", ",", "1.5"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.5"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.5", ",", "1.5"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.5"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.5", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.1"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.1"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.1", ",", "1.1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.1"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.1", ",", "1.1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.1"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.4"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.4"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.4", ",", "1.4"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.4"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.4", ",", "1.4"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.4"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.4", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.2"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.2", ",", "1.2"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.2"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.2", ",", "1.2"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.2"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.2", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1.3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1.3", ",", "1.3"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1.3"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "1"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.9"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"u", ",", "0.9"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.9", ",", "0.9"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.9"}], "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"0.9", ",", "0.9"}], "]"}]}], "-", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "0.9"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.9", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.8"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.8", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.7"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.7", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.6"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.6", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.5"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.5", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.4"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.4", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.3"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.3", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.2", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]1", "[", 
             RowBox[{"u", ",", "z"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"\[Phi]1", "[", 
               RowBox[{"z", ",", "z"}], "]"}]}], "-", 
             RowBox[{"\[Phi]1", "[", 
              RowBox[{"u", ",", "z"}], "]"}]}], "]"}]}]}], "}"}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0.1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.1", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "30"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.495369909812913*^9, 3.495369925750139*^9}, {
  3.495369969807807*^9, 3.49536999920065*^9}, {3.495370039371709*^9, 
  3.4953701042925367`*^9}, {3.49537017514851*^9, 3.49537018329921*^9}, {
  3.495370253401802*^9, 3.495370277590461*^9}, {3.495370322324795*^9, 
  3.4953703816201982`*^9}, {3.495370439711006*^9, 3.495370457791133*^9}, {
  3.495370515848855*^9, 3.495370552355872*^9}, {3.495370587535549*^9, 
  3.495370711436861*^9}, {3.495370783429412*^9, 3.495370830621872*^9}, {
  3.495370868907064*^9, 3.495370921962799*^9}, {3.4953710027297583`*^9, 
  3.495371061090342*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(r\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.495371063319893*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 + \
\\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0.8000265791836826`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.495371068554696*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 + \
\\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0.8000265791836826`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.495371068743197*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.49537106909811*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(Csc[x]\\)\\)\\\\ \
\\(\\(Sec[x]\\)\\)\\\\ \\(\\(Tan[z]\\)\\)\\\\ \\@\\(1\\/\\(\\(\\((1 + \
\\(Tan[x]\\)\\^2)\\)\\)\\\\ \\(\\((\\(Tan[x]\\)\\^2 - \\(Tan[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\^2)\\)\\)\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0.8000265791836826`, \
1.5707963267948966`}\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\
\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\
\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.4953710694661407`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.495371069809534*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.495371070147399*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(z\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.495371070491124*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"nlim\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4953700675526037`*^9, 3.49537010540594*^9, 
  3.4953701846621447`*^9, 3.495370278595257*^9, 3.495370339854454*^9, 
  3.4953703833527327`*^9, 3.495370458774007*^9, 3.495370556286625*^9, 
  3.49537071282992*^9, 3.495370843310939*^9, 3.4953709231102753`*^9, 
  3.495371070825405*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw123dYzf/7B/AmWmggDSmpjMyWwq1pVlahhERDZQuFkqwoNKRJQ0Pau+hu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      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxd0v1TEwQcx3FIxeOpCIIDZhTyYEAgQ+pIHj7AFpoixVNwKM0aCNkhhITG
wyjgxEDKk8fJo9KADuMgHhQ9FEHY2IYSS1JnoDzqBFzg5DtAbN31U9+7z33/
gPfL+ovEkNhXtLS0vDT794d5c59VKJdhZUKqaw5XMG9lqjLWJujr2CkO+rcj
hr0+ITMk/NAuZbwZ2IoNKZOWKnNCRNvR53xeM9hW1j9n2RDeyUxUi12a4O6u
5X/BhXDJ974eb0sj+geGKhc8CLKPZTOmZwWwqM1LULAIKZeaxS9c6tCjvZhb
HkQQFOqkZ756DqOfv56UEUlINtjGNcitRmTQ3DM7LoE458yqnp/FsU6/JcME
gqMl4/iRp2WIm+F2X04lHL94vjT9vRL84RiVwfyeMNnOFvtmnUG82ZPQhXxC
kIWEc9f5NAxETrmpJQTWy1Jd7b4CyG/tShbVECQZC4uVDXmYLdrSGfMLYXQ9
dmu0Yy7im6seDbUReCbR0sdXvoNb37hZTjeh5uHNU66/peP9bMXoJhFBzGze
e9syFSt8wePwEUKz7bhLIutrcJ3vtCzJCU5z8kWL6sNorVyRcWYIDKGPzbwX
Fw+KxsIslYSR0g/KLk5HYXe+PKdOTZi+/hZPUhSMnmFF/uoGNdKGTAfLE1hY
e7so57yhGqUnV77yecBEkoc829xcjTG+r03AlBHMndlhq9ZqaP13/++r67eH
GfL3MvbcW7UJMr6O9rGuSP/lZTg26HfqlfdiwlVoVP9iGb/mzzlwG/twW+aZ
ErmR4OXOSLY6cQO/+/d0K/U1PfW9yyLC+3EorvYnlommv2Tzzicv+1HMUu2L
ZxDSjJ46FAgGcHWS90mxxkdK7bxztIcQazG6BhFOhKN3kcvrEMJ+H29qcgeh
q4TfYewmAgSNC2uehEerM6Hbq0QItDdU6bAJCe+e5KSti3CzP2ijPJBgOlTK
33FwEBfUyYvbwwkz46nDte2D2HnVWD/4M8Itt+nYUF0x2Gt2Yk4c4ZrAQ7n5
UzEai+tCZhMJp8yESfblYggUegrvbwnpwYVTfvfEGMn6qE03mzCW0rR/wVgC
ZUFNXkOBxkNJTPQbeyXgzwbsctH46fUb/8soU4IlVWahbTWhb2LbVp8GCZgO
Hi3KBgKHZ3/Ec1gCW9ecVodWwv3IM4a2ixIw0nkfBlwmWB+Lsj3wmhRNPw4I
vW5o/Ld0HahwlGLMRFZfMUQoCTUpm4QUvV+mbrrzJ6F+/LDeNyFSMCvsV8oe
EkSHBPs7OFL8A/qL5vg=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1VOk71AkAdlQyFcKuDkmSo5YUSW28Uo4uK6FEknKkUEk9qaeSQtaxcqVi
ImE7SELFlJTJOTOMezLLHL/fzJhBSqm0dv6B/fB+ej+957KACPdAJQUFhU1y
KMvx0aV2U+4qLqzLJI9+7a0BfzqlxG1gEFnVP9xW7+7CnKQnQUHNNIzvDMyq
KBHAYYEKM4/TDuvkpDh3fzosK2IEdygkut4ZtilNM/FuC3HRuIsBEdsrmdYo
wpJ1Y5ZP45hIFC0JGVnfCTvme8dfcsW4acRmEZ+YILbL3mga9oHO0YsNVJTA
ydIuW7OWhYjrdibFpwdwJ6zXrLJBjHGd6uWqX9pBOWCz8tDLQag4VG8LHxch
tFetgwhgA7lOH1ou8eCi9PeQQwcJwqI2iLO0C+XRG5Zeq+EjYH6wY7YXgUv+
umopWj1o1DZ8HDUlwNY0hmWIXFeZzvHpoEN90KtRzAmvE4Ky9vvXgyIeWhkK
6zqKOfi+VMGaeZ5AXHppjbbVEGa1K59LzOJCvyD3BO8bAfOOGO8VYi6uU+fo
azyR+5dKa7MIJKG9bZ77YB0Ht/xvr5q3n4fFx3WK/rpH4lTOz8iS/l7srVEw
1VQQ4PNlSYSgmYSlR7wo07Eb88+wPZrThPDd8dLDjk6CuUjT74BPJyQFU5Z/
WJNQ/s0yN/g2ieykZTJGVgeueITlOT8UIUGtYctCBxIUx/1nd+9tx7nE5nqO
mgS2Ws/Nw3IJTDkNXDwPFlImBir17IdhH9ejeuSVEEv2kbs82xmgtwx5xapI
MamRl1+YIMDs7aVKleFt8JuatdO5TApzV36kzTQPYS/6GeGzWzHMqXIa6ZeC
Tn1uFaI2BN4JqlR2uRlGLaEWUTwpJCVWU59+DiAruv+Zz2gjiDWmIX7JUngZ
730wcb8Xr6ZFB8/10fFKL4rSZySF9VsHs4mTbAgTXioOM96h+G7fxrj3w9Bo
TRqPjG+BzoYHEkZzPSSttoYXIoZRkGPco91Yh/dHTk6nievwf30WHLZ+QW0a
QKRLiEGBrAbUDan2bipDyCn8Qt14sx8j2me6vfNrYSV7VHQ/kIdCu4Tn5SY9
GMm7s6wmgAblkj0Lc7l8MGgDY1V0NjxPZzgkUl6jSbE1ONVfCBuXyqwDth2o
iiaMFJUbcEP81ZxVSSCzcONczXoW1OMXnI11bYbLhbGif/4loaqTrj6Xz8Ti
xrJA1wQWDKZXftb5LoITt8uWfo0JNYFFqPfmTkQnKj2vzBPD7VWqLz2KCd0m
muB3Wg+YXR9SmrQloO24OfLQlwXNS6NDDE8OfOM7yyh8MVQnyyOEEyz4eO/z
f0zjgqSvyZRViOF69kBrz7d26PMM/HRfD0KDWR5zfFSEGdFuk6eM2bhrVmIr
WceDfpDz6fWKInTlPKnwvtaJUeEavxX7+DjyOs22iEPAYddirY8W3ThvVisz
OSaAX3j65tBjQpTOLK4zU+9FirGiq7qbEE+DKt47i/mwDj6kO3dOP7b2ZGS3
TAohlZ04fDWYh8x1Phaavh8wbzg2U/sWAXL9Y/WCxkEkRarkGLC5CCXq49Vn
kKidZ59P3uXirX610p42OW9Cu3fuKIkGYowqSOYgZkWQzz1XHvZXr+0U5JMw
NI3Y/OdIL3aqpodeke//p+rl5LIWEhlx/aH2Od1QPXn11hxPISb9bbePy/fF
oEzNvHi/E87fVmnJnwltpvyIZxUkpFzbepqsA8T+zisCcxEWHU39NHSQBC0+
P5P7ph1uq7PcmfJ8bFLf6O8YJfCi9AbFM4UF+23jVPNnEtwMyjxfYEig4rsH
3yWLibey4yqHG4Yx0ZLXVLVciIyX269Lf7RhjKsfuSdAiteZWpqlFXwYUd0N
Gh614j9t0+5n
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkn1QkwUAxvmeEiEcyORLDjDqYIPUYDOhJz5uySSCjigTiO2ODE5QLj6E
tgqHgCCIIgpEotGG547ccVmUKGJBBMdHumhAtgmDmO/7wr7ZdFR01189d889
/zx3zx/PL5h/7M08Bzs7u9hN/5tR90ZoszlrcFzkO6lXlaCX9vldGtMi8Eh0
XDtbgWjXy0LuIR1KOfZBNkqO5uNy3/lhHXbu+FpY130f/VU3zkp26VFwh32Z
MTIN3jfmtkyRHvl7v4+Wuk+iQelFL5zR4yW/gdc8mePI0CXJDjAMqM86phDl
jKJtShaWJTTgk+JEdbhyGB9u2Su6M2LAVvslMWfgB9CGipxzvI346RpX8Fv7
EHLZH6nePmyEMt7fZaF6EJmHyqwjXUaUzKQmeocPQNnv1LG+YkTnX+emC3/u
R/FgdWcRw4R9AePFkQ9v4ir9vni6xITbhk8XNqg+fN7CnMYtE+h8mpzGkWEi
rZ6qsJkgi6v5LuyJFFdMKQFTCWacijg561TYg7Dh43Wh1WaEjLYMCc50gxS8
d1oyZoZrasvzDGEXhEH6+Z5t6+BbVe9op9pw5S1JjuqNdQT5lmcPJrdg4mDD
t7mt64hp5De/GnIGzlH1vMiZdaRMyG6e/FUE8Zrwy57tFtSoWUVloZU44Dbi
U/GuBV1NG46asEK4F7UsSjss2LrHs/aW22HMMEfT41QWlLqUoXV8H3YwkzKe
Blth95/+/2/reISN1kShnPlybYKLGj7iYkH2IxLlktFn9OolbAktcPAqIYGg
kGn3+D9xfTcnojeEhNnm/tXE+ytoDKznCx8SWHhcm5gn0mB5lVa35zqB2GRp
c1LZY9S2xRodPyYgz2+n/VJAIP2CYDUmi0BNY6X6yUESS5UeXLckAjZee7mf
F4X980fqzC8S8KleFDo+opBZGl/Ofo5AxtUoZUj7KiQ/nui07iRgvJcSZuGs
gaGrrxsIJPCsWJxI2taQ/bfFeip4c8fcvLs2TYtxaxVzInyzn1ep6pVo0XZD
62xjExjbv+v0FxYtGLcn57q5BJzdbYqFBB2i6N6aBj4BjuKFQuY5HXLjNAnJ
QgL+5IMVKHRgMNn2nl0E5tivsyJC9eh7Ss35DhP4PW3Dv7dgk3vLxaMmksD5
BRarQ6oH65LpwUYAiVRDdu92rR4OCp/qo6kkuA13oxBp2OQylR8vIlHlM2mu
yTfgA94fiqYhEgHXls9begwweyhZAjsKOs2JmAqVARcpuZMrlwJvWWMb9Dfi
7N1XPpu6QGHOw6CaTTfiH8WC58A=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1lPk7FAgAhidWIlfOsCjJFG08pkM19TkqR+3KUdrSkuIpxSQpraNsiXIk
Vmg7nK1FPEjXzDC55RpHM2MYzD0YSqtDl/UP7A/vH/A9z/u9KwMpXkEKBAKB
vIDiAvrVET5f3XugavM+RfUOC5+7+9ZfWDyBlLz4VY5b+/Ao0yaTqMmHfj17
TypNhlU7Fb9QQwYQNZn2dbGLEB7fewwz3kngbew71nyehfgr4QztHBF0aima
LjZibJhLDdqfwYEfeT6tIFoM80RxXkmCEIc2nerxZ3MRaU8IqyBL8DizdXRf
Jx8FV1ftKTTi4c/On+L1XkigKUkkqPiOwaGFYXUuaxSbSHqMKgspWGbRFPJz
Hp4pDVmPKvORo+4ItbNSNHCyDQXEIRx+Wry5aYsAdadaolj3pbh32IIt0x7E
fRW96iexQoiixh8Ed0rh/arO+x8RC6Rrb3SiKkU4fiOHOdwmhZetWVcy5TXW
h6/W3c0SI3134NmIZimK7uY5dSgPYERMqtdUlqLXm818+lCKDye2KbrW92FX
VfI7G20ZLIkqSS+DpRjcWkyJ5PaCp1BHbrcdh9pdneyV5lKctPLMmhUx8Xs9
50ak3gTeaexNv5MjASebHcDayoSakmiaMjwBocJH5S3KEpD61T/nHemBdfm9
ONuySTxhEEwsj4rhPFbaNkLqxjWjAf90AznK9r0tIBwTwSFWTRy6twsb5BqS
pBQ5+n6rjq7eJ8RyM7vAfK9OhBUH/7yWLUeoMoqu6wuQvIL8Tdm9A4diaqsC
h+V45cbeHFUyBp9Tu4iepFcwWStTVxXI0VErIt+xH0H7TY/QSqV2JKYzY6af
y9GkkfjxrYwLrfx/Te7RWtG83vN2xDk5RhzCZu0D2ZBx6o2jDrVA1nh2idla
OVzNXWribvaDKcyIjOc24YHH1Ytlk5MQFCWna8z0oFR1qiIwvRF+sna/voW9
J1gJPTWr2/DYLT/nKKkBE53bLWIokyjIJbJ12xhoPR4+f2ucgf/zeXZHxa8d
Tr1w//7QM+aPNlQlXHlpd1OKnTFcq1zNfoSYrJqr0GkAlTOddXpejMrVl4YC
KgegGELvmpuio8c8a436tAjM5AvP6G9ZOFKieGkJhQ69aeL+nA9CGNxyWxM7
xMHi2qoAc0U6YjJSvjpZCBFd8jzXw4UL0lCWv0UNDXEOllo+SQIwL04XVV8e
wuiyFMvtYTTkrch8o6AgwNKu88cizgwjZop48doWGuQtnwiOf/HRG1DK5Rnz
UEai2rF0aFAlHtZt9+RjysBAYXshD2G5JdXaH6g4MP/8faPBwo8mHx9I/MCD
YhmroEFIRRlxkdOy2TH4lW9aN2A+AvN6WCtxqdhGJN3R5Y9hxpVGvmc9gk2V
E+X6HCqE82kl+3hjePaxnM/QGsH+Wknqdx4VVd92D/bLxqDu9s13ppsHB+P0
hvNyKly9N5YuUeJj9pfBIN8QHk7q7LLJUqBhBd2x3tKWj0a2dbvx1DBqc50U
TU1pKE07dro/iI/iN4vyrjsP41J2UXiwMw0mztsnL1fwocd4OjqSMARxs9O8
YSgNZxgv/Tvm+aj2WZ7pfJsL5u0l4W35NDD8hh1jgwVgJN1fGZ00iHUqcYGG
PBrsD2ebmnIF8LRT3dgUykFJ4aStkzEdIYWFHDdvIW4vdcvVMmSDdZDLtgqm
w70l7pOHWIj2KaNiyovXIDj4OzjV0PGw4KBHdrQIUvcfTlU7D8CjU5X2UKkO
oVRH7Q0/iiGZS5dFH++H6S3nVC8RA+1LieOttWIUkgz4ybQ+qPgJK2LJjTAq
+PvLRRcJ0npFj/CpF5YqoeMKn5vxdk1wecuMBEfTLINqbHuhmzTTvbqxDROJ
T3eIF7r1HwgT2g8=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkn1Q03UAxsdLJmUHJ128ncAGgSEJkSTq6Bk4AtlqvIgmFFMiGMHdDATB
QgmkUC6kCAYOkJcjSTteBGQ4IBiJUMrb2ORF2OT9SME74/v7wQCju/7quXvu
uc/fz4cZIQ76XJ/BYLC3+u96MCrSyU4Ck4ga9QeJfeD4N/hwBASvF+afVPV0
o8PygWLtDME15kZIb1oXJF6CbMZPBOlVSZaWhzpx0JQdFltH4H4wXBrc2w5P
U17FwwcEIk790beEcvR9zyv+bIEAcxx1cp4MvrMaPbEhBc7snyEO2iboto8P
iWwoZJwy/yHnfANizgp3uHhQEN2JHWhMqcdGQaWqKYiC/oBB/ujzGlho5i7v
j6Ug+DrKZinrJliBprxXMyh89GRSp5dQjS+vNU/fLqaQ2PCX1EBYhcxyTeq3
jRT6vXPEifIK9LFZH7v3UdC4qdRlVmXQmx9UB8xTCOBfLZxMl2JCbs2/vklB
HNXcmJomQdyuiIxZMxozvusrdHYedCnHbka70MgfUP19yz0Xzkn3DFV+NH5r
eLnWZPkSDBdzUxWnaFilmHNL+BdhZt19YiOZRn1uh5HLpxcwOB8qc/yRRrM8
oCdYloRKxwa7yl9oTFW3vPBXieFs7Ob6cwcN+zPCysqRSLgqNsXSURpzbflP
F8yOw4lOoWae0bANaL1jzvPB8ISTjPnKKtr39Xjcc7KH+dvcozrmKhj/5f//
Zi5dSUxfXcEeQdDlmd1K/CFTLj7e4hS3QO2788P4qnwounNzBTIWg93PUkPC
G6SHXyKQZynsLjo8xE6HkHqOMcGzIoH9uNUICtYHX/OzIDiiuWtusDCCD23t
jxx6k+CA7YE4cd0o2nL596feIYjRJd9yjhxDXqnyE9H7BN95STysX4zhsNda
Wy2fgC1UWu2XjmPpdCG3NJRAs285wsLuEc5tN/71voggrNyoz7jsEcKf2Ay3
JhNUrfUGcm0msFZgOWiRRdClvDTVmjMBDtlxgltEMJ3NDPBlTMI+fuh66Q2C
eHFw9YhoEl8M6JWx5QT953xOXvl9EpFKo3bZlq/eaXEyfZYGXcVhF6I0BMa1
9TGDCRr4veEVbvCcIM5jYKy7W4MCYWdLyzYKrTd6+MFGWjBZjiaZFhSKFIVn
/Z20sIvlPg3ZS4Eft7vpNE8LqWolb683Bf/19wI3o7WY3+XguO0YBaeE48Fd
32hx1XPxvG7L5/z0aUtItfAVKOSP0yi4LpcH3q7TwiWUsbEmoeAnOKyNv6tF
WUl3j2cNhTHJnswStRb/AEpH5l0=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1VOk71AkAdrSRnrK1HkltpbUpRNvjqMhbhEJlVSskxzrHOqqnpHXURjYl
RRctOZJNllaOMBjkyKg5jDHMDHP95jIlKZ2y8w/sh/fb+7wf3sskNN4nXEtD
Q8NRDW016uoy+200RvBqeHGj/mcyXm60OXDBQAybr03JefYMZL3Vq8yr7AMr
JsLl1W0Zais1Rh0baThIVbpOuTNR8jDoRrS7AspPV2cyImkoe7Jluub6MLys
dBM/GSohrzDw5qXSYaoi1vgZ8bDFKz81k6NAwxGF3ttLDHRQ5Zuz7QS4XdvG
sXNTwHgHKfW8iIlIM7tBCITYZDnl/8BejgpuVHnbVRZ22aafTAoSg23FsGcz
pLg4I+n/FMvGzcf6KlKuBL1+jRUjdgQMySRxWRwHCWd6HvXEE2AV5Tt0F4tR
m1+y1qFrFKFV7A2ztlJMNje1FXKFMC24cHatDR+H0sP/CWyTwodkv5ztLsD1
+jABs2kcnOLikOfmMjyuI1YIsvlgVTCYt32ESF/v5zKbLAP7u8KqmvJRRPGu
xB5tE8E9QvPDjloZ3rjtFY5ZcPC27L4hf68EpeYHPs4+kyEzcepmhXQITkLb
DrdRAgPc9puR3TLkmocMy7VYCN55ObrIQQbdef7r1xbIMK7jVuicy0SuxU7q
6wdyxFQ5+8c4q3VSflybeJgB0qq9t7L4ClhPLCo82SEFOy5yxjqUjtNPeIdY
H5X4rIoktU8RYN+UfnC2oYH5MbV+8dgEXkWfWchTSFDT8/6zY+9zzBwycPGM
USHA7av9/SIxSjvi3IryB7D+S2NrzLAKJlpWG/zniZCZMxdn7UhFqZOO9m9j
KszUmV/tWS7A/C/7k6p6nmGUeEbZMqQCa3CP/JwnD0116/Ia3PsQ180gLzum
gl5CUtANu2GwybJwvz09+PeU52y+gQrO1dejVp1mwtQw/tPqhKdIoPt21bdP
IDkjZqNTXj96PJt1jYo7oRzYbpocP4HSfLNhgz4KesOOzV1TUPB/fe7bTXYs
tBgDapRVhpwWvJu78rc3X4BQE5cF24zG0PxLutKP14IEoZbgLiGA0yXLZp4x
H3lnfm5ZbEDGEaMbu+3Veedevqg1WclFmJatYDqMjP6+0V75pBCqpqVm33eM
YJeXVWc5Xc2f++rF6RDhsq/JXHXjMKSBcXwPl1a8WHRkw8ESMYjUjC5/jyHM
/9ZnREptxaV7AdolDyUYsxAn6ZwaxAV9nZ6icgqW93rY59wnUKdrIlh6jokN
e29b6C55Co+a6eylv0txB8Ev2qIZSCj3bdv9vhfyosnXkbEyrM7kvrTxo0Pz
J2m8azcV9W2xh0f85FgxuDK5fYKG1rRyjUhrOpiMqn6yUg76iRW2CypoeOPR
sDLlJRM+IqJJM0wB8uTSiOdhNCR7nvfdkTsEn7oIiVS9XzPf/JzeWhpErbsI
KokDwunPnKiFShAz08bRh+jY9zlIlmLJhfl0/XY3QoHxR7SjlgN0tP4xUL6L
zocqfSutg6LAY/EtUngWA9UG+qxCGwHkjUuqj6n/RP/8o/GMOCZEgRfJK7yF
GEjrgGueHFmyZO87MYMgWYZsLswSQU9UMBhKlaHLmBvm0cSCSfNoRHaSGMcp
PgET1VIEFNfW9X3DhlHf5JuI/RKsDDZRXb+q9pPtOb3u2jBKeq84bFpHYKY1
pUVzjwT3tO+Wnd0/glJGn2lyMwFjorHgwzsRtgVRVncu4sLkQJA2ZZ8Udz2j
eJplQlRqU/8S7OZjk+ThiRH17iKcqxpOOwhgE+Klsy1tHFHuaWYza2TwXRbq
Th7kY15w4ldXPSG8PSJdI47LkFK0cqz2By62Uh78GnhUhM5xwcHN92RwjN96
wXSQg/8AlXD59w==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkX0w23cAh1PMbqd1xHRVb4u5en9rKbbZB63M3K4d9U6rIkW1p8ZYma6m
aJ243HkpcSuZ9qhiXtbQa2fW1Utb5cK0XEWdl4ioxO8bkUQp6+721z53zz1/
PH9+GKwLIWe0aDTa5+/413wRq8JWTMAu8fv6i/EpVPmcsj7VosDeZ+dLtt6O
g8Zy9TAwXkP6KCMiz2gMXqJvb+smrmGSbbvjtkcI7bG045mta1CNmTdPCp/h
sWBRP359Dc57gicSe5+gqqyvbM5diRy9/rtm3oP4ZS215UWWEhVSG8/c/j5w
otttWQIlugyPM2aq/0JpTkiJi1yJ0I4IK/8//kRUUb4gzX4drKyBXvOhHqhP
lgY1x6/DIauixqH2PiQ1GYW6Veuw3/9rAXnQjQ++X73uKlzH2/fEvgYTd8Es
ag9U6aiQ/ju9cyuiE3Ox9VcafVS45xClTdrbcLVvRDP7nQrZ4YMeu12a0SCT
WRvdVqEhhdvDCW5ETHKSYfCMCl1sNtv3h5vwWCgqb6KrkeQfds7Rm495q9kQ
syA1EoMtdgnpNfhIErtzJk+NStrQgORyBRwvd1+kOtWg7rgdODTCBb84J69B
qkaEyFhLZH0Vu3+Ki20x02C+LM7JKzAPgo97pY3HNPCOp6onz2bCmTds+rJA
A96Y0NJ+PAkdhe/Xn+3WwKku51GSQThWp0It3eUauF3ibjluu2Of09HQTcYG
aP/t//8OlffO/vgNwc+RpsWlubPI3NV/9JYlwWJ06UFP83lEJjNvjmoTtBUL
rNu/WoBkOj8gjVB4EXfs0xMBYjie4D2wWaAgNOE9+dJzEXd2pLkpIgrnMtzV
h3Uk8NtktehPUihJXhFpj0oQQwrCnSco+IXeL7fgLMFkQZe1/a67G+VeiHKV
glNbd/HKNIUQ/2H5/KQUXil2Ya/nKQTxH82kpi5jhDHtY7JCQZY9zOC+WYZS
LzR4Q0XB7kaqjM55jWQTu8IlLYKn1z/hBuivQK9JW9NlSOBZVsocqVyBpfUY
09iK4DMbNrPaWAZO4OFtcpCg92Xi0+hrMgQ69ZgqmAR0t6lVX5ocdQG8lkMx
BJ03xIv65+VweOzBf5VO8Nwvm88VyfF30GzCRAlBc1rQ4iBzFSft6yvbbxGI
5/a9cWxYhY5uwodhDwlafZcPjOpQqF3i3WubJlD8VsNPdKNQmV61pLVJEGko
yGfFUDB/SN/LNVPA4lKTy04Rhf0JSrtCHwXsq5vF060UkgYWjhgnKGByOvnV
xnMKGfzIjtPXFIgppymXNyj8A9UE5tE=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10v8/0wkAx/EORRFKX/BISktyuFS+XKx3JPLtSqmuMnlIRUclrjNfcnFJ
XYpKSDolGX1BSqtt5UuJ0Dabbb4Mn82+sUtHJB2uf+B+eP7w+v21PPT4jkMa
M2bMcP1G85sanvmHZToc3LsSrP0sthWujkkx/mVKhFmfK30SwkFskbd7fWQX
ztt7k1oJFRw1PelB3Vw0FrjTqDf6kJi8yurpLBVMBl3c3I7yYHPsT8uhdAl0
x3NJsS0KGN+acpxyaQfZkFpb0CqFsw0nMGijHEtG+FG/k4QQBlLnLdaQYXvX
3P70/H7sbpw355RHBwoyv87iVstAyx6/uX9Kgst3hbRQahdI2skWKSfleDZi
XeUWQOCWtZlAc1KM0AjOlEmfHMyMqGC7wl4QjB1rC1f0wdlU+jjDXQFKsXPK
Zlk3Di2np7HiCCyJL5h9NUUBD9vVDhsOdoLQM9636IUEzm4x8YWVCmxcNnUr
cJ0IduxNM99+kuLzk+9kM5sVqPNY+y9lpwBmr0TNqX4yBFoILuu+VSArxvij
vJyP0c7Qi8LzclQdD487UK/AqHdORJkNDx6X0q/e/dYbMrdaZlIVcJqm5rPM
2uBXdCef+KSEjsbIHeoaBUxFXJctxlzoTlfcjxxQIShsqUqXLkdHVNY8870c
PAzYkX6vfQDMZnK0nZ4cknJvF7sjbHTbi7XopYMIPzV3IjdMBi+XF280nN5j
+D6ZtcRaDeOyaMoZp37U1V0/ySW1QhpRlMUtUcM6NkFZbSgFjci1ohi3QOtz
94e/RGrwfSfypsoJ7EmItB79+g7hY0N+gh416DTVScqXXlRfreg/W9GEFBl7
4bRYjY4tP+5JZXVDO3+T14nYRijX0DwLs9TIoT14s0UsQoJFUorNUAPumKgo
3I1q+HRU+hws5ePypLOHsfcbMEoOuGiMD2L9SkrIruccaO0z+sLn1UM8X8eS
WzmIRzFbAwyJRjgTDyctA+sw2EImJR4fRHPeKuGCxhq8D4uezlLV4P9+frWA
vZbSxEdGbo7tZiULbSsnJlSSftS/iybqMkWIIxslZBqxkChQ2Pp4SBG/1Vxd
9awTY21u247dYCIonrfN6mcJ8jh/vyhb0Y26scBt4T5MUOtjWlczCZTIT1+r
shYjp7Zl/VVDJp47zwyN8iXgyXjMH6kXY7jDfz/xgYH0oYpzL2cTsFAN/etu
2gMbnT0hii4GCjyKc2v6+/DPVqZrwfc9cCwfeLBIxIB0+hJtu7gPlsUP/ena
PZBISJpfexlo2FKpWaXuw5lC/U6nR2KQfKwqaCMMTPxiRjYwIhDXI7554Acx
4jxtyRcNmDhRZPI60pvAyo9e4eEZ3fDPe5BntY6JMVedVuElAh5mzCL96i7Q
b9q8PRPKxEzzOb6kQQIOO/2NmE2dmFVz9sBv15nIPN8uiNouQWlns9+Fux3w
afbX+yBgwmud7rHF7yW4ECzLPhoiwmH7sJv2S1n44pdxW2OvFBl212pS5wvh
x4hJyz/CwqPtzaVLlVL8FHDDKi6tHbFZQeTylyxwsvetEmf1Y3rhlbSgUR7s
E4TK3kUvUeJNM39LluFTkWncsCsP3oYNy29F1yL+Vy/RApEMA2aHh2UpbWCn
7RhPmfManXG8PUlUOUqK5tx53cRFAUuxwbywAfxUdqOJqQLtAYfqgj9xQNc3
cKi90YTTIaQgV54CmsHF5ubLOejXD339JKMFpqeTr5y5oMRtyvyoEDUbyuAF
5yesOFhaH/2qUKWEc2b9Lt+nbDQMJ7W27G+DxaxTxUIfFSKe2Ty2SWYjx53e
0/gHH/qRUdn7y1TYvfOkINmNDa0HJpHjEwLIdkY4OCweAEG7rZc4yUZCtEHI
bnTgsLx2r3pahf8A2cHiUA==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkXtQ0wUAx1cQdw2C7hCIORioIYS8Bmnl4xsCA4FkJ2JlwAUMA0VRIJtM
qA04HmoQyiMVuTmevmAcAi0QnCjKPMwYykt5jccclvD7/bbJOMju+qvv3ec+
f3z+/DrGJu+Jf5tGo217w79OT+B43KaTSBYf+lPk+wTuPfkXlDkk2tNqBdYt
f2CVCFaO9ZKQmHIyzjc+RH1yp13JWxResRwm7yc8QHaerbCMTcFZJo9O6bqH
USJ3u4hHoSFo64BJYDc+TfUaMBRRUFRGtWyBHGEL/aeFnRRKo1ptBwK7sP+d
jxkqDQXpCbtkvlUHMqMZCt4aLcIyRp9LHGRw4VqocqFFsD6kjunVinY3babP
d1p8bZy4OHitGUH2rxYkZ7ToS+gU5MQ3QaKzDtS0aKFc7PVU2TXip45g07XP
tGgWlbqYcq/Bs5kh9jbRwY9NMLsP1KE96WpsqLsOhaPUY95kFQ6ydveKwnWw
+TDjaeu4GOtWsotuCnSwyE+WM/sqYFnfN8EQ68Ccb9vf012OgGW7zOwHOpwq
Y93tGzmL22kni9cu6CCdYu0MdS7EEFMUYbDS43hvVsGwfR6Mlavfq7frkeg5
IduUJQTdXvHCOU4PzY1BWWMpH4c4FT/X5urR+gV/RbruKIIL2X991qCHIqdS
HvIiBukjSREblXqkXhZ7/36GCzuzHfMfLetRf5A5VHzYAx+4+e81OL4G7b/9
/98T1al9uzoITEtk+nOrIwj4KuubmCsExh/X36KXPAdNUFm1QULgicHNb2Dz
OJwiLS6FigmEC6NIhmEcXu93Vfu+6bxbm939WiZAuUbSx2oJ+M1zT/HDJzGd
dDE9tIGAF+lbEvD3JJSJIedq2gg82pf3MubkFI46/UB/LSdg8nlOk49uCiVm
HIffHhGQapd5bmkqNBn/EqodJVDg/nLaelKFNtuycIaGAIfmmMYOmoal4E7h
VQOBQuMKhb90GsXzmrFPzEh0Lbqy4s1nsM9zqWg3i0T5PcOFuCMz4A3PbXLx
JlG13nR2sWcGx3MomxoOidWqHZb5NrM4sHEnvT+SBHt++NjdxFmYTy1JBSkk
vu1RWA03zeLhdf3QcgGJ01tGmW4rszjG/XWrdRWJbI9+/wj/OWx4t/PO4XYS
xldWtvFFc6gz+vKZ8imJNY3m53fJ5yD0cEqJXiRxvd2Ie3ZpDtk/3hAGvUdh
cEnm0+iuhn3+3puZrhRQ2dTfG6dGv+ZIbE0QhaEhk3L7YjVSWqv5YYkUjGbi
RPe71GD3XFb55FPYo8nQpKrV+AeGvu9L
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kvk3FAgAxy1pEZIlCcVb64i2lKsc3w7JI4ncIWGUlWaV0KPdHLXZnKGk
tW2y0qZy1HvK5FrnkBlmxjHCzDCnQa4IsfMP7A+fX77v+8v38756IUQPgrSU
lJStBBkJATXsGYE+DfllaT432xqxbKkeMi3mQnz5xuTWexToC93pJYU0lKdP
uIuShPhtbv3qfiMq4h7pOtmbMLHUZTFhOifE5lveMstyPahwaDqUazgK5YWw
mrIXQtjGcYymr/SC6ah/gOHNhn/KsuF6pgDGXxstaDJ0dEcN9PRtGEPw20PN
Zi58KHuZKxPaGLDZdjLW0XAc1AwbolsrF/ahuhd3t/YjnZeDbisunJrNpt7p
juOZ8eEKdRkm6q9f8zH4zMXWJaWa7CgO0vcqBRN3fYRCZHBRXQ4P7KX1Mmse
C/Swe56eHSPYtkBYiJDmY0D8klBQPgL7lQpq9Z8scK2hXBrCh591L2Pn6BBy
Cb7s19NsMLdTwtZy+agoJKfO5g6CJ+xSL/Ebw75ZvvXXdj6yEuI8vHT6wVI+
rDdUNY4dkZNtvZK8+HhwbUQkAwo28wJ7Qx4yE/KyU5r5+NVn5d1KCQ1rR/x3
l1znY1dKjNbp3/nIniokvPbrhe70oszdagGqtOW36BziY8t4SrjVqR5wb2l8
UmEJ0fDCOKionodaVZWdEcFUlNX1Wm2kitBNTiY7q/Cg/ZQQoEmkoGLdf6GN
NAHPSktDrsTbdAjN21W5G8pyrr6TjmK4dEqXT82NoYj0ycqJ34WIqL8TC9rE
oJjGicxaOXjxI+fGDXonGj7b9DoOiZG66lxt8pmFXJvOlWuXyAg3nYguZYux
yp7s1yOOgLwWXha9vQOXtzXSVavEkJXNyBhIZsLljtbdrLw2lL9dPDDnLcZl
UxW5SQ4Dts8/HNBsbgHrE6e6VlYMy+TnBuSsHij8ErWHuaMZ9qWuJxNrJrDE
ZVfFVXYgxjiooDC+CaIuO/1E4gSKHxj2q7U3oC0sej1H2ID/+/PsEzrtJwET
8dfrgmuySAhLveZ2/CgHF6ihRcXaw/DUE0z/8x0JP1jm1ce4s3G68oTo/vww
1EL1sveM16I0K6iAO8/CsBPJtshkBAdficq3DtRCvJ5ZdmqYhc3HnCMtZ4ax
fAFDk5L+zqsJd3wlnkozkq4mnR/GvNaJTnMZEp6kS3ECzSR/YsQfGEn7iJKp
0b7p/SR8tPLaG5DNRlybG/vD5SE8ut9k7BJNQtJtnzOL33Jw20qeQLZn4raI
OCvzhoTHbkfFy3c4IB8PznJvGsCYIE3rudx72MjlVSnuGYPDw3R1B6t+JLbb
zN06+x7Ptqs5Bg2MwWxxdtQ1h4EC44dhrqT38H4U7mudMY6M6Lg4h24a7GzX
/DLpdchXbFr4xp8LeWbH4iU1Gqi+iWfPSzeh/O7HmoMrXPzc4zBjbN+LUpZz
v4FUC7SzN3N3vOFhPKR+y5GzPTgZauf7r3Y7OmMUtZJi+Wh9aqERm0rFeemX
jyt2dWI9mUTyMBdgg+rTjvQVClpMmmvZWhTkTZkeG+wWQDY2irzQQkHZqNFS
cmUPfAPCqVG7hVD0cnXyTKPgzcYj5I06dMx+H1RALBDCbu4P3YMuFOzVydLJ
vd+HhJ45HYWNIvyiIQ/uIAXJ40ap6swBlHCklQiyIvivJJ7zC6Si7mIC/Znf
EMTtrf4MjhBs7/yk/WRJfqmOt6llGAaiqk2BjULky66mPZbs8r+yaWpmbRSG
RfYO1hFCvHsgaxqMXvzVQe1IVWfDWFZhMKlGANWbJR4uGjQwNIncPj0OMood
W74oCeBmOS2TZ07H23Opmvv0xxCf/CrZQo8PxdnWM5fiGbg3kf0lcX4MxSqB
q24KPPwHntfsWw==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkm0w2wcAxuO1Yy0j6y7oudJS0jDXEdZOH6psdC8dUZfaaJNRI8OMjmlX
bdVLnWP0ZfMSU1VRQdB0mV5KaXvOtCJVVrNb9J9opEQib3aK2d0+7bl77vnw
+/j83FgZ0UnmJBLpvY3+uyObbSoYCyr0WwvtvaJmQNYM0fMkC7gQPHstI3kK
ZWcq3r29dxE+8j2LstkJKB4H0do8NDjXwm2ryhlHLungrue1GrzyyjqpOinF
Xgen0HgHLajr8Q24KgHjPtXfOlcL7jsck5L8GJj2P/5wRouw3KF1yuu/gT5C
3p0QvoRf+FQ+O3YICftfeUY3LMFCn5+6aPYQOQfSnn64tgRy/phCxR+E1zqt
xiJWh4+L7+6n8O6BVV8+VcjToTPFPfZiQx/sGbfHes30yNnTExemuIN8uqjk
eYwe99gHAtt5Inyzj+VnaNNjnPfGH7bJQiwPbMdPZgbY7bP6XJfRjWL+ZuH0
YQNGd4sSowY7wRbPiCNvGMCLrosZaLmJ9CR1d43BACe7I9ywqBtISh5p9D1k
hKrevmfnWiPqhi8FKLlGXL2r+p2UVgdWnF3w6LwRJQXzLlr3K2BkVx12DjVh
arTT0du3EvSjF+wFFSYILw9vL58uQlNIZUDLtAnnE87KOvy+R8q5LAuK3zJu
ZT+t/e6vTDi8fd9NfXoZza6D8+JjiWh3sS6MkC7D3bG8v3U1GBSfg4wVt79B
+i///9eKIm3RpijRqvPZpKlXYEfYp/SilBegM5Xs1sYXiBPb1naIZ/GS3RXY
5jKHU/E3Z2YDZzFN82YpP1Phely85Y99Cqw8cD7PvPISQV/Q3FKPKXCob8Kp
t2kexc6DZyc3KeBRKKmavrWARz0nttmI5fD8IE/u2a0Gh9nVcbFAjl8rmtIF
1YtIdRTRZO/LIXnLeyQMGpxu5pRVOMsBv1PZ6zwNzAIn+gV6AsXjQ6Vntmgh
oBnK8qQEKq3N9RnfalHN8f+ILyKQyqbadU1qEbEq1Ls0EXhgNOrzg5fQraQ2
BF0iEF69upW84dXqsPpLaRkBURa5hbq8hOM2Y3N1JQS+dvDe9uyIDpaUtgzX
Db4ryyQoaNchwkomk1YT8AgOsfjZRg9z7lxizjUCI29yIo+y9JhY7fStERK4
/NUTv+YePZrS1nLTJQS4d1ZcA2wN+ITRUxq5SCCzw2xrFdOA2D+3PKOQ5Rg8
YJRZbnhVKYlmxoTIoR7qU6ebDJib7OcIMuVgP3lUago14npuI/01vhwFvTVZ
Hj8YsTNhgGlUycEIL/I9MWXEP8ib5Rk=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1VPk/1AkALVnlKBJTlG2JSLLpmM31eav4KBVi0aVRUTrQVBMpta4SkXSi
UamElI90zc6XkTvrppnRmDGnGWPYSLI67PwD+8P77X3ee5/Pe59nvi/KL0xj
2rRpLmrMUIO70OHii452WNSdbqj8h49NM832zGENYEdtLGt9Wzfy5gV0PLso
wRpHSvVUbj/G7YvSI6M5YAu76Q/NZBiwHNdP2y2FRb5dZNJQDwqNZo1+HZbB
y+140micGGeXFvJVdr3YmEUvWZbVj5+MdQsIqRBV2hfoDkwBLOc6u+hMk0Mv
dLD4eIUA5fzLTi5xQtSMjmayguXIj7mTGGXSiz2hK99tfCfCuRtnbPdkyOHz
rJoiZffgxo2U3KnpEpCCdWbYEHLc2llE0X7FwVqr0tdLLaTQW2x1+nyTHPad
4x5TC9mYY2hK3RUog8cMn4PD9XKMU++vkj7oBtuGYVAZpc5nktBUUiPH6MMu
QeKWLrQc9ufsPSJHvaferudqX5tceuz2Q53w2tPnRKMpUCkURH3zluNymu/y
o8kdMHVP2xd3eABsk+RoXyM5AmJk9Avl7Sh8vN8paq0Sn0d0m1zj+6FsI2kF
WrYjZfjgQqdJJQzcy+bQRmQ4uPgmUb66DSctTv+oLhrEFQ0f1/OhMpQZ3w0Y
JLci5ISInGCkgnPEml7bw1IUvKrEmF8LOhgl3/KiVZh89aC1Il4CxYrZmpvP
N2PU39qu9r0KsX3SYK8YMYZTN5vTrv+N4f6INNkHFcwjzXSbDUTg1b6uZiU0
wfsJ5/qTPhUyRrUTcpP6kFXzZPW8pHeIYJW9d+WpcOfMX/veZPdi3efhq2EH
GmF8QlRLzVGhtJQgc316oKgcMlm8qAGCmCVXvu5UIeSk6Pa2+WxU79Ze8Jhb
hwMLvNpeklSoe/To4tzsTpT9W8woOFMLu5QJcr9wEAzB1lbavVY09OzUTQyo
wbqgkpKbBYMwcIiMtEloQGqW4kE9qRrKZlfLs1GDyM+25hg1VqEhlDp1daAK
/7fnXab61XH5bWih7tAcWtgFLWUeaebRAVCMunt1ddpxzPizRuDSFpxWiTNT
HiigOEBz2+LXgZuPOsONNjfi2F7nP1nxcoToBNu7UDphNUa5PH6pFlyH8JGI
2/2YPvS7lLStCzI5wy9/2VusycjbkVsvA3l7uXu9XzdsS/cbB2pU4ikvk1Vh
LEPlKdYnTTs2YuJfmm/KqcCEFoOj8JJCs869+CWTg9QUmlv4+gqEFgcfybkr
gWl0Wd3QDy5mXL9KD/pKwDJU76yhsXr383Osn6/4gIDmWIv6NwT+ULGuel8T
Q7jK6FD7Yh5MSeH+qYkEGNltZpeWi6HMD3lrreQh1sE/bHYQgfQsO+32bhHM
QNswca8X75/dS+XZE1jpMkmlXRCB70Ff0m3Lx0u7lXqXDQiMpOdGUDaLkGh+
dr9uHh8/5vlp//aFCVHycPd3ExH8NHaE3Brig+GR+YwhYyLFK71P9kWIVPG6
sWhTAbjkRUwejwmtWltZkfoHRjYSLvTlApBLlSUkLhOSqYxCX74QPRso1xx/
FuCE1rmts9T8oCp91myJEMueSr6/UvdafqTKZr1af+1kkujbuBD66RORyff5
+ESlbT8xzoRmnPfuPxeI4JnmvdfFmQ+rU/syPuoRkN5UkIPcRdBoDZstedIL
r4hGfZodAU1NZU5DvAi3Hy3bpDWzF7bsvOgXvgRuhJbGHGsUYZxj41nmyUNn
x9GKulgCzrKkPKqpGNSuMTftwA+wCLuQLi8l4J+SFqaZIMYdJ6Hhff8eVDqu
W/lGQeCX746GdR/FyMKY0xUSF8r+U+WR9hUopBOexTESOHflPvSrZ+Por1k6
u2MqYMK3TqifJcV/ERrdYQ==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdknlM0wcAhQsDpY10AUZAZcyyRnSjHKLCgOwJq0CpDnAcwylyxCnpotPp
uLe6ye0BZBt0Th2HE4QhzQqtknBoHVBgQLAtpwVUKlBK2x89KMOMJftrL3n5
8v7+Hi3l7JGTliQSKWij/7Lq8wOUqOtz6Hx3W76Fcgan2jgj/VsXoP4qPFFZ
MgERue6RbmAR/NrjZw+RRjHld3HL5reWsFd2k6T6XopfAiub+Qw18pWtvHey
RuDVeiKuj7mMl6PHR4xXh5Hv5t6+1UWDAOr69ej5QTD2/XQpmKfBampaVs+T
fnjs8j1nomrBirAcDtP3wvnL2DtemVoUe4rIFwu7McZb3Y55Ldo/i3eoc3qC
y2qzICdSh1DVfarY9Ag5O7o/fcHXQZHwXcfMpi64Uh+YTNsIeM957Q5zaQct
tDpKkE0g+ulMXkPjQ2QosrmJzwm8vkFcvuYrhMIjjUkPX8H+ev84V7IAOxf8
/VLvrCBtOsaRxebDlRPSPEnWI29X41iK0+8Q0QLYbqf0yM402AqT6uAmeWnZ
1adHV72ZMSWqQYhHncDT04AgJ6sWsd9t/Mr1buoqMqAxc6LNOrESyf4pD6Uq
A1h05Q8tY2UQ0U28PSwjYh3So21DizDowqfdrTHixBIvoFfEBV3RRxFamzBc
Jrh5o+08ataOnvRONkFZzYlIuZCMipUrrZFiE4zq1q5y0QE4M5gxa7RVkP7L
//06VdrMTsQ/xzf7X/xIsOZQ8pe22spiFptLEo71J7yCM5HRFOQ4g37FeFmt
Yh6svxvW3OOnMVPC+sSfsYjTYrPP+GEFWDuzfNQXVChXdSSNM57hno3KJ6N0
CQPfOjTFOk/B/guHLdN8NSRaC9cc+iQ0kRZc+85lDN2bLRDFTeBq+eQb2xM0
GHpv1BxzZRzHOGdGzHINAo+2OSqnxyBebF43RGix3EpZnQvb2PTOumWRFrpS
sk0VfxR7W3xzfmbowPiYy031HYX4Q6KXXakD5VZxodsDOazK5+ynyQTe7P7N
63SkHJLd6Yfy0gmcSy66H7YqQ4LFSAR7koCk1OYwu16GisCvB2kbP5BbeT19
nyMDKeyPDwobVuAeNfi4YJ8M16Kab6056rEpN4U7QJUhhFeNqFw97LTny8ON
UmhqzYRwUo+eXJ+WnkUpOkpJYzs+MqDAtmMhRy2F++3GI0NVBpTcrW+0ey3F
szRbO8m6Abl7KJzZt2U4MzzhWJVkhCCbWUGJkGH+UqV5rc0IofNj94PFMjCD
qUJrVxOkDlRRsFyGqlfyP4WZJvwDeGXmSA==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kvs70wsAh1EkClGIHiWXOqoT1UlSfSTdTudE7k0XT8klD109dYZ0Iiol
lAr1nFS0ilKWU7aFuURiF7cZm30324xRSxm5Hf/A+eH95f3xfV7rIye8j2lp
aGhsmmbGNB+8d09UCrm46mQ+cruTwBVXz/KHG3thU/qkK72hHZ+6/0675yLF
V/ctdo8X9eBlEV1V2s2Hy+kW1hnIYLspccFYDYGZVc1RAUkCHE+q/N7aIIP5
TMJTx1yEd6RdRnmKbtTnhxS0rJGDQhPcJ3wFMHrP6RtxJeAW6b6m6C85tnyw
c7Bs5OO88ZEcZqgYTBZZJypfjhyKfmdiNQ+FZB7lYK4EVd6nPxp8liNhlaEO
uaINgRcdWLNqe2CwlD2aXSfHfJf9j2f4tmKr/W7by81SxOjX5cTWyNGaK0xY
pt+CIf2tVYa9Mgz66c21fSnHB03V3LYOLtY9TMuPa5PDiPCYMzdm2nfI3LPn
csHTO5ijpvViX1pakMUWOQzdVXo6uzng3phFOZqngIUR9Vn4gAw0w/igpOts
3Hn1FKs9+3De6I/wqGgZFu7Ssnc2ZuN8PLvgxOx+KLondgXKpBhLGBPtsWIh
LWwy+dTrfhw865MZ6y3FmTGnwkT7Jpi4j1pen6PE1rNph9riejBBaav8frQR
zmUXqKXRSoyXbN6cd0cC8o7It16ZnxHxJPZTe70SKdbyOmWFGFN8H3kJqwGP
Kr7oBncoYac3+DIilkDVccsQZfMn8O6H7jQTKjGpbTKkdhRBo+bmbD9ePbS0
ZWfIYiXupQT7GI8JYKCiSdwH66AV/SNwAU0JapzuoFzNR/G+vNlxzI/QLX58
8WqCEvb1g5fdvrVP90+3H82sBf+09oUN25XYS7LLuTXeAp9LXlNlETX4sPtl
mu1sJcI36a6dV8NBQVg0Kd6pGlreWYlv2vthVe4RIb7YiFCdiZD1NlVwIwUv
snrUjx18q6no4VpwfzHz8J+sRN/nzbZxJ/rxKHtZ+/y6CnwMOTWVoajA//3s
p+mzd2AtG47+Kkd1FB9Jh0/2ZnxRYPRtuoWKxEKSKMtSU92KJS94U3/2KfBG
Y2nWg0IW0m1cQKZy4dhy4fNykgLDByvIMYMssA2ypCUmbERKg9RD0l54u1/K
ND3Ghs9ouT8rpwEpfttTr3n2QrKnmBK1kwOTSB2G8lQdypqS01elymFb6jvv
ijUXd1hL9MmhNag+7jT+o1GGbZXSgpUEFyd/5hy4+54Jt+tWZiXLZDBkny4S
X2qGs1M8u/BcBa6SUnvDcqX49uJeiu/fLXgn7KQsHGGAWMvPrdeU4iyj6liE
vBXFFweqDj1jgF/LuOYV3gMq9Qhzyr4d4/vPp1ocZSBjjo55QLcEBcs31EmC
eThcUD5sasWA+AnjVVOgBMkKx/zb4R346R/Tv6iHDqrdu62f5GJkTjKYqjA+
HnJcb6lf0FFH3hAfQBbDYkDne71HJ3rGZq2MiKXDVNC1rthSDP2ackHxyLQ/
SkOnDx031ixeldVE4Onjm6qqf7qwiFXgu3g1Hduu2d8dTSYwnFVklWItwJDi
9Y27xnSQZsYMBHkS2LA/mZKZIQC/K1frxygNzpyrG/0XE1jIU2WeEwvwrcmL
s6KXBjMXrxPPx0XwCqk2u2ciRDDF7fkhAQ3Ukj6H+3IRVLvomx6sEGL9q75C
Ux4Nkqk0ipdAhORx2n61nRATNtW3fDtoMF//7wF6twjCIN1HkdpCoKjvZJyI
hikH532vBkQ4svO7ZJgpwPIJjJh/oSE7P+Orgx6BEQ0vWlmoAL/6ceKCZ9Ch
/STdoMSJwNKAhoQMURcmLd7xupfQwW3+PXBtJIGhSyvBRBf8ftth4+pBRwJp
+MriYgL/ATLs80E=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkflP0wcARysKUwQm4wjCMtZsgERhE9QiofkIiiAyCI4SYEEFQZ0GtQVG
DSNcE4EWPAjZ6KaBwFJaEJWrDAoFG84AaUFq5UiVAWsFaen32wOnOJfsp73k
5f0Bj5py9VSaBYVCCfrgv7VmfyI7mrSAO/a2i9rpl5hO4s6L85bhmPogzu3x
LLLER2hh2Wpwh/7K94YSAiM9unRNg6W89s5r8mlcbHeN3u+3Ap6pMcZdPgUa
e0tsHWsVN9psqMUrcjDDOj3elb5G7WEKs5shQ8eNFRVNsIZAZZbUgzOOeD+H
8tMiLWrdafzArlH0Vo34VzJ0EO+c//NCxDBCdsckf63QIT3Khrs5NYCtL/Uz
3JPrkFrutbRsluLi7X05xeJ1eL1zT+xr7Ufp9pkR34N6mGe4Zd7JEuidNBah
9XqkbAay7Oe6cTrzRQLDjUDSYJSN7kQnMtQqgfMtAtyHwaW/W7YjRGI+cPAN
gVS2lZ3WtwUqifRpXTqJiV08n+f8ZswNf9MzriSxOk5cX+0RIKHAPuxSpAEF
1f1xEap6WHsG+RT1GEB8lhHgUVEDkYKTLvY0QqCeMz1YqkZb7m/Xq34xwmOY
dYSxtRJPFs4GiyxMOPsjP7FhowyTGfYk/5IJvSU3Pz66UIC44U/j42ZNMLgK
A/0cM3E/RSBiHTMD1pz95yUpCI9Y1MR3mKFogdmFEgIXn2Oxf1M3QPmP//+t
fPs+n7U5h7zaoW+HnZaR32RHhAufg4kt297uVmPj9rx/76lnKAxKm93D00Dt
xLvKSZvGIEfP2LP0Cpm6ROP83Sl03WmJqdi3CjVbpb5lO4nFcxNRHSdeg61Q
eiVUyLCrLjBCcGUNvis5eXWXJ0AyaO2GAi3wkxdR7jIGMulpkgtdB4XxzP3M
vhEoSr8rJyU6mPJXzlM7hvCC0+96nLaO+uiZN9mKARwIu8eyEa4D42VWbVop
mJs1RMmXetCZWQGRYU8w+era9oAqPZg2vxbQeX3o8v8+Y9mWwERjI2o8e9Eb
7KugFhGojrFtPVbYjbvNTf4lWgLU3EezefOdiFxjS5BKYmFwr6OK1wGNm9NE
kYzEDvJc7HRyG6wcatYOhRrgmusqZFxpAd1OXB8qMsBYaJLvmHwEhWjZ+STV
iFHnIu+Ge81oLgznLlUa8cWz43MqehMej6WQNZsfvgu/kqcmCNHwR/Zhuwsm
jMtJ6cxYAy5nO/zsoTQhwW1gJ1/Jxw+jY4XFwWaEfn5Tc+gMH+8H04qrWs2Y
/WibTJbDR8zDbgu6+wb+ATIA68I=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k/k/FAgAxXVoXVMmo5ZiHKtL7eZKil6RTXS5mj46lF01liXSmg5KhyS6
yIaKSJa0lmYqOZYQzYzMjBm3acbMmBkmIiGF9Q/sD++H9354n/fD95kGhHkF
zlZTU3Oc0ZwZOdfcKKbQBOC7VAeGjkhwT2Qa+4tWLwj0sJF0Qic+BL+fLtnV
i2VXeu6Rc8TQOcA3yqQKYVAv27J6uBfCm8/spOT3qHypedT9nAgZ1nPv6RyS
4/FDfmWHfhfozE7Z5n/FqNKxtexNlMO848ilQ4p2JNpPsLS+9YBKL6l0K5Pj
0CZL49+qWuESV/zivL4UQYPcoUdMOWanu2aFWrbAedD51sgGGVzdF99BvRxX
2E0xPnV8uGqZPfo8s89mvreSUCvH7phom8uRzbCzCOxb6iAHiS94XZYux9aM
MBNqCg+q9gK9/FUKvKsZ8pcdliPEya4gpo4Lv+Lt2nrfKfEscnuY8Wo5CiS8
rCINLtLO0GUfqpXQMDzgmi3oRUEzeduDkxzYMuisi8f7kEr/YKO3txev46nU
y5+bwM8kJ2wm9uOYveWBbJEM7qZebz30mlAZN/ap/59+9CkcOHRvGcgxgx+y
lr+DidD8k5qOCkTJScbSGCki4uYNGQU2YhX78VH3wyp8n6czfuKlBMzYjUKj
YjaSxem+xmUqqMYPhkdKehArrG+2GGRh4am7GWOtKjTfeHGCKBTjvNWP4Zpk
FmbdV/z5e5cKHcI70WdzRVhGJRZqWzFxaCC6kilSob2wNvaYXIjgtNiuDW5v
UUzkZM7tVIFh5EfipnbhU4d8dEtgA/Q9hx0UmSoE/FySy01tB+lwhOmYfT1Y
RvrURqoKu0Lz1d8zWxB5N758MfkNTn2ZoxBYq+BzMewAg8CHFSPVXl2nDuyi
a+f+nuzHKd91VhNELkqdp3a0DtfAtmXxXVVTPywtRjGaxMaZHcyVpeOvkfec
40Z50I+5WqvNqOffoEeTF1qsrEYf2+mHs2H9yE5b3kpqqEL9r+HTt5RV+D+e
mVHLlz16xQU/RHPO7eMilDDekSmmSuxmaVqP5HKQTDD0Y412YZHXHucLbCUS
Gy9bei7hIH7ecNKAuB0Xtr4hmY8poR3t/zLBqwnJ5IOBU/ta4U6322Rr2Ifn
k5TCPloTfgqs0HhVy8dAwNeJowwlPqZo668vaoLxlziSKI2HBlntuZu+Sji/
FU4+kTaB9o4eQ4/iQJ1wQewwpoCLTarLQa0Z36CnSTFoRJL/HcegbAUMzQxC
dF9xcJo66mMSzISGngmPq65AORFRX6K4GB3prw6trYfHNvPSBUfkWBJ7M8/V
iIfjGcV9JSfroKnu8TWP24tZNLvTRAYP3xi6HvaUGkzL/FtGd/ZCa79X49Ld
zfDO0x0rWVuNieqzQV4NMqhYyzVCBM24/MLFLvhhJWCeM86e4dfv3OgCgbEA
NW3J8TRBBXDG1MutUgqnfYbE3GMtCO12Iq5JqgDfI/Wpn5UU+npWuosvtSKg
xKIte1cF8oOtCeEvJIivX09hZLXBzCe/Z75uBRJvIyLSSYLHtmYphJR2+Jp2
aV3vKAd1tTB4haAH6jmPKAcvdqA0t8D2Y2451DZmKFNDe+DrmbM/1LcTfwR1
n6iKKocJa9D2OqkHNMrkN97sLiy9cVuS5TmTW4ZQnJhiFLzk1BXkdsF1JW1Z
85py7GVEECIuibEIOjtpFt2o0V/xpJRYDtZVUuCTnTN/Mtjiv+9aNzYMOCZ4
fy2DROp4dZaZGCMrpLRXwm6YDcRtnlKUIe14dO7WKRHMzrOXkBYKIeVtGn/W
XYZq66FIZ4UIQ27ljvcthVhX1Fe4qG2mZ/r6X3u6RdDefC8jzUII4XyLtUHt
ZXj6bEuC9L0I/wHiZNuD
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkf0z1AkAh1l7dTfO6S4vCdWGcYib8nJlyodsHO0huYySt41rWC7TXWiQ
yghxo/bisOK85OXO225NifO15/W8rJWXvKyibWOJ3WVfONLdzdxP98w88/wB
DyXsO99wkpqa2tF//Lf2j6mh3woE6DALPSKmzOKuS4PhW20hSisPkfNmJzGb
FbUocRaBxkg/Kat5jph3m0Fbr97AkCxsV6OPwv1jIWXi5DzSfxzQmEoeBm2L
6n6rUYwwg8kEx8YhFGoWlz8VL8C4q2Xew5oPP2v9XBOrt2BSU+1DAwbg5m9Z
xA9Ywk2fsbMzJb24k/Sc5By1DLZZTPMp1x4YjTN/25ElgUUBtyJX0InrkbWS
JQ8pMsmpjBVuO9zSEibf90hRQv7ZcS+fi2mOdc6gjwyqHyyPa1USKKXrpS4P
yLChm3KOZNmCJ+RLXsZ+K+hz6o8uZT1BkGh3RunYCko9Ze+yAx4h3FZrJM57
FVN6Nq/PXGfDeg2nm4ZW8UrqFcOk1iPfuNuv3lMO4enlsRDvGvzalRLoMCBH
V73k7JnQCkTTIz9boilwb0/tXs5WCezFpqSOdgW+9DZ/FldWAGKq769zVCVu
txRqFOUzsVFmcxQtSpj95NvBmL4N8yy6Xc1BFYhihVv3jRsQXFjQVTaowDfd
V6k/8j0+b5ujPDJfg9PXOdsmEulYD2PuCataw4XaXZ78tuPYZU3126CsQ+0/
/v/Xa4ZZXUgaAct/M/H3T0WI1eKJDhvwwZrZjzr5GxTp5jV/k9eLlLorjO3B
8yCVP8ztm+uEeXnkR0n5Ygj/vHanP4IL4+IkXvOzBWiMTtjOWzUj572WH0O0
CNtc+qQgk4N0/3VevPoSoi7xPChm1bBSr1ww+2QZw607LuuP5uPBL2VFL9Ul
oAXPqkcnfwXipnubDUmK+GNGJk7R94g0g8yLj+OlaGKFaO/UqSA4GQ2BgYtS
rLv+wbjVV0+Izs8q6REy6Mb6XdtZ85CounrV2W5chpBtlQ778poIF4GjfZfv
Ch4EdKeoHWwlrKYKPdJ6V6BXKGxkmXAJ2n03yvSRVVgku16cc2onEvQ6EiPZ
q7gcx+7RNuokXmhmm8/slyM8cXj4CrmbyHBmyPpZchw4HBTN7uohpMcEsY06
CviXDNoY+vQS7NhJZ16qAlU3R3QWBH1EeUSDXeuWAhNyTnjloQHi5QuLhA9j
lXAcT8/uD+cRddpirZxZJapV3Nqsu4OEabCRjUugClHpww6cE3ziA8MDBfRB
FUhLr3sDnvKJxkTyKQltDZv3v9B01RsitjN2553vWMPfy6Ppzg==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1lPszFAgAx1eq6yLRFPK49PC4i65sqavla+4itIUtGztNykWhEtG4nnMo
pZjYjpxXRBmEpDvG2tYuRWjXLnbZsA+7ax89tCXldf6B++Hz0/eX78znO9+1
YTGU8AUEAoE0j+E8ozv8FjVvEkGkyLl7i6bAs6zU6f09cjCE9Ht17sNI7N4t
ntAoYehnKzQ9MAJmyLebx1gSENj9iXdPqGB8+UFvbKkYd8qqEg5byMAsF/G6
clXITpR/G9w/AGKl4Hwk5Mi1oxs7tKnwpbz46pK9Qpjp+ctnTo1i3OIzp7hD
hXutq3ZUsfrQnCIJf5KgwNgHw6zMFyr4SAv1Dy/34ubvlLKt15UwppI8ojgq
+Gc4RVhtESCJQI4TxalwRf10eOy2Co2j7/v0YXxYrQ96/m7PGNb8U2csD1FB
9vZYcnRVD2pJLcEGP6phW2eUNrtehahJorhQywMzY9noVL8a5frOdZ4vlCBe
XOfTHcEDx5w+nRmjQZFZg4RDVULJdmUMTHBh/pRMerRCi/TaBJ/8EQUeNLvq
KWZcONcXFD8t0+Jjyx9FC88okH2fOpGN16jVf6RTZrQIXE0NTbs/ChP7yC2J
Kd2YDZOQ0yk6ONwI76sUyUGzvzwc/7oLvjJCSXyxDtt6i2Ula+RwSP8i1tt3
oa+hvpLZrwMnxjupkSjDiZx9Q55HO3E7ssC9cFCHr94hZwM2SKFR2UrzMl/h
u1Ds6hrWYem91EzJ7AiMg4PMi+o6sPy9lZNcpoOzQSqT1TKEGHKx+KyoHZm/
NfWBrcPgOZcLC4LE8NmYlbZA9RLHmTQbYZoOrPSj1dbXRDBM9TTN7noBG+Vc
/aZD8z2bFveNK/pA3TEb4dPWBq7Re2b2Bh0SSoi1eQcFSGaaR5zgtGLKz826
+5MWjbGVJW6pPHh4XrlDZnNAWVjDV3ZoYZPkcO55Tycu5BzI7hayQZq0cIvK
0yLg9A8nJza8AD3QVFI30AJNl/uGSzFalOQ6Cle2s/DyeOxcppqF/9uzkDX3
5lmzAPE2l6lMoQzO3iMx9FQVbi4WuCUf4oO/8FlcMlEKdsyTitiyMVR7+9go
jvSgnlSUbzszAs8OZ/PuSDX2cFv9Ldt48/4m22ceDWGqsGXqHVuNyUWmkvNU
HnZO3353yVWMl7sb/PSjahxfHpKVOM7FfHLGyXYApLv2Lm0GGlzv+Zl20pML
/ysFDnaLhZD4H0pct1oD6mYTklE8F5ZNn9ekTPSi9y9TOoGpRsLceNGhYi4u
ZjlFVTgKUK8pIZqcUUMgqR1t5XKhJa8n+O7rgSX59IytjRqZBLbVyCQXldF2
loUULnZNeZ6mC8bg+cV7fYYLD4kLI2O9jnVB6p+1puHqGPT956aqpTxYP77u
dXOoA5sI2+7EyVVYQbvDfPtnD3Jm3AXi+y9RGvNk/FSwCpPhP01dc+TDl2O2
zTSwDd5x079w2pUIfkDc6srmo+DZzmGyEwdKlwQ3+q9K5HglVdzdK8ARu692
FPcWbL0W3h3WqQAj1Mhw+4AA1Bs5Nv7XmaiwNMxJClAgpbf0leWyPrgd3tFx
ZKAZxns8vGRto7A46JZhGNaPye97DKIymvF6oOLPVuL8j6TZ5vvmC+H6b8BI
gG8z6F67V614LEe/U1CeolqEd+0crw/Gzbh6K6gidLscSxsdpyWcAay64rd2
KY8Bdp1aV86S4SG7XRldN4iDjp1ZOXkMuNbo2qNpMnD59XO8G2J4pbdsjj/F
QPtkhNONWSmsc2tOPqe9QQufZUT2YOBaZY1PRqkUrMG43HNLhnA+lTZjZcnA
WpPngdY0KYgUHmlf5RDKAzRC8qcm/P0wjOS/UopxHwapYOMw3Go0VeaiJsjn
MsoDhiT4D4v58Bw=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkf0z23cAxz3csdlaLbnVuGnd0Y7WtJOqq/KmK+vcPIQqnTKPq4iHy0p1
6xxyStl5WtXjTmOtPqyth+plXPh+PIx0pGFIOkY8ZhgiIol0MXu420973b3u
9Qe8bGJSg+IN9PT0Tv3jv63iCQMeNorhc2KbFt0yDUvjROH5J9MQlJgW7hwe
Bz9wJ+IN+hwWjwY9D/WTwPTtCkapdh5+dfMmThjD9WCBJiFbhiGFdld5/giK
+NeKXjdahOr9lcHo2WGM6hIcbMKXIFnso2K0IrDduXw3/jLiltSnupyE4NAU
DxqMV7Bm78Oqu/cTfGOKX1TSV8E244V7pApQ/5ZBi/nlNVD2Jhdij/ThyP3a
zowKOY4rKcmP7/Vir+skVd20juTWxyWdId3A0pc8txQFyqk98TMzFFgetG2d
VoFev5v1PgV8PBmqXZAXbSBj9tb6bes25DgyJzaslZD12L3L0D6Dd3H4B74N
SjT9xbN/5PIU5skJx5xdNiE3twobetmIqTS9fEnHJmpavXFJ/3uMDdbFOvmr
4Gr9tGPUsQGRujTy+aQKkT3CsldSLu4JWP6TUWpkOBdkn8iqQfagIuSwQo2Q
qzIur+Am+uyiqgbTNYgc2Cd1En+N1uXCC41aDaa4Ql17Hgc16wJmRd4WuK/9
WW27kIYftH6Pt0y0KB8bn7OuiMWkES2EVaPFIc6ddt38aVg4njmns3kFvf/4
/1/D3Wt0uy0BXNLf8eUGzYOexPkwK4qCzW3b7G59GQLuGnpYVrbgxjafcezs
b6gqyDpgpV+LiZSDip74RSzrhqqffVFMYIZvEnOXIBZXln5MHhJOasDAtznL
+GjlYEf3mzxitlD888mC35HJjTvHLKRIpY9FOnJXkGZ6SeRq0kvsEr1FocxV
dDWzOsM3+0nw2Zc3qIg18LbK2lvSBsgfpUFsB8jRtC92eHffCxLNGQ8LtVzH
aOsdT37dMHE7cHw73lABL24um+40Qh4pDfihbAWYMcIN2cgoOb1f5H5xSQH3
lIh+dZSY9PvcLfSK2ECD9Mo1q+cSQg80Ss8c2ECqV7O82fMX4p3C8IjwUuJT
+VXKunycXGfZOI41K5FzcXWgUzNBpLTIPH+HTTgH0baTvSfJLoZrP/O7TRiL
GRbx7CmSWa8KDDZXQWIb5z//QEo6wo/KRMUqGPVMTX9GTRPmofEkuqEa0qbG
r7qiZgiNVZR0+YoatvWsM22yGSK7dZ/5q0oNz1D5+bBPZkldjbGJa5IG+/NX
9toPz5KsHd/ck+saaEr2JItc5khZur2qLWkLfwOJnfdE
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10v0/EwgAx/GQkqe7XCHS4xXSEeIk+eJK1FUzV+iU1ySpl6fE5bmobBel
VI5zFIrIonq1XsfGkgjTNs80Y5ttNiNJJE/nH7gfPr9+X98f3hv9w4inlZcs
WeKwmMpihT20Vq+MXsiDyjRqtkgwYUVdwVwihGXiVtr0kQHcMTHQv+AhxTVC
7PiVOB6+2SeyqJMC2L3UrVG5J0WuUdsdFrkHKXvdnZJsRHjmnFPx/I0UamUT
Fw76dkHsUPmJRRgEiTWy70ujFK/Lj+rriDoQYHRr8+VgMY7uzmspq5eCm2hV
xKe0Q5hSQeAFSNCoTVresrjjPzN1rNmnDQEPyX9MeUoRnJf39NBdKfbFhxHP
JLTCwt+7N9RqCBtEmaNqflIkeavs7KzmolQtYrxzZgiPFScN2OZSZIttiEd0
uFDX0upZWinDypTQnrMfJHi88MjTIo6DikDTol8IctiGh0YVhkhwsy/hYeRK
DpbWJwfbCeTIIuv7VapIELzF9m/xMTbodG+5T/wwXkTU/uSfIUav6dHZ9Pj3
SKM5G7p/GIbQosTId2wQBYFbTpm0tMCRobDimCtAdAk1jds+iPx+R1KDQQti
SrK0Nl1WoGCHoKohRIT4IFGMUQgL5PzM0uhmBdjeLuaGDCGiJfGFu1jNqHPv
TsjrViArsjrnVIUAQXTuSpfZJhzdYOJB5CkQcSGk+XPZACI0lEWVtk1QSnKn
eAwoIDNVvVFr2o9MdVpWAqkRnvv5B0giBfgZqtQolT50FZD1BOnv4MOcnyY9
V6BFJ6CHl9ILnvv8t02ZDdDQZUYeT1AgQF93vaCjCzc9zhR3ketRHXnWbOig
AtuG8q9HeHZAk/GQzE59C8b3qy/GGCpQlP/+zg5+Kx5R9l4Zv1uHNIMNX9d9
HEayemBmpDkHn0trlJ0K36BUKbNas34YlFVZIyd9muG2k3e1prYWo/YTm1Oz
h/Fqq+XTWPlbrEvrsoxmv4actefH+LBhULONu1a9Y6Ix4PzCbRkT/+eZ51Dk
ZMLvAO+6tZfcZhCb1Ue3vnwuxmF/2ijvh3Yc7ideMv5OhKUEvTnSHinoOQ+m
2HOtCDF29N2uLESfYapozaYhTKW/jgu0aIUyP+BmqZIAx3h1fevfDuGu8+7o
g4FcLHN0lDOXD+B4hsboxCkZhBT7yXLeoi+lETsHcz7an2VLqVUymOudPiRd
dEeOuVdwbTkPJmKOS3iPDLfadHb4bOKgsmRaMraiF0xNrX+mJ2RgC5scSx6x
ETcrd47Z1w2iWTU/WEsOvUfE+1cIbBCKEn1vkDrx5DPB++WsDJfNfmcaJbAR
aT6jy81uB//+xXtzVBl8Ryeq3IoX/U4rKU/IW6HfW5lze/FnTL3+rvNtbDg9
HRExjbmonR8OKlgtQ+UFpV6nGTYevlmgfNrIxkY1zQN+7CFMUjfIo/ZzoL56
QefZUhY4YaQyx7NDcGWFqarOcCB6P1c1l9yI9ILctIstUjgcoJKW5XIhTI39
ourUgM7ZTOVhJykovH4XsWsrind99RkfqANyTzxIpUoQaE3PVhpohe3YuTV1
jFrQ+UIKzUSCzYUWR75eaoPV6Whj/WQmnOiaIR9zxbArc5boBrTDLO23S+R5
BpI8mkY9tMXQ5oR2vmruwFN712tR5QxwKeFrLSIHEeGZ0rvNuQuWgoZCnxMM
nNqTM7C+XQR2eIe24EY3vj2Zf2G1ioGTfulBKftE8PKr2H+1rgd5Pgb2EjYd
1/9SGfNnChF3jjbqrfIBDh//zWL9SYdRrdsV+s9CxL6vEswZ8EC7eimb8Csd
fGvLYkGNAJNrXb0SbPqQ3Phl1lqbjslB7vMWVwE+udEdcs34sC2Xl+l2V0G0
cPMxoW8A/wF32/Cc
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkfkz3GcAh0UpGmKqKCKJaGK2jiqTjETDR6yO2caV25WlK9ptHaFWGpSG
bVxBUpMGEUeMOCbiiIQYuu8e7djKjghStmjXuq1jv9YtkrYz/anPzDPPH/Ds
Z106Fa6upqZ27B//7WWBXsJ0fTf8C3Zp0oyGMahb2rfVIcXQo29O3bn3O3RD
eCKnxj8RevbWT1KHfkRm/Va8cWgUIwn5WS+iemFPKT4I6pfD3Y2/Fq3sgajt
ObMibhybdQ3G7dvdKGVxL1KyCaQ4jficy5DA3TqfVxU0haL6ZnW5Xhf8HN6y
yRNOw8wtfHtO3AnzCMZ8uvYsNBaFnqZdv6K6Y/PLb1kKZG4p7uvxRJAYRmQL
y+bgpf1FoM+CADraJ0u4vfPgxyoPylz48BjRfYe9exEy00a9q2o/o2++qqLs
oBKhIRL9DEUbusyl7YtiJWoV5fo8QQuKTiuvWrApmDS+yPbsb8bARuAxwRaF
XnlDy5vjTdiVamZmUbyEXI1pb8J4iJkHibXe9iq4qQSxMbwanN2ZbhP8XIUu
LcPFSYdKWL++k2YSuQy2xzlfam85HnkVbGi9XsYondvIYBYhk7b9SuPuCuzE
/t/18fKhYxRqcMF+FaxCrolQkI16Krn1MVlFTOKlT88PpqL4cFm0U/Aajnrm
BeVbc+DH6Q92XlgD05lze51iweIAP5eTsw6rDGbVPj93mNh5nNnavwG1//j/
3waN6sOROY8RQGVaMSkZhm3KNFdYibj+gPFSiymH09sGY1pNNWTwAOfZR/Fj
cFzJltWGPCUzVX9U1UeMo5peMHtin5C09twqY4RPIKl+/Qzds5MMU5M3M+mT
2KsQtYjyJMQsIsex0nYKeY6BhvdJDxF9rqey1Z1Gfstocs9qL9Hdjiq8Ip1G
tTgnbB/jJQm8535N/GQGfgbFR3eHDRBNRe5Ty7RZlOgciku/KCVt/MIUKUOB
E7ZC3QjuEGFd6Z5iW86B/fXlr9piR4ivj5AmmZvDyR8LeVrJf5F3xwoGVOJ5
rKYk+DPbZOThTlaEa8UCWjbXZixLR0lYjYfyk+hFxE/9oGy/KScxtsW55VZK
3HjCD9KJHiNH2J+51N1QojXYNczFf5y03k5NalKn8Ivxx0PxRyZI3Q5qYJ1D
YcVLPhKlMUlqj9uNz8oo0PuywjqGJom985ul6+eXYBFlvGlUNkVGL7yvWOhc
wquSVEP9gGkSoEj0Fzmp8P2z5lxf8xlyV5lk9l6zCg2nqwqNJTNkB2+A/iFt
Ga5Es5rGnSXplY5xkbXL2GMaZlZAU5A9aa3e6lYr+Bvu4/TU
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k+k/FAgAhoWGbLGOphPVKopuRI19K7Qom9o2tY2VKat7ELZkWdVai5zl
9hMJTYciWrk1aJjMZRrXTOOa20p2IzZ2/oH98Hx5P7wf3t/7rKZQD/tramho
kNRoqfnpwLUN61L64eP7MXa2UAKSj8O22VIxWk96f+jAAMqTzyaQwqWgD46d
CGrtxfbrky+L2gcRG9hstOi5FGfjRmXXiN2gNVlqWU0NIdAoaHCmXQptqsGl
rw++hZG3TEDTGoHsyZjvUJsUzY3Ck0xdPkJyTtSuNJDAujrXoIMuxS53j7lL
zTwQx/OWN4xLUCP3pHAfSmF2btIxjsOFirmDrOBIQY6McVkbJkWwRWTdDUMu
LtGSUsnFMhA6u2r3OUsh8XWb/v0EB3oH9p/3CpAj1K56lfFiKcpbBjVRxYZF
i6aVL0GBsguaqXfvSRAsCvILcWUjkWuYY5ShQOLK4/ZSRwnSI/naexpYoOT/
kDu5Rok80nrhU94IHGMadHymO9EsF2ynPlFi8swvenHHRzA9m9j43qYTe595
fMv4pER+w31PfukwvvnDPGx+whvYkPw/MTxU0OeZOYsVQ9g0Hjym+44JG6mB
bUOWClcLSqurtg6hWJiMc/ZMHFs06s3gq+CcwSKIwwbx3M9wj19aBwySLR4+
6FFhcizki70BAzCOfjWTRm/HVGqIp4tQBfuIz9QX58QoVzLbDmi3wy7soMRq
QIWmnaP2/RUi5N5ampljy4C9bHNCgLpn93X9Lb3R/fhgsjdC1+c13FI/uRQ9
UCGiRHJ1/+JeROjucrpztg3uz0+vHgtVYdnbFRsiQgV4cN6PRqC0IjInjlfp
qsLPjDqN95p82N77nu94oQVeZyIvThBVcLi0htyVywX1s3HcZAQdhYLYSg2V
Epvr3+wLm2GBerMx3Tb1Fax4ffFjr5RYlj7vrueSDrxZEOu09UUzzP0td93M
VCKT+tUxSnsLSnofEvsYTVAwnSwiqEoUZlkKTF43ou100FyKvBH/9+fKLPMJ
8XMBmLQppf62ESicqh6LNg5DlfOsqVrIx4clA6737IaRbWxz0KRiBFk39mon
ZXfBoMDKm+E/hOGamBwKQ4IEvfTLU7E8RB3SqlheNghOtoq7Ve3B8qWLbHSa
uChqnVt4r2oA9Mrp2hWHZdAkzrgcNebC3+HX1naRGCFHI0bd+2SYpXR9GeXH
wYQijNI+Twz6WzuzBvVfnayDh64I2Rj3r/utYpsI50T55oE1crCD/nrHjGOj
zDCU4k7ux7S8tbSvS46MesImG1s2yGeeTZCpvTjt5pUWOSbH6WBx+PUOFpK1
nTssn3XDrYHtlKOjgHVogSh8Nwv1Fg/GKfMFMEydYsxbpsARX3OOfSAL1Wv+
7L5vykdRMkfaTJdjC3f+qsc5LPQbuh5L8uOhc63tRv0r6v6nJVueMli4zXRY
dj6eA3m3YUDPOjkUeiUmb/5hgZR5a5qcwsKUbvij2W4Zdm+3TP9gyUZJ1NOm
g6FM/Gutn3Dnpgxapqv7YuRs0D7n5kU3MVCc8i6vqF+9Z2f3ItNsDuqj99++
6NGGUrOJ/CC13+YeOgmzR7gwC35ZmPSEjuLvasleBRLoaZj3yHR4eH37R9f1
m5uxJO3CjqUECWwLjoBG46Gyt/wUgdcAwqt4o5ErI6BfEDaOLuQjMb4UZ3rq
cHdd4Iu/W4bBrnvZ4fjwLVKjfBwORarzUoO7p0yGYSEMkBbadcOeQbqZZVkH
n1GrqGPnh0C8NvakmteD10Yj2xKZtSBt6dslqh7EAtNPp2649WHxR+P4jPBa
rK9vSl6yXO2xKbGYzuyH0ft3XjvX1sJ8tlxQdnkA4261pDxrEezLFI+I3TUY
mkss9RKK8R9Yf+gn
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkfkzHHYAR7GOSCsZUWc6zoZhiIgj0qiPm4iIuprGlc00JmnrCDaKOLLu
I4bYjhqExJQwHaqCkYQvpSoVOqIbx2BXdteue3dZ64y2M/2pb+bN+wOewY0Y
/5tyMjIyDv/4b8Xv7Ywthf2wpTxcdmVMIHagoOll+F94qnohqSNoHLMDD8zu
fzWF/O11K42bYyhL32EWnpuFml7kVMfan6Al1KXZeLOxWeVZ9jh1BJ8X9Eap
7c9Dh+pec0x7GIqHM59E3+PA2tVIN1b5FeqXKdkeKjwc1hc3NIoHAbmsQNPC
BfiNCA6D5H+DhlDPNoPPx8WVCLM+336o//46tOjaIoS3P3DULexDMuOh/lbL
Emo7pUl3xASx4vXT/N1lHHOPOe8h2w1xbUNmcfgqfFOLIrMkXXjxcvzqUMMa
WE5dww5Onei4JHvbREEI/R4Gp4/2DGmW/QLrX4TwsuLaz822ojoxr5PtL0Jb
i427p2kLEM1l0WXECGn26Y1Mb0JZaMmAxhMxsiY1KJrR9Si38NHu8dtAcfEp
PeerT6B7y8SbtbeB8Lr+R5Qvq3HCMbvGs3ITkqqglmrDciRbm11a9JTA/sL3
+XcNSqFtqj6zIZBAZB4Qspieh28DjCK7c7bQbtjeIBeRgZ3R5+ZTVlJIn3vF
WRbEIYdDs00dk0LpiLJSbzwVJVudQ6lp22Bm1/g5CpygZeEWuGewA5n/+P9f
laSAZlZlAmEXqHj7q8+gjemktj/1jLA+lFJ+CpoD123Rbnmkj+RaM7bKj7Ix
nrKbMfvZEOlLuchKfcOGQtH2wTfNo+TrsYqPlGvmETJ4EKRg/oaoZjIOp4Pf
4anDtsd1HSah3Np1ddHmYHrYx2SUNUEak13DTjI5CFeKVza6MU0mM9Q1B+lc
nGj9YtBYeZbEnym97OXIQ8w+go/QWCSzu9Xh7CoParpMyxoum/gqDv0hW7EA
61KRTqDhO7IpVR/4NJCPplqtoDl3DnnhtRWnKC+A/8qvBev3uIQZIZOvNyAA
p13i/UMjj9gGhk0y6IsYN7anSboXSELOHUMjuyX0Uidnonh8cpn2dsR1bwmH
ktAuF4mARDHi3brblxF5xYCdqblEBBM8wSB9BapuagE6Z5bJ1Kvat9evrOL9
UQUXttUKidt070pQXYNJ8Hev591WSce5s2FN/DXoy6ec9nZeI5b5Bz70tnUU
U5tVk23WCaHmnnoEIRJ77lbWnRSSEmeKKPFnIR4vFs8slAqJgapWnvHHIixp
PaBaHBcRP8fc4R/LRLh/zcuogi4iVedDexOUxPgb1ETqBw==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kuk7FAgAh0kSaSs50qpVY1QiluVx7i/tpjyRDmwbaRKFKR5ZUduqNlGa
Jh1KTWmIMFkJTa5pXBNyjXEMmhnHjLlrtbGtFGv/gP3wfvh9+X14n3dNaMye
8HkaGhruc2jNcS9TnmLpJMIn6YLDpQop6NzZrUuDh+DlpvOn1sgIir4uLOdf
l4EaaHPoyh8DsJNnzH/uI8a1t2siVjTJYBrNDBQ58DFv6yShMFKC1TNtD5+0
yKA7rtNd3diLc3JKl1/4GCIbH5rWv5LhxKLzR3Ov9yD5hIH9VKgUZS05WbwG
GdYWtEtWBHeDxHS/aO4oQ72fvkkJTYaMQD1H3h0ecFOplaovB32yItEsQoZE
+4W0nUNdIJa4HGQNyKG5dk3wlJMMxQyLDRdtu2BasIbEvqKAdsXv95y/SKE3
VWnGpnFBpiT7HCAqkSNwzZimSLGNZqWXZ8uFa69mGLNUiYmQpwefE6WQJ8RG
7M/shIGJT16lmwoTDNbie3VjWOJ162UyvwNuBmHko1Uq8BynnBM9xlCweLGS
tLwD83Rao1LmqyFeciT68TUJTnUdu2oc347EqzTKT/5quPZnfneqRwyR9yXk
vG6DufnbD1ty1JjanKfPXiXGy3XtcLNow7rxUmzoU+NdDbnxYfAoiJkT2WFn
W1Fi+bpiZkANFmWn4ye/EfgXV+wdLH2NCeod/XShGtuT0mumA4Zh2Hgs98JE
C5YpPnmTR9T4nOVvk3xNhDdtj4o4li0Yvh4nOzD335vWzQjdL8CjXyebKb7N
qC//oqOZr8YgK/yXBR8GUHdz/3lCcBM+lz7bxYxTY/hdCv/BPj4EGsdJZYGv
4OOZYSP8QY1UD7b5B2UPglyrmdxQDlrO7T1WbqRGlPVfBUGXeWiPa+hYd7IR
7KShzYYqFS7FDRZkijohN3IyWn+1Ac7v6WS/BhWi6VkxdVqtkJQ5f+SU1ePI
ItFpp0wVNnBSzkpqORhLpBjbN9dB2eZhcSZGhZy76/iGzbVoCoudva6oxf/1
bH6aPn0uYQBHDHPJr5rGcHuRatdt/ijk/nkLLKL50K+LCKGuHEOuxLXq7mEJ
0rSD2iyIfajvf0C6MbezVC4/3owfg7ExPW+zSS9iyoNIn5+LMXi773uNECn0
hUuVW3R78JRnrA5YKMbtbDvPC14yhBsICJHu3fg42cz+228U1k1FXoXjMpzJ
GC4nzHnhU61gGzuCbxzTmUiS4x8znaN5c10rHxwKoWYNw6XhpN2q+QpUeVu8
3+TVheyP/vRS9hC0QvITdv+mQFT+Fr98LhdfnXgorlcI0db/jHiIrYDloxuZ
9CQuGl1H/bVNBJh1c35zt18B3YMMZvV/vYvpvisDB3Hufvx8wbgCtuTNRb4v
OhHWl9/OSOjHjRLdC0w9JaxDlJumtnVisfP4p66KPsSWBlg3L1JC0MuRZZ/q
hOluSnskqwf7NsZlEsoVCFfu2Jpd2Ilwhil/msdD2vOpyuMHFWh/41nD7u0E
s7OWaLu0Cy/W2zunL1Mg+efIi/HzuJhI8lDGBHcgIW/P/V0v5dhv5GugOM3F
Y0OrNJ5PKxID29/R3OVQnr/ZYeXbhYAnz4KiDjRj98LQGfsUGe6Ua0rJK3i4
oXLKX5jKwSXqkJewVwoO1+tby24eGqtmW5mqeuxOS9EWOUgRIwx0CL7XjSzO
e9dmQi1sPIt99FLHUMtISHs304OM85eXnxGwYEQgnppolcDsaDiN0N2HFaun
GWnxLOR6xu/YriXBaIPgVgSnHwXp3nZfdFjweCJjVNqIMUyK9n5NGURErkux
8FENqLaSKkrUKApGd/RYxwjwhdq6tcOlBiSH0I9ttBG8317j/mCjCE5PlUXG
/dUQz1ILdgmH8S847e8P
     "]], GraphicsComplexBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAZEgi6imytj/y6A5/q1fSP0rfRwaL
Nc8/YJ2Df2C5zj9jTrpwfYfUP86H5NuM58s/MDmAVt5Z2D95wjxRnMfJPy47
9CqHwts/7M64Uqjuxz9xd3SKojzfP8qL2SdiGMY/VcPCx2ws4T8Gr046Xn7E
PwOmei3wzuI/xVt2cIDawj+8ffBbX2DkPz3kuRveUsE/7F3ewobQ5T+3JHJm
K+u/P2xx1yp3Wuc/gPqz62UVvT/QDAAoV8boP7B7mia9i7o/CJcaWCco6j8q
roqX6Ce4P2WEIvRrpes/lsGEFHmrtT83AYtnLQftP2V3hyUkc7M/HZhKlt2E
7j+3IQvlDCexP9B7jT8d+u8/8wvrU+4Erj92ozSykqrwP5zlwelZOqo/CM4V
90tm8T+t36DGBVmmP2OhV/4mFfI/VU8W1tDzoj/bTdkmTtLyP84EMfgoEJ8/
1gklwcKL8z/PHQuLXeWYP4nnAqmYOPQ/frkgdW2pkz9Ck0zl1vP0Pz4QUG4G
LY0/7blITI+i9T/sEneNCOeEP8BCvR3ITfY/lOxDYL/8ez8DqX2Oewf3P9p1
L0Oswm8/Eyy1McC09z8wb8CE0vRdP84ovQWHcPg/3v6WpbIVPT8YLURU+yH5
PwAAAAAAAAAAZEgi6imytj/y6A5/q1fSPx6opWLb0bC/jxyw0Wd91T/C6QHC
iCHCv1LRONdiG9c/yVQvmaWjyb9GrSaSWmPYPzkJ1siVJ9C/idgPAeyM2T+n
BCSL/YrTv/RvvHRywdo/OinRFuSP1r8mfc3f0tnbP2ABvIdBudm/FJH62y0F
3T862mhqdb7cv+pf4eflKN4/oPeTCsWA378Hn1jOgjjfP+NV//G9OOG/gpaS
idAv4D9yBIEB6pLivzkIMSBAuuA/GzrLphzi47/aJuJl6ELhP61klq+0SeW/
jbgvX4fY4T/kh242yZXmv7nowCakZeI/ZT25glD657+Zg8OvfADjP7gZgtYW
Vem/VdZErqSa4z8vwedCwpXqv+uyPbyGLOQ/JI95Ba/u679k3WDQR83kP5Kp
r7j8Le2/MPTP1Odl5T+gorETH4Xuv0CLA/ZWDuY/EqWW+RrT7787F2tKDbfm
P4g9bI0FhPC/JfjNVqxX5z8iOgoTBSrxv8e7b2yfCeg/k1F11ZDD8b+apcVR
nrPoPz2ruvCuWPK//qlGHCte6T/VViD+yPjyv9Dhm5PkG+o/7kP+B4eM878T
/pQAttHqP/UaoV+1KvS/aU+nI2ec6z8GMJS7Mb70v0fiIH7MYew/u+z1Sw==

    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k+k71AkAx6XDFZtcReqpbEUZtTkz+lo8TGVVklQqRSqEDh1yFEtJDbZi
WJUoOZIN8WDanJmM5sC4Mq4x85srpVVtwqx/YF983n6e74vPd+WxMM/jykpK
SuRZ5s5S4PgwU/3UILzGfA+SjQn468cdsBjjI1sxoeZuN4I98ZODTQ8IBC1L
tq/R6cU1jZQvJxIEGPAT83a2EWCGNNu6vu9C0OpD+35NGQVLwAL5LYHXulb7
36fzwNqR1+AXJYSXhWZT9BsCH/2zUmMiOnHbUt7jECpC+cIm8otGAlr647U+
Hh1468enttkQiO0WuC/8kwA/ddrxxr12qBsaRvaoiuHqfXHdzEkC0luOMxEj
XFw6ceuKL1eMlvCH45O2BIRV52PKrLlINW10r4+TQLX0anrr3Nn9BnFGOrkc
hHlqWx40lCLOe1fGgnsitH4SmAbYcBB7PNDZP1+KcIrPo0qSCBq000rlhWzs
GtukfYskg1K2g2wLUwjLsKjWRVIWXqZT8yfKZND213j10UOIMyZT45TVLNC4
KgVTUzLsZ5/i73k0CiutNaUWCe9wdqhlGd9dDkqmaoWySIDNlLSnWX1tiD18
OPR7lhwpa0K6eCQBcj6Ub2JuboPN7VAylyeHQ/CRycrzI0gfpJnT05gI5xy+
W9wrh3fJqVX0wGFQzxqrkJpaMR6YvdOJL4d0Xtm0U/AQZsRHVKvmtSJGPNfM
ZFiOAm23gXOVAyD7jpFpVm+x4dnKQ7WzHtMtWuuNEvtR7lNdXn6YgRjm6URF
4az/LyvjD0v7cPOxkV9gcAtqkjQ0tl2Qw9/njwMLI7sxMTE4wfF/gzKC+1nF
VQ794X3fDVV48AzxC+o/3QyTKwXOJAM59FxDa4Jz2iFe5bvGLqYJyZK7KiS5
DC6R9z1ilTi4+iNi94Y7jVDmabK0mmQ4d9f72nIjJo529hn2VzWgmPY44Q5N
BvXen60d25rRHyctJrXWQ9rmYBIVJkNu5tpuXUYdWgLOKNIkdfi/nm2nspIO
yPvw3tmCk+8swvJvVkFH6cNQ3VvytFa9F3EKr/l5eUI8pnUPWpoJ0G8r/fZ3
ejeoxvHKC9cJEfVbtnKDyyg6+nJ+xF7oQqSpf5swYxTSiL2O8RZCcAQ/BZ0I
5aHQiTKjNiZANHMF7fNiERbUbBzUje/E9opcZqm3AF8r55zJ4osw4hy65AW1
AxOD9e+sK0cwvfyjZkkpga5vcxiTI+3QpS1d1Dk0jOlLV0x22IjhsnHvyRWu
7fDTarYmjIcx6bW11LxcjHQHVfGXB1ycL6+eXO8xhGPxY6zNNhK85Mxf/PsC
LjKvt3RsXTYIeSfhy30ugcWZ9TFaFRyoKXmGq7vxodVsaLqBIYHZREMS7SAH
n5pv9JXufA+nPXGHjggkuFn/0J1Q42DjGk5BT0wv6NSB1ugpCVhm2xgBAWyk
sEhJjORukAru5EUYSGf93wOEx9lQ0lodqHOdB7dSoubfLgnmudRqXLnHxoPM
0Ux+TgdiD1HCpmf/qavHNipisFFUZ6YYusfFcpR8frpOgjYLG77Gv2w8OWgj
j/Rnw9LbaasqTwyf2xUn8o5xEBXd+zw1j4mrVb1PinaL8cPuF0WCMxebcjW3
D8cyYP+N0plKJZBz0YySrNOOFfYu4gu0ZviErExc0idCp0GTg8E/7ciOpCtS
Ljcg/3L4l7VLRNCrc3YfqO8A7EffmJu/RrO9Kb0xQIgZUoasIoOHqp6i+cKa
V/C9WNx3+eYoMlT11tZ1dqNAxY4lIr+C+dYNooG7AsgTM2hUYS+s5U7Xcxl0
2NrMqbYrG0F+ZOBQtVE/Cr8uclnrTodbsrVu2uthjFPo5PvrB2BdKn2m31ML
gYJasIs/hP8AQU7hOQ==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdk30w23cAxrPg5Ix5WWXKWtMubW1Md1ov03m02WrdKaraihLaGkZRdRym
3bWlXooSWjQ5s00nxjoULWrfWKnXmQhCSUWCen/7ee96m93trz13z33+fe4+
95icD3P7ik6j0Q5t9V/yPOu8/j5TCDttJ9kqsxV7rYtMJ3uf4c0AYUJadhOe
tVWesdPqwkyh43Ce+CmuCmKMbz+V4OVcqHNs+O/gfyz1HmVJwXmlqVVu3YA8
p0V5qvA57pjsrj5MEbRtZ75L9cmg5Ra+y0xUD7pPs/MMXw6prTP3ZnQdVlp5
a+b2CgSF7CtOcauBfor3+kGREmzBKRHD7xE61zZaQnzGoCvYF1zJrQK3r4PJ
l4/DiWl3ti/1Icba6VX+HhMwWd1urJCUY0o74kLS3CQMCK9JT70MCjOew9HA
aUgYXwyVSUqh9ifXo4Q2ixvQVreOKYa7+vG3ajPmUMUKPRp76ieIWFDJoy8g
s5DzNiv1R1ioG2a5dCxA9RfTePGvBThgoP7EJ2kRBkUftrM8BbBquhayfnIJ
xyvNS20cc5DbzUqqNqLg+b1u4kQZD2lhfnyql9raWWOxxktDrNc9cet3yzAV
JjROv0qA3eP+r829VtCkZ52Yn/4t/H0iVXq2rcI1z3iHzQeRuHdJ33WnbBXr
3Evn9HUDUZPLYKvkrqFh3Oa1z2+n4e/3mp1xfh2J1+ezHEysYGD+mfsrkw3Q
/sv//R7W2Njce6SGdLAvXF1u7MA3LZ4z1EATER0zdYhv6ASvMXyk3PYP4qFv
HVayvwvsdlGvck1M6nbINBMXu2AoyqSSw3sJo8hlmVYvBpVfYRR9t5+MHcx6
EBfdDeG2vzImpwcJ5+Ie7vgRCS5m+QbN7x4mdScYE3SNHshPq43mao0QbnLS
lY7GHrgeM4qyua8g63kVTJ3MXvRnJ7uW7BwltwpuCJpP9AGBmwJ2+hh59Pnl
A7M6Unh3l3s1Gr4kg5pWPe8ppbB0qdTtTJkgFX0Bw2Y/96N9JEZ78J0psmSn
+iIwYQDVVjkGY/xp4hh1Xxnh+xwyrsUPbqqzJDjYpzFo/yC+TLujU5s8R25Z
9n/izBzCXWWkbSc1TwLFKQr7xSFISvgi9/oFElVcK+QrZWh++DgrIm6RVBiZ
670vfYElxZUB3Y+WCOeJZLiSDEO+mZGtmF0iu5oHw5nn5LidWxtwqIAi+Q86
GdSQHJac1fizzsvEK2PBPZ8zglCpu8BPY4WkFdE920ZHUBqguP5GzQo5eW3K
Xxi09Yu49E/tI1eJ0eUcpziaEr5UwDxzzxrpsWgJUctS4h/i/e7x
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kvk71AkAhydGPRs6bImV5CEpCRF2lz4qCVGRYzFipQcdSogubJQcxXik
dCseRyQskXvJ0UxmjPtmru98zdhSCCnrH9gf3t/f53lfdZ9zjielKBSK2RLS
S9x1iwlXVB2Fksu3WA8LAprm5t79U4PI3H5A38uWi88eqqRlBgGFG7v056d7
4TDpZdBwgQcdHe+1sUwCXc4tocs/d6PBUGm/mj8fjuEFO1+3EqiLXnn5UVMX
/rDwKWMcFED+KideuZlA7sU8ndzSThhn65Wy9YRwH/HRPdVIwOf+4NObDzow
kWIm7pgVQm7e4ejmPAKTp6fdLjE44E9YWio0EUh05Nl8Cycw0Ptqda4KB64M
P4fURBFOEYEawTYEtlyich4HtaN2IVKasZ8EW5selapKICDy8/X8Tjas1NOd
1gpIiFnGQ9OVQrjJnFbi09gwvX1ZiwwaB+eymsoqZyGCbNND73xhIcrDosnx
2zgqJOXfsz8JsJKhU669i4VfI3apdSaJYZwoWLM1RgCZ5QxbrT/bsJko3byT
J8bCOZ+XvUN8tLD6aHZVH/BMykP9hJEEAYlPhP5qfOiH9iiMrvqAfAfZio/R
EpRtZ/oN+vJAtRvU+OHLRLhF48TiBwnc9x2w133DhVPcJ8+OJgYKx/aqF/VK
wDc7kWbzcgyrZC+WeM2+R9jCIJU2KMFPWcXTh/JGYfEo6GCp0Xs0T8+GOI1K
8ICVVqStPQKpaQZ9zLsVx+7R+ME8CW48yXLyow4hx0ZXgOQWGLAtk1KLJcil
PpELjOuHuq9dm+a9ZiRHSXs8viYB6dhyxKqvB93zylk74ppQ4BR3R9dOgqns
KvlZly6clQkzNLj9DgWRq/nlKhJ0mV157j/GgcpVU+butEacuWtKt/koxpo8
fZNVBmxs1Gwb0M5swPYjn7K2N4kRvT4hTMaTgbk+63mfhn8QEyEeTk8XQ5Q6
svyg5B1CipPLWlj1GGeaa149J0ZB+taedS11aPUNWqSTdfi/n19VeH11sx/E
oEVe3cN7QsTdTHXwbx9FztTFmorwfmy67bvDTFUIS9oj793ruBj2s8Z91T44
2FRYE7kCTIy0GY2p8FBqQXPPHevBgw1ruB8tBNBULnvWL8vHQqy/HOXvbqyu
6RQF1/Kh+N20MnGej0/xTGgwuvCl0bPm1balHxo09io2CHDNfeqBeWcn6Iy4
Rm48Dy8q3o6ULnnlnxe29ws6sDNFWSd5kgvvMmnlZScJ2LrKKcfrdYC+OE2d
BRdzD4sKO+YJtD15Jh0dzcHbkE0i/VNjYGX0JhddF4Hpe37GhN+OEhMPqnnm
KOw2pBVGUUjwj5dFrLdpR83hAm1R0wjWyNIpK66QsDKWOh7IYiPg2h6jNu4Q
6rlSXvW1JNQSvtD9LrGhVJQRbj83AMWU4K9G/STCm7WK7m9kwzt7taEx2Ycr
ERyvmhkSXd7Vyu+jWfjrbtleFUEPcux+mc9QGMeFtDOFrR4skBpJm2j/duHx
cH49S0SiqnitQ1EKC67lKW7u1R2wvzWiSMaS0NN787zmHQt3LItulZW0Iydp
mzZLd8nT3LW4f4EFxZwJpd+WsVDLpE4nMEV4enEPZm6wQRX11h7bwsA+Snqo
jKEInU8Tf5gFtMO/eyhHaa4ZaAtL6j1LwKXH5Oir4xwcVs5JnExoxIrKSBny
vhC/D5+QE+zrQKOh1gcarR4xPs5iMUeAAftDLvlRneA7l77YM1sNZ3nV4rVS
AsSExNO3UXrwluoWmXm6GjPzVocWPvJQ4hmQT3Hsg5VURvXPZBWUktbHhy31
jDitfkOXMwDP188XHGlVCJRPHVYcGcOkdZXZY51hGBeO5yv2VoK3eCfn6NAo
/gNpWukk
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkflbE3QAhzkE6gHJKIQAQwx5wKd5EEfG8VHEYxCQQpxJT0AYwjNiPAXG
IzEuEUlkqGARtAiQQ0gEFLJ9ZUxutjGOqBnnFGGcG4Mtxqyep596n+d93j/g
tYqIP/OploaGhus//lslLbNwLz0TtnUX/hIlt6LapiFfp5CNgig1LaelBUUU
rqYyrwuMZqYqZU8znJIONqmv8eAfPDQ3IbwHG31mTEyREJ8kbZk1lzRCluPi
86PZKIavluodDb2LIjOX2ZeCfkc1hxy75fwztpWHjJ8efIK8uB0VGQb1oAqS
tfeYT4J/vBdLnbWQp4u5/fVTqN6KLRXcr0b8VhXbLXIGN1Xzddy8KtzZfeV4
l1IMu6T14kM3K8DgzHJrLj2DX7xeefiDctCuRpvxnZ7ji3tB1rodLKQmKivu
dM+h24oXUv2iDCHFBycWUiTI0BQHePiXIJEhpUhsFpH40Yb5G5PFeJ3dqVpo
WoLu5BDfjHcDY/etVY72K9if+2usQQUTWSlhzzM2V9BhGGrj2ZaP1Z4d1Bsj
q1iUpRtKTHLhlkDbZNVKMXPllPF1VSb+nJrPoybKcJhW4HKAlQauTolFm/ca
TH3UmnHcZEzk2Lv3GssRaOsck8BLwP4lnJ0QyWFMdzXYtXgOJ21ps48a1/Fe
RKc0xiMMQ21M7xMpGzA6dXfZkU9FaVoH41aAAgbRAvfKfXYwpXgGbFopofEf
//+rPHfUeSSxlYSN1keWfvgQ16MK8oI3ucRRqD9MMWIjnddQM6vqI+OWybEz
TALz+CN/zHgPElHjzgfrjEfwSjBRvzMwTLIsXn0L1HbQv/p+OVtvjOQbZLco
tDkY8NA/4PK1iPwSKGjaKeDAz0ec+f7UOPF6e+9Z0bcdePfSdI1Aa4oI5rKi
LoZyQbLTRujN06S5L1V9hvIYo60Xwyy9xIRh+YHHEflj0FUf+2mPPiWVHZuX
wx92wtv0S0pP+iyhTQujbYq7wJVec4LRHHE45PB07bNusKIXdG5z5onvwLNI
ll8P2AqRYdn5BWLcx9biOPUiaOnEa4XyRWI6uGLRbtSHlu9y9FJZy8Qs8Lbw
sm4/noQLaCheIWkNdf6ey/04re550/HzVUL3djBnrA5gO2Nctc1TSoTu+3R+
kPPA/e2n+biXZcQh7/BE2RIf0u3hYtcJGfG/kHteJ10AWpxgsapyjdi/WOb4
6g2Ca+5Ak8XISZKifYr/zSBK5v1OMt3Wye7GV9SR1kKsS9aWeVobRKohkdQ2
C7FLae9CHdsgvhStVH7wEPjiTXUbS0Ei7EzKVhRD+BulLfz2
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k/1fywkAx3updMXJpUcp5TFFhMIZH3IlFxE1UtKTmqSukIcXebhkHLl1
nkqRPFWSO5pcNmVrU7YetrW2ntbW1r5b26mbCEnXP3A/vP+A9+v1frvGpGzd
M87IyIg0hvEYRaEP5vWHyUF2sIjnhRCYRt4xXBvbiSBnK5KpRQ8YQn619DoB
eWfxUYf4NgjMJrfHWSjxt0k9PYZJICZR/oDyUALlrbKBbkKJbWbHnefzCHDL
zr2eFtuKOB6l0YShgkFWX1RZR0DFvrlhZZQYo0VMw7qCXtRQDKHTuATyyd9y
Ija1gEt6f5uTpAbbm3ydziZgnbVRMnOLCDKDajaNRIDk4WquySUQEr36SRpN
iN0t8YmFJhrs8HTgGiUSWKRasHCKWoBC4+SgU680+GNBsNnJVQSCKyjh7f4C
HIXzaNRpLfZwTn7jmRA4U6YfP+FuM3IW7/PP+6EPs+kO6n031QiJGna5tKoZ
76brHFi3+uAWEP5kw1I1mL6H9CkVTWCWeA3Sl+lASS7XU2t78c2ncaZHVyN+
Jk7lP6br8P2Q95ZLAb3ofzb9whGnRiRG715731yPjdSuxHu/qpATWeUxN7EB
FhyP9aYResw4kZt0mKXEZdN/N5Gq+Fiyf1x1Q7EeLlPyqQmTlLi/cfItX1s+
1t8OcjOR6DF+TcSBCpceXCPtfsoJ5iFg5rylonY95Kn9ywU2Cqiev/LNyXoL
uiwg7b1Mjx5LDwlF240gWuhAWmk95j2SrjBS6pHgdEjW+lcX1GL/kWhhHR7E
+F20f63Hc6/oIVP/DiQYP0t1VbyBelN74ch5PdKtQidYHZPirph6YW0dFwbP
UOZvZD0Ofu0/VtYlxkG9bbU5i4OM6R83OM3SQ7r3p5LUIBG2Xp6z7WtNLdzN
ztLPDupwJHfRaPuZZkzdkRfIrWHjQtLRlsp6HTIiP0vG8Xno2+5TyW9lIWGU
WbLtpg5F6YMM7xlc3LmacntZ22v08VfNOp6iw+PcuRLruhrUx6WO0rQ1+L+e
p9jEML3HPG39cgYjRWqcPy04m/2lGyyzfn5vXwc4LXdHrM6pYcisfWg/UYEh
u4Zg99x2LLYMDDJ2U+NKmG8abVgBEzGbfGpfGyoc6rLr2b3Qfi70qZD3gJix
QLTNQ4pC8avDe8PGesg2X60WKfGLIlQcayZBn2S5u+0HFa6WkmMYT1XQKNd8
WjmpFWbm9wJbQ1SoKJUNbjrfi4hLVMYcRzHyJwYHZ7xQolfpQ7+3U438Rbqk
PStaUJq3Oy5wrhLGLwqCLZ3GPpM+2V61U4R4n46Ldw/1IDdl+EyllMD5gtra
7+hCOI9PO/byoQKs0/yqK+EaaIocu/uthEg/WZYVKJOjYrJdQ16HBkt8Bb5R
sQKM+H2OcDGRY++XVKt18Vpodkbn2MibcXGyXdLva2UoirDPLKrSwiBgG0wz
mpHcfWDX1SmduGG3nVIv1UJneYwmd2rGp8I1nScH2rDm3HB22EctnIqLDbeo
TdjobDm/3SABuYwjVI79tr0yaf/EmCb801CVF1suxmaptR27S4u3/Eu77txo
wtSrLW/KT4mQle0ZmXxCi+E5LONKUROM1VzO0CwBXD8tJs210eLah3Rr8fhm
6KgMt6clDfCjnW6Sl2vguN7+/mthM4a8vjQqrN7ihHccb88AAfe30mSvTgHC
Qm5k+UdywXc1/tPJgsCNaQ40lkiIO0n9789pWZA35oWTl6jhXbBlszdXhEx+
N99tUjXKH3nKRqN6EZ+uFbLXt2LOZvsDC68w4X4whWYCFcZlZHZlC6WgTqdM
cjBlQrdQ3GPrpkQSz3HlQE4HWmzXHf4xkYG2at5lry8KvAtgkAo8ZFj2pK/M
VvoSqtHs4i1dcvwH9JXrNQ==
     "]], GraphicsComplexBox[CompressedData["
1:eJxd0v1TEwQcx3FIxeOpCIIDZhTyYEAgQ+pIHr7AFpYixVNwKM0aCNkhhITG
wyjgxECqk4cxeVQa0GEcxIOih18EYWMbSixJnYHyqBNwgZPvALF110997z73
/QPeL9vPk8PiX9LR0fHR7t8f4ct9WqlaARszUqPTFVywMVeb6hIY6jkoDwV2
YBx7Y1JuTPB9h4zxenAbbkqbslZbEkS1H3sm4LUg28b25xw7greykzUSt2b0
9NQJvOBGcMn/ngFvWxMODA5XLXoRyD+Sz5qfFaJVXUGSkkWQdqlF8tytHnt1
l/IrQgiExXqZ2S+fw7HPXk3JiiZINdrBNcqvweiQ+acOXALinLOofnYWj3cF
LBsnEThbM04cfcLHhFluz+V0ghMXz5dnvlOGfzjHZDG/I5jqYEv8c85gosXj
8MVCghArKeeO609oJHbJTy8jYL0o19ftL0LFzT2p4loCadbiUlVjAc6VbOuK
+4VgbCN+e6xzPia2VD8cbifgmcXKHl35Fj36JyzyeghqH9w47f5bJr6bqxzb
IiaQMFv23bJOx1WB8FHkKEGL/YRbMusr5Lrebl1WELjMK5asao5gW9WqnDNL
wBD52S34cPF+yXiEtYpgtPw9/sWZGPygUJFXryGYufYGT1oSir0jysK1TRrI
GDYfqkhi4fqbJXnnjTVQfmr1S7/7TEzxUuRaWmpgXOBvFzRtgpau7Ig1Ww3o
/Hf/76sfsJcZ9vcK7L27Zhdieg07xrujA1dWwLnRsMugog8n3UUmDc9X4NfC
eSduUz/eknunRW8m8PFkpNqcvI6/B/b2qAy1PQ19+VGRA3g4oe5Hlpm2v3Tr
7scvBrCUpd6fyCDIMHniVCQcxKtTvI9LtT7S6hZcY71EuB6nbxTlQnDsDuTz
OkXouJ83PbWLoLtM0GnqIUYQNi2uexM8XJsN31ktxmBHY7UemyDp7VOcjA0x
3hgI2awIJjAfLhfsOjSEFzSpSzsjCWYn0kfqOoZw91VTw9BPCW56zMSH60uQ
ve4g4SQQoNBLtfUTCTaV1ofNJROcthClOFZIUKg0UPp+Q5AZWjwdcFeCozkf
tuvnEoynNR9YNJWiqqi2oLFI66EsLva1fVIUzAXtcdP66QuY+MskW4rL6uxi
+xqC/skd2/0apch08mpVNRJweI5HvUekaO+e1+bURnAv+oyx/ZIUGZm894Mu
E9gej7E/+IoMm38YFPlc1/pv7T5Y6SzDcTN5Q+UwQVm4GX8KZNj3RfqW238S
NEwcMfg6TIbMSsdV/gMC8WHhgU6ODP8Be0QEhw==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1VOk71AkAdlQyFcKuDkmSo5YUSW28Uo4uK6FEknKkUEk9qaeSQtaxcqVi
ImE7SELFlJTJOTOMezLLHL/fzJhBSqm0dv6B/fB+ej+957KACPdAJQUFhU1y
KMvx0aV2U+4qLqzLJI9+7a0BfzqlxG1gEFnVP9xW7+7CnKQnQUHNNIzvDMyq
KBHAYYEKM4/TDuvkpDh3fzosK2IEdygkut4ZtilNM/FuC3HRuIsBEdsrmdYo
wpJ1Y5ZP45hIFC0JGVnfCTvme8dfcsW4acRmEZ+YILbL3mga9oHO0YsNVJTA
ydIuW7OWhYjrdibFpwdwJ6zXrLJBjHGd6uWqX9pBOWCz8tDLQag4VG8LHxch
tFetgwhgA7lOH1ou8eCi9PeQQwcJwqI2iLO0C+XRG5Zeq+EjYH6wY7YXgUv+
umopWj1o1DZ8HDUlwNY0hmWIXFeZzvHpoEN90KtRzAmvE4Ky9vvXgyIeWhkK
6zqKOfi+VMGaeZ5AXHppjbbVEGa1K59LzOJCvyD3BO8bAfOOGO8VYi6uU+fo
azyR+5dKa7MIJKG9bZ77YB0Ht/xvr5q3n4fFx3WK/rpH4lTOz8iS/l7srVEw
1VQQ4PNlSYSgmYSlR7wo07Eb88+wPZrThPDd8dLDjk6CuUjT74BPJyQFU5Z/
WJNQ/s0yN/g2ieykZTJGVgeueITlOT8UIUGtYctCBxIUx/1nd+9tx7nE5nqO
mgS2Ws/Nw3IJTDkNXDwPFlImBir17IdhH9ejeuSVEEv2kbs82xmgtwx5xapI
MamRl1+YIMDs7aVKleFt8JuatdO5TApzV36kzTQPYS/6GeGzWzHMqXIa6ZeC
Tn1uFaI2BN4JqlR2uRlGLaEWUTwpJCVWU59+DiAruv+Zz2gjiDWmIX7JUngZ
730wcb8Xr6ZFB8/10fFKL4rSZySF9VsHs4mTbAgTXioOM96h+G7fxrj3w9Bo
TRqPjG+BzoYHEkZzPSSttoYXIoZRkGPco91Yh/dHTk6nievwf30WHLZ+QW0a
QKRLiEGBrAbUDan2bipDyCn8Qt14sx8j2me6vfNrYSV7VHQ/kIdCu4Tn5SY9
GMm7s6wmgAblkj0Lc7l8MGgDY1V0NjxPZzgkUl6jSbE1ONVfCBuXyqwDth2o
iiaMFJUbcEP81ZxVSSCzcONczXoW1OMXnI11bYbLhbGif/4loaqTrj6Xz8Ti
xrJA1wQWDKZXftb5LoITt8uWfo0JNYFFqPfmTkQnKj2vzBPD7VWqLz2KCd0m
muB3Wg+YXR9SmrQloO24OfLQlwXNS6NDDE8OfOM7yyh8MVQnyyOEEyz4eO/z
f0zjgqSvyZRViOF69kBrz7d26PMM/HRfD0KDWR5zfFSEGdFuk6eM2bhrVmIr
WceDfpDz6fWKInTlPKnwvtaJUeEavxX7+DjyOs22iEPAYddirY8W3ThvVisz
OSaAX3j65tBjQpTOLK4zU+9FirGiq7qbEE+DKt47i/mwDj6kO3dOP7b2ZGS3
TAohlZ04fDWYh8x1Phaavh8wbzg2U/sWAXL9Y/WCxkEkRarkGLC5CCXq49Vn
kKidZ59P3uXirX610p42OW9Cu3fuKIkGYowqSOYgZkWQzz1XHvZXr+0U5JMw
NI3Y/OdIL3aqpodeke//p+rl5LIWEhlx/aH2Od1QPXn11hxPISb9bbePy/fF
oEzNvHi/E87fVmnJnwltpvyIZxUkpFzbepqsA8T+zisCcxEWHU39NHSQBC0+
P5P7ph1uq7PcmfJ8bFLf6O8YJfCi9AbFM4UF+23jVPNnEtwMyjxfYEig4rsH
3yWLibey4yqHG4Yx0ZLXVLVciIyX269Lf7RhjKsfuSdAiteZWpqlFXwYUd0N
Gh614j9t0+5n
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkX1Q0wUch8frlIjgwCFvcoBRBxukBpsJfePllkwk6IgygWB3ZHCCcvEi
tFW4CQiCKKKMUDTa8ORIjsuiRL9iQQTHS7poQLYJg5i/3w/2/qLDsrv+6nP3
3PPP898nhH/k7QJHGo0W94x/HX13lD6Xuw5OS3xn9ZoSfcsH/C+MayHoUEy8
hKPAGLdLQt4BHZRzHYLtlBxbjsr9FkZ0sG3rN8L67ns4WHP9tGy7Hopucy4x
R2cw/1tze5ZID4W7fojp9ZjCRqW3b/GsHl71H3rTizWBmbrk/r1MAzRkH1GI
csewfbo/PFtogM9Kk9QRyhH8eNMu0e1RA2x2WJZyh35E+nCJS66PEX6+yhP8
LhnGPM4nqncPGkGZEOC6KEbMOlBhG+0yQtlsWpJPxBAqB507LKtG6Hx6Zqb4
l0EsRXFnCdMEuwMnSqMe3MArvvekM2UmuGX4fHGDGsCLrawZuGkCXz5dTuf2
42R6A1VlN0F/fO334Y978bIpNXA60QwnIo/PORf3YPjI0fowsRlCx1qHBae6
kRR8cFI2bga3tNaXmMIuFAbrF3pesADfpnpPO92Ol9+R5areskCwX2UOprTi
5L7G7/LaLBDbxG95I/QUukQ35EfNWiB1sv/G8d9EKF0XftWzxQq1anZJRVg1
7nUfZVS9b4Wu5g0nTXgxepS0LvV2WGHzTq+6m+4HcZY1lhGvskK5awW0TezG
razkzCchNqD9t///2zYRaac3U1DJeq0u0VWNDGmpIOchCZWysef06mXcFFbk
6F1GAgSHzngk/IXXdnAj+0JJMNs9vp78cBWbghr4wgcELD6qSyoQaXBljV6/
8xoBcSm9LckVj7CuPc7o9CkB8kIJ/dciAjPOCdZiswmobapWP95H4nK1J889
mQB7vqTS35vCPQuH6s2vEMAQLwmdHlKYVZ5QyXmRgMwr0cpQyRrKfjrWadtG
gPFuariVu45MXUP9UBABz0ulSaR9HXP+ttpOhBCQYW7ZUZeuxQlbDWsy4llf
UK3qk2mx/brWxc4hYHzP9pNfWrXIvDU1380jwMXDrlhM1GG0r4+mkU8AV/Fy
MeuMDvPiNYkpQgICyPuroNAhk8Vx8OoiYJ6znx0ZpseBJ9S83wgBf6RvBPQV
6bHIev6wiSTg7CKb3dGrR/YF0/2NQBLSDDl9W7R6dFQwxIfTSOA13omGKAN2
Pk3jJ4hIqGFMmWsLDfhR/p+K5mESAq+unLX2GNDsqWQLaBToNMdiq1QGPE/J
nd14FOSvaOwYYMTTd17/YvocBfOeBtVchhH/AUY7BU8=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1lPk7FAgAhidWIlfOsCjJFG08pkM19TkqR+3KUdrSkuIpxSQpraNsiXIk
Vmg7nK1FPEjXzDC55RpHM2MYzD0YSqtDl/UP7A/vH/A9z/u9KwMpXkEKBAKB
vIDiAvrVET5f3XugavM+RfUOC5+7+9ZfWDyBlLz4VY5b+/Ao0yaTqMmHfj17
TypNhlU7Fb9QQwYQNZn2dbGLEB7fewwz3kngbew71nyehfgr4QztHBF0aima
LjZibJhLDdqfwYEfeT6tIFoM80RxXkmCEIc2nerxZ3MRaU8IqyBL8DizdXRf
Jx8FV1ftKTTi4c/On+L1XkigKUkkqPiOwaGFYXUuaxSbSHqMKgspWGbRFPJz
Hp4pDVmPKvORo+4ItbNSNHCyDQXEIRx+Wry5aYsAdadaolj3pbh32IIt0x7E
fRW96iexQoiixh8Ed0rh/arO+x8RC6Rrb3SiKkU4fiOHOdwmhZetWVcy5TXW
h6/W3c0SI3134NmIZimK7uY5dSgPYERMqtdUlqLXm818+lCKDye2KbrW92FX
VfI7G20ZLIkqSS+DpRjcWkyJ5PaCp1BHbrcdh9pdneyV5lKctPLMmhUx8Xs9
50ak3gTeaexNv5MjASebHcDayoSakmiaMjwBocJH5S3KEpD61T/nHemBdfm9
ONuySTxhEEwsj4rhPFbaNkLqxjWjAf90AznK9r0tIBwTwSFWTRy6twsb5BqS
pBQ5+n6rjq7eJ8RyM7vAfK9OhBUH/7yWLUeoMoqu6wuQvIL8Tdm9A4diaqsC
h+V45cbeHFUyBp9Tu4iepFcwWStTVxXI0VErIt+xH0H7TY/QSqV2JKYzY6af
y9GkkfjxrYwLrfx/Te7RWtG83vN2xDk5RhzCZu0D2ZBx6o2jDrVA1nh2idla
OVzNXWribvaDKcyIjOc24YHH1Ytlk5MQFCWna8z0oFR1qiIwvRF+sna/voW9
J1gJPTWr2/DYLT/nKKkBE53bLWIokyjIJbJ12xhoPR4+f2ucgf/zeXZHxa8d
Tr1w//7QM+aPNlQlXHlpd1OKnTFcq1zNfoSYrJqr0GkAlTOddXpejMrVl4YC
KgegGELvmpuio8c8a436tAjM5AvP6G9ZOFKieGkJhQ69aeL+nA9CGNxyWxM7
xMHi2qoAc0U6YjJSvjpZCBFd8jzXw4UL0lCWv0UNDXEOllo+SQIwL04XVV8e
wuiyFMvtYTTkrch8o6AgwNKu88cizgwjZop48doWGuQtnwiOf/HRG1DK5Rnz
UEai2rF0aFAlHtZt9+RjysBAYXshD2G5JdXaH6g4MP/8faPBwo8mHx9I/MCD
YhmroEFIRRlxkdOy2TH4lW9aN2A+AvN6WCtxqdhGJN3R5Y9hxpVGvmc9gk2V
E+X6HCqE82kl+3hjePaxnM/QGsH+Wknqdx4VVd92D/bLxqDu9s13ppsHB+P0
hvNyKly9N5YuUeJj9pfBIN8QHk7q7LLJUqBhBd2x3tKWj0a2dbvx1DBqc50U
TU1pKE07dro/iI/iN4vyrjsP41J2UXiwMw0mztsnL1fwocd4OjqSMARxs9O8
YSgNZxgv/Tvm+aj2WZ7pfJsL5u0l4W35NDD8hh1jgwVgJN1fGZ00iHUqcYGG
PBrsD2ebmnIF8LRT3dgUykFJ4aStkzEdIYWFHDdvIW4vdcvVMmSDdZDLtgqm
w70l7pOHWIj2KaNiyovXIDj4OzjV0PGw4KBHdrQIUvcfTlU7D8CjU5X2UKkO
oVRH7Q0/iiGZS5dFH++H6S3nVC8RA+1LieOttWIUkgz4ybQ+qPgJK2LJjTAq
+PvLRRcJ0npFj/CpF5YqoeMKn5vxdk1wecuMBEfTLINqbHuhmzTTvbqxDROJ
T3eIF7r1HwgT2g8=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkn0w23ccx+NhXW3dcbWbp6uHMDq1MqtV29gnNEYlWzxUu7JJa0aMu3SU
0k1rVKd1U5sRGtTDWa3deSgqGnyIVdlaRCT1UJJ6PmvpXef7+xF0dre/9r57
3/tef79fdpGi4C/1GQwGa6v/riejMoPsJGASWav+KKkf2QGNvmw+gTeLCk6q
enuw0/KhfO0Mget2G6F96d0o9ubnMH4mkFGdbGl5qAsPmrLC4+oJeByMkIT0
daCXKbfy0UMCQnbD0XcEMuz/gVvyxQIBmGOrU/Kl6Der0RMZUsCe/TPUUduM
uu3jQ0IbCjJPmf+Ye74RY88Kdrh6UiC8GzfYlNqAG4VVquZgCvQHDQpGX9Si
hWbuyv44CvjfRtssZd9CZpAp9/VMCj55OqnTS6zBr6+3TN8poSCp8S+JgaAa
syo0aZeaKBjwyRUlySqxn8X81KOfAo27Sl1uVY568wp14DwFgbxrRZMZEpyQ
WfNubFIgim5pSksXY/yuyMxZMxpm/NZX6Jx81KUeuxXjSkPBoOrv2x556JJ8
31DlTwM2vlpnsnwZDRfz0uSnaLBKNeeU8i6imXXPiY0UGhryOo1cP7+Aivkw
qdNPNLTIAntDpMlY5dRoX/UrDVM1rS8DVCJ0MXZ3+6WTBoczgqqqkSh0k2+K
JKM0zLUXPFswO47OdCo185wG28C2u+ZcXxyecJbavbYKHft6Pe87O6D5u5yj
OrtVYPyX//+btXQ1KWN1Bfbwg6/M7FbiH1Ll4pMtTnUP0r4/P4zfVAzFdG2u
gJTJYA0w1SjmKujhVwjIsuX2Fx0f4U7H0Aa2MYHnxXyHcasRLFxXvOFvQeCI
5p65wcIIfmzrcOTQ2wQO2B6IF9WPYnse78HUewRidSm3XaLGML9M+ZnwQwLf
e4s9rV+O4WHvtfY6HgGWQGm1XzKOS6eLOGVhBDT7liMt7B/jue3Gvz0QEgiv
MOo3Ln+MEU9thttSCFSv9QVxbCZwrdBSYZFNoFt5eaotdwLZZMcJTjGB6Ry7
QD/GJDokDN0ou0kgQRRSMyKcxK8G9cpZMgID53xPXv19EqOURh3SLV990uOl
+kwNdpeEX4jWEDCua4hVJGrQ/y3vCIMXBOI9B8d6ejRYKOhqbd1GQdvNXl6I
kRbtmE4mWRYUFMuLzgY4a9E+jvMsdC8FvPjdzae5WpSoVvL3+lAQsP5B0GaM
Fud3OTptO0aBc+LxkO7vtHjNa/G8bsvngoxpS5Bo0Y8vlz1Jp8BtuSLoTr0W
XcMYG2tiCvz5h7UJ97RYXtrT61VLwZh4T1apWov/AMrxA+w=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1VOk71AkAdrSRnrK1HkltpbUpRNvjqMhbhEJlVSskxzrHOqqnpHXURjYl
RRctOZJNllaOMBjkyKg5jDHMDHP95jIlKZ2y8w/sh/fb+7wf3sskNN4nXEtD
Q8NRDW016uoy+200RvBqeHGj/mcyXm60OXDBQAybr03JefYMZL3Vq8yr7AMr
JsLl1W0Zais1Rh0baThIVbpOuTNR8jDoRrS7AspPV2cyImkoe7Jluub6MLys
dBM/GSohrzDw5qXSYaoi1vgZ8bDFKz81k6NAwxGF3ttLDHRQ5Zuz7QS4XdvG
sXNTwHgHKfW8iIlIM7tBCITYZDnl/8BejgpuVHnbVRZ22aafTAoSg23FsGcz
pLg4I+n/FMvGzcf6KlKuBL1+jRUjdgQMySRxWRwHCWd6HvXEE2AV5Tt0F4tR
m1+y1qFrFKFV7A2ztlJMNje1FXKFMC24cHatDR+H0sP/CWyTwodkv5ztLsD1
+jABs2kcnOLikOfmMjyuI1YIsvlgVTCYt32ESF/v5zKbLAP7u8KqmvJRRPGu
xB5tE8E9QvPDjloZ3rjtFY5ZcPC27L4hf68EpeYHPs4+kyEzcepmhXQITkLb
DrdRAgPc9puR3TLkmocMy7VYCN55ObrIQQbdef7r1xbIMK7jVuicy0SuxU7q
6wdyxFQ5+8c4q3VSflybeJgB0qq9t7L4ClhPLCo82SEFOy5yxjqUjtNPeIdY
H5X4rIoktU8RYN+UfnC2oYH5MbV+8dgEXkWfWchTSFDT8/6zY+9zzBwycPGM
USHA7av9/SIxSjvi3IryB7D+S2NrzLAKJlpWG/zniZCZMxdn7UhFqZOO9m9j
KszUmV/tWS7A/C/7k6p6nmGUeEbZMqQCa3CP/JwnD0116/Ia3PsQ180gLzum
gl5CUtANu2GwybJwvz09+PeU52y+gQrO1dejVp1mwtQw/tPqhKdIoPt21bdP
IDkjZqNTXj96PJt1jYo7oRzYbpocP4HSfLNhgz4KesOOzV1TUPB/fe7bTXYs
tBgDapRVhpwWvJu78rc3X4BQE5cF24zG0PxLutKP14IEoZbgLiGA0yXLZp4x
H3lnfm5ZbEDGEaMbu+3Veedevqg1WclFmJatYDqMjP6+0V75pBCqpqVm33eM
YJeXVWc5Xc2f++rF6RDhsq/JXHXjMKSBcXwPl1a8WHRkw8ESMYjUjC5/jyHM
/9ZnREptxaV7AdolDyUYsxAn6ZwaxAV9nZ6icgqW93rY59wnUKdrIlh6jokN
e29b6C55Co+a6eylv0txB8Ev2qIZSCj3bdv9vhfyosnXkbEyrM7kvrTxo0Pz
J2m8azcV9W2xh0f85FgxuDK5fYKG1rRyjUhrOpiMqn6yUg76iRW2CypoeOPR
sDLlJRM+IqJJM0wB8uTSiOdhNCR7nvfdkTsEn7oIiVS9XzPf/JzeWhpErbsI
KokDwunPnKiFShAz08bRh+jY9zlIlmLJhfl0/XY3QoHxR7SjlgN0tP4xUL6L
zocqfSutg6LAY/EtUngWA9UG+qxCGwHkjUuqj6n/RP/8o/GMOCZEgRfJK7yF
GEjrgGueHFmyZO87MYMgWYZsLswSQU9UMBhKlaHLmBvm0cSCSfNoRHaSGMcp
PgET1VIEFNfW9X3DhlHf5JuI/RKsDDZRXb+q9pPtOb3u2jBKeq84bFpHYKY1
pUVzjwT3tO+Wnd0/glJGn2lyMwFjorHgwzsRtgVRVncu4sLkQJA2ZZ8Udz2j
eJplQlRqU/8S7OZjk+ThiRH17iKcqxpOOwhgE+Klsy1tHFHuaWYza2TwXRbq
Th7kY15w4ldXPSG8PSJdI47LkFK0cqz2By62Uh78GnhUhM5xwcHN92RwjN96
wXSQg/8AlXD59w==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkX0s3Hccx6+YZdEKZ7qqp51JPT+1FNvsg9bNZGlHPdOqc0W1UWOsTFdT
tOLkEg/lZOWmDVXMw3o07eyzrh7aKjmmJXUqHs45def3PfeklHXJ/to7eeX1
x+vPN4N1IeyMDo1G+/wd/5ovYlXZiwmwywK+/mJiGmv8TtmealPA3mfny7be
TiCN5e5lZLoOmWOMqAKTcfQRfXtbP3kdptj2Ox57hKg7nnE8u30d1OOWrVPC
Z/hYsGSYqFoH1z2hk8n4BGsq+ivmPZWQZzBw18J3CH9ZT297kaOEKqmdd/5A
P3JiO+1ZAiX0GB9nzNb+heV5YWVuciWEd0XZBP7xJ8aUFAoyHFXAyhlEy+E+
1JwsD2lNVIFTTlWdU/19lNRlFevXqMBx/69F5EEvfvD92nV3oQrevif2N5q8
i8ySzmC1nhoyf6d3b0V143x845VmPzXcc4rRJZ0deLV/VDv3nRpyI4e8dru1
YpNMZmtyWw1Nadw+TmgzxqWmGIfOqqGHzWb7/3ATvRZLKlvoGkgJjDjn7MvH
BZu5MIsQDSSHWu0S0uvwI0n8zpkCDVTThgcll6vQ+XLvRapbA9QdjwOHRrnI
L80raJJqIEpkqiOyvYq7f0qIb7PQwkJFgotPcAEKPkZp8zEt+CZStVNns9GV
N2L+skgLvHGhteNECnYVv994tlcLLg15j1KMInFtOtzaU64Fj0vcLedtT9zn
cjR8k7EBtP/2/3+HK3Hux28I/BxtXlqeP4fZuwaO3rImsBRbftDbcgGjU5k3
x3QJdJQKbDu/WkTJTGFQBqHgRcKxT08EidH5BO+B3SIFQjPeky+9l/DOjjQ/
TUTBuSxPzWE9CQZsstoMpygoS10V6Y5JMI4URbpOUhAQfr/SirOMZov6rO13
3dMk/0KMuxQ59Q0Xr8xQEBY4Il+YkqJPmkPE6wUKQviPZtPTV3CUMeNntkqB
LHeEwX2zgkqD8NANNQUON9JldM5rTDVzKF7WIfD0+ifcIMNVNGjR1fYYE/Cu
KGeOVq+ite0409SGwGd2bGatqQw5wYe3yUEC+DL5aew1GQa79JkrmAToHtNr
/jQ5NgTx2g7FEei+IV4yPC9Hp8de/FeZBJ4H5PK5Ijn+HTKXNFlGoDUjZGmI
uYYnHRurO28REM/ve+PctIZ6+kkfRjwk0O6/cmBMj8L6Zd69jhkCit/q+Mke
FFZn1izrbBKINhYUsuIotHxI38u1UIDVpRa3nRIK9ycpHYr9FOBY2yqeaacw
ZXDxiGmSAsxOp77aeE5hFj+66/Q1BcRV0pQrGxT+A1W9BGA=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10v8/0wkAx/EORRFKX/BISktyuFS+XKx3JPLtSqmuMnlIRUclrjNfcnFJ
XYpKSDolGX1BSqtt5UuJ0Dabbb4Mn82+sUtHJB2uf+B+eP7w+v21PPT4jkMa
M2bMcP1G85sanvmHZToc3LsSrP0sthWujkkx/mVKhFmfK30SwkFskbd7fWQX
ztt7k1oJFRw1PelB3Vw0FrjTqDf6kJi8yurpLBVMBl3c3I7yYHPsT8uhdAl0
x3NJsS0KGN+acpxyaQfZkFpb0CqFsw0nMGijHEtG+FG/k4QQBlLnLdaQYXvX
3P70/H7sbpw355RHBwoyv87iVstAyx6/uX9Kgst3hbRQahdI2skWKSfleDZi
XeUWQOCWtZlAc1KM0AjOlEmfHMyMqGC7wl4QjB1rC1f0wdlU+jjDXQFKsXPK
Zlk3Di2np7HiCCyJL5h9NUUBD9vVDhsOdoLQM9636IUEzm4x8YWVCmxcNnUr
cJ0IduxNM99+kuLzk+9kM5sVqPNY+y9lpwBmr0TNqX4yBFoILuu+VSArxvij
vJyP0c7Qi8LzclQdD487UK/AqHdORJkNDx6X0q/e/dYbMrdaZlIVcJqm5rPM
2uBXdCef+KSEjsbIHeoaBUxFXJctxlzoTlfcjxxQIShsqUqXLkdHVNY8870c
PAzYkX6vfQDMZnK0nZ4cknJvF7sjbHTbi7XopYMIPzV3IjdMBi+XF280nN5j
+D6ZtcRaDeOyaMoZp37U1V0/ySW1QhpRlMUtUcM6NkFZbSgFjci1ohi3QOtz
94e/RGrwfSfypsoJ7EmItB79+g7hY0N+gh416DTVScqXXlRfreg/W9GEFBl7
4bRYjY4tP+5JZXVDO3+T14nYRijX0DwLs9TIoT14s0UsQoJFUorNUAPumKgo
3I1q+HRU+hws5ePypLOHsfcbMEoOuGiMD2L9SkrIruccaO0z+sLn1UM8X8eS
WzmIRzFbAwyJRjgTDyctA+sw2EImJR4fRHPeKuGCxhq8D4uezlLV4P9+frWA
vZbSxEdGbo7tZiULbSsnJlSSftS/iybqMkWIIxslZBqxkChQ2Pp4SBG/1Vxd
9awTY21u247dYCIonrfN6mcJ8jh/vyhb0Y26scBt4T5MUOtjWlczCZTIT1+r
shYjp7Zl/VVDJp47zwyN8iXgyXjMH6kXY7jDfz/xgYH0oYpzL2cTsFAN/etu
2gMbnT0hii4GCjyKc2v6+/DPVqZrwfc9cCwfeLBIxIB0+hJtu7gPlsUP/ena
PZBISJpfexlo2FKpWaXuw5lC/U6nR2KQfKwqaCMMTPxiRjYwIhDXI7554Acx
4jxtyRcNmDhRZPI60pvAyo9e4eEZ3fDPe5BntY6JMVedVuElAh5mzCL96i7Q
b9q8PRPKxEzzOb6kQQIOO/2NmE2dmFVz9sBv15nIPN8uiNouQWlns9+Fux3w
afbX+yBgwmud7rHF7yW4ECzLPhoiwmH7sJv2S1n44pdxW2OvFBl212pS5wvh
x4hJyz/CwqPtzaVLlVL8FHDDKi6tHbFZQeTylyxwsvetEmf1Y3rhlbSgUR7s
E4TK3kUvUeJNM39LluFTkWncsCsP3oYNy29F1yL+Vy/RApEMA2aHh2UpbWCn
7RhPmfManXG8PUlUOUqK5tx53cRFAUuxwbywAfxUdqOJqQLtAYfqgj9xQNc3
cKi90YTTIaQgV54CmsHF5ubLOejXD339JKMFpqeTr5y5oMRtyvyoEDUbyuAF
5yesOFhaH/2qUKWEc2b9Lt+nbDQMJ7W27G+DxaxTxUIfFSKe2Ty2SWYjx53e
0/gHH/qRUdn7y1TYvfOkINmNDa0HJpHjEwLIdkY4OCweAEG7rZc4yUZCtEHI
bnTgsLx2r3pahf8A2cHiUA==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkWlMkwcch7vBSFYYLEFg1EJBHcKQqzDd5vEfAgWBSSPiNgdkQHGgKArM
VSpsLTQc6mAox1QktZxeUILAOvCPFUWpwTmKcilXOWpxE973bSslMJfs037J
k+fD8/HnHJ+6J/FtGo227Q3/OjOJ43WbTkKq5NCfIv8n6NlTcEElJqEjo05g
2/oHrhKhqrFeEqTmnKzzTQ+xIRUdSt+i4BXLafJ+0gPMzbcXlrMpcJUrYtO6
7uEokbddxKOgMWTrgFlwN36a7jNgLKZAWRXTugUUGLHQf1qIFJTFtNkPBHfh
/nc+Zqi1FMhOOKTybToxO5ah5K3RQUTW6HOpkxzduFbqPNBBqCGsnunThh0e
umy/73TwtWny4uC1FgxxfLUgPaODviQUiBObUaq3Dda26kC12OutdmjCnzpD
zdc+00GLqMzNnHsNvVsYEl8zPQSwCWb3gXrsSLkaH+6ph6JR6jFvshoPsnb3
iiL1YPdh1tO2cQmuW8ktvinQg1VBqoLZV4nWDX0TDIkemPPt+3u6KzBo2SE7
94EeTpWz7vaNnMXbGSdL1i7oQTbF2hnuWoRDTFGU0cYAx3tzCocd89FUtfq9
ZrsBkr0n5JtyhEh3VL5wTTCA9sagvKmMj4c4lT/X5Rmg7Qv+imzdUQwtYv/1
WaMBlOIqRdiLOMwcSYnaqDJA+mWJ7+9nuOhgsWP+o2UDNBxkDpUc9sIPPAL3
Gp1fA+2//f/fEzXpfbs6CZiWyg3nVkcw6Kucb+KuEDD+uOEWvfQ50gRV1Ruk
BDwxegQMbB5Hl2irS+ESAiKFMSTDOI4+73fV+L/pvFubPQNaJ5Byj6aP1REQ
MM89xY+cxOmUi5nhjQT4kP6lQX9Poio57FxtOwGP9uW/jDs5hUddfqC/VhBg
9rm42U8/haUWHKffHhEg0y3zPDLU2Gz6S7hulIBCz5fTtpNqbLcvj2RoCeDQ
nDPYIdNoLbhTdNVIQJFppTJQNo0l89qxTyxI6Fp0ZyVazuA+76Xi3SwSKu4Z
LyQcmUHe8NwmN18Sqtebzy72zOBxMWVXyyFhtXqHdYHdLB7YuJPeH00Ce374
2N3kWbScWpIJ0kj4tkdpM9w8iw+vG4aWC0k4vWWU6bEyi8e4v261rSYh16s/
MCpwDje8i3cOd5BgemVlG180h/UmXz5TPSVhTZPl+V2KORR6uaTFLpJwvcOE
e3ZpDnN/vCEMeY+CwSW5X5OnBh0L9t7MdqcAqpr7exM02K89El8bQsHQkFmF
Y4kG09pq+BHJFJjMJIjud2mQ3XNZ7VdAwR5tljZdo8F/AAd3DNo=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kvk3FAgAxy1pEZIlCcVb64i2lKsc3w7JI4ncIWGUlWaV0KPdHLXZnKGk
tW2y0qZy1HvK5FrnkBlmxjHCzDCnQa4IsfMP7A+fX77v+8v38756IUQPgrSU
lJStBBkJATXsGYE+DfllaT432xqxbKkeMi3mQnz5xuTWexToC93pJYU0lKdP
uIuShPhtbv3qfiMq4h7pOtmbMLHUZTFhOifE5lveMstyPahwaDqUazgK5YWw
mrIXQtjGcYymr/SC6ah/gOHNhn/KsuF6pgDGXxstaDJ0dEcN9PRtGEPw20PN
Zi58KHuZKxPaGLDZdjLW0XAc1AwbolsrF/ahuhd3t/YjnZeDbisunJrNpt7p
juOZ8eEKdRkm6q9f8zH4zMXWJaWa7CgO0vcqBRN3fYRCZHBRXQ4P7KX1Mmse
C/Swe56eHSPYtkBYiJDmY0D8klBQPgL7lQpq9Z8scK2hXBrCh591L2Pn6BBy
Cb7s19NsMLdTwtZy+agoJKfO5g6CJ+xSL/Ebw75ZvvXXdj6yEuI8vHT6wVI+
rDdUNY4dkZNtvZK8+HhwbUQkAwo28wJ7Qx4yE/KyU5r5+NVn5d1KCQ1rR/x3
l1znY1dKjNbp3/nIniokvPbrhe70oszdagGqtOW36BziY8t4SrjVqR5wb2l8
UmEJ0fDCOKionodaVZWdEcFUlNX1Wm2kitBNTiY7q/Cg/ZQQoEmkoGLdf6GN
NAHPSktDrsTbdAjN21W5G8pyrr6TjmK4dEqXT82NoYj0ycqJ34WIqL8TC9rE
oJjGicxaOXjxI+fGDXonGj7b9DoOiZG66lxt8pmFXJvOlWuXyAg3nYguZYux
yp7s1yOOgLwWXha9vQOXtzXSVavEkJXNyBhIZsLljtbdrLw2lL9dPDDnLcZl
UxW5SQ4Dts8/HNBsbgHrE6e6VlYMy+TnBuSsHij8ErWHuaMZ9qWuJxNrJrDE
ZVfFVXYgxjiooDC+CaIuO/1E4gSKHxj2q7U3oC0sej1H2ID/+/PsEzrtJwET
8dfrgmuySAhLveZ2/CgHF6ihRcXaw/DUE0z/8x0JP1jm1ce4s3G68oTo/vww
1EL1sveM16I0K6iAO8/CsBPJtshkBAdficq3DtRCvJ5ZdmqYhc3HnCMtZ4ax
fAFDk5L+zqsJd3wlnkozkq4mnR/GvNaJTnMZEp6kS3ECzSR/YsQfGEn7iJKp
0b7p/SR8tPLaG5DNRlybG/vD5SE8ut9k7BJNQtJtnzOL33Jw20qeQLZn4raI
OCvzhoTHbkfFy3c4IB8PznJvGsCYIE3rudx72MjlVSnuGYPDw3R1B6t+JLbb
zN06+x7Ptqs5Bg2MwWxxdtQ1h4EC44dhrqT38H4U7mudMY6M6Lg4h24a7GzX
/DLpdchXbFr4xp8LeWbH4iU1Gqi+iWfPSzeh/O7HmoMrXPzc4zBjbN+LUpZz
v4FUC7SzN3N3vOFhPKR+y5GzPTgZauf7r3Y7OmMUtZJi+Wh9aqERm0rFeemX
jyt2dWI9mUTyMBdgg+rTjvQVClpMmmvZWhTkTZkeG+wWQDY2irzQQkHZqNFS
cmUPfAPCqVG7hVD0cnXyTKPgzcYj5I06dMx+H1RALBDCbu4P3YMuFOzVydLJ
vd+HhJ45HYWNIvyiIQ/uIAXJ40ap6swBlHCklQiyIvivJJ7zC6Si7mIC/Znf
EMTtrf4MjhBs7/yk/WRJfqmOt6llGAaiqk2BjULky66mPZbs8r+yaWpmbRSG
RfYO1hFCvHsgaxqMXvzVQe1IVWfDWFZhMKlGANWbJR4uGjQwNIncPj0OMood
W74oCeBmOS2TZ07H23Opmvv0xxCf/CrZQo8PxdnWM5fiGbg3kf0lcX4MxSqB
q24KPPwHntfsWw==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkX0w2wcch+O1Yy0j6y7oudJS0jDXEdZOv1TZ6F46oi610SajRoYZHdOu
2qqXOsfoy+YlpoqoIGi6TC/9Km3PmVakymrZLfpLlJTIe+wU6+721z53zz1/
PH9+PFhZsSmWJBLpvVf867HNdlWMJRUM2godfWJmkawZoRdIluBC6Ny1rNQZ
rDhT9e6tvcvgp9izLJ+bQuWjEFqnlwbOtXM7a/ImMZ90cNezeg289Mk5qTop
xb1OLuGJTlqgbiQ2wVUJMu5RA23ztcB9h2OeJz9CkAUefzCrhYj8kQ3K678h
fYy8OylSB7/wqXx2/Agm7X/pHdukAytDYfqyxQPMO5Dx5MN1HZALJ5Qq/jD6
bNDqrOL18HHpnf0U3l1kNVbOFPP00JPmGX+xCdGRcWtiwMIAeXv6EyKUt7GQ
Lip7FmeAu+wDwV08EX6zjxVg7DTAJO+NP+xThbgytB1+sjCCwz6bz/VZfVjK
3yyUHTbC+G5RcsxwD7LFs+LoNiPwYhvihtpvYGaKuq/OaAQXhyPciJg2TEkd
a/Y/ZAJVo2P/zvVmbBi9FDTPNcHVO6rfSRkNyEpwCB1fNEFZ0aKb1vMKMnJr
DruGm2FmvMfZ178a6UcvOAqqzCC8PLq9UlaCLWHVQe0yM5xPOivvDvge087l
WFECVuBm7pP67/7KRqe373moT69Aq/vwovhYMna52RZHSVfA07lysGMtFCl+
BxmrHn8D6b/9/18birRdmzYPHXq/TZpGJe6I+JRekvYc6Mx5dkfzc0wQ29d3
i+fgBbs3uNNtAU8l3pidC54DGc2XNf+ZCq8nJFr/iEpYve96nnnlBYZ8QfNI
P6aEQzjlMtCyiKWuw2enNynBq1hSI7u5hA/7T2yzEyvA+4MChXefGjnM3u6L
RQr4taolU1C7jOnOIpr8fQVI3vIdiwANnm7lVFS5KgACTuVu8DRoETw1KDAQ
UDo5Un5mixYFNGNFgZSAaltLQ9a3WqzlBH7EFxGQzqY69E5rMWpNaHBrIeC+
yWQoDNVh3zy1KeQSAZG1a1vJTTpcG1V/Ka0gQJRDbqeu6PC43cRCQxkBXzv5
bnt6RI/WlM4s91d9V45ZUNSlxygbuVxaS4BXaJjVz3YGtOQuJOddI2DsTU70
UZYBp9Z6/OuEBFz+6nFAa78BWzLW8zMlBHBvr7oH2RvxE0Z/efQyAdndFltr
mEaM/3PLUwpZAcMHTHLrNiNWS2KZcWEKUI+gOtNsxIXpQY4gWwHsxw/LzeEm
vJ7fTH+Nr4Cigbocrx9MuDNpiGlSKYARWeJ/YsaE/wBJVAKo
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1VPk/1AkALVnlKBJTlG2JSLLpmM31eav4KBVi0aVRUTrQVBMpta4SkXSi
UamElI90zc6XkTvrppnRmDGnGWPYSLI67PwD+8P77X3ee5/Pe59nvi/KL0xj
2rRpLmrMUIO70OHii452WNSdbqj8h49NM832zGENYEdtLGt9Wzfy5gV0PLso
wRpHSvVUbj/G7YvSI6M5YAu76Q/NZBiwHNdP2y2FRb5dZNJQDwqNZo1+HZbB
y+140micGGeXFvJVdr3YmEUvWZbVj5+MdQsIqRBV2hfoDkwBLOc6u+hMk0Mv
dLD4eIUA5fzLTi5xQtSMjmayguXIj7mTGGXSiz2hK99tfCfCuRtnbPdkyOHz
rJoiZffgxo2U3KnpEpCCdWbYEHLc2llE0X7FwVqr0tdLLaTQW2x1+nyTHPad
4x5TC9mYY2hK3RUog8cMn4PD9XKMU++vkj7oBtuGYVAZpc5nktBUUiPH6MMu
QeKWLrQc9ufsPSJHvaferudqX5tceuz2Q53w2tPnRKMpUCkURH3zluNymu/y
o8kdMHVP2xd3eABsk+RoXyM5AmJk9Avl7Sh8vN8paq0Sn0d0m1zj+6FsI2kF
WrYjZfjgQqdJJQzcy+bQRmQ4uPgmUb66DSctTv+oLhrEFQ0f1/OhMpQZ3w0Y
JLci5ISInGCkgnPEml7bw1IUvKrEmF8LOhgl3/KiVZh89aC1Il4CxYrZmpvP
N2PU39qu9r0KsX3SYK8YMYZTN5vTrv+N4f6INNkHFcwjzXSbDUTg1b6uZiU0
wfsJ5/qTPhUyRrUTcpP6kFXzZPW8pHeIYJW9d+WpcOfMX/veZPdi3efhq2EH
GmF8QlRLzVGhtJQgc316oKgcMlm8qAGCmCVXvu5UIeSk6Pa2+WxU79Ze8Jhb
hwMLvNpeklSoe/To4tzsTpT9W8woOFMLu5QJcr9wEAzB1lbavVY09OzUTQyo
wbqgkpKbBYMwcIiMtEloQGqW4kE9qRrKZlfLs1GDyM+25hg1VqEhlDp1daAK
/7fnXab61XH5bWih7tAcWtgFLWUeaebRAVCMunt1ddpxzPizRuDSFpxWiTNT
HiigOEBz2+LXgZuPOsONNjfi2F7nP1nxcoToBNu7UDphNUa5PH6pFlyH8JGI
2/2YPvS7lLStCzI5wy9/2VusycjbkVsvA3l7uXu9XzdsS/cbB2pU4ikvk1Vh
LEPlKdYnTTs2YuJfmm/KqcCEFoOj8JJCs869+CWTg9QUmlv4+gqEFgcfybkr
gWl0Wd3QDy5mXL9KD/pKwDJU76yhsXr383Osn6/4gIDmWIv6NwT+ULGuel8T
Q7jK6FD7Yh5MSeH+qYkEGNltZpeWi6HMD3lrreQh1sE/bHYQgfQsO+32bhHM
QNswca8X75/dS+XZE1jpMkmlXRCB70Ff0m3Lx0u7lXqXDQiMpOdGUDaLkGh+
dr9uHh8/5vlp//aFCVHycPd3ExH8NHaE3Brig+GR+YwhYyLFK71P9kWIVPG6
sWhTAbjkRUwejwmtWltZkfoHRjYSLvTlApBLlSUkLhOSqYxCX74QPRso1xx/
FuCE1rmts9T8oCp91myJEMueSr6/UvdafqTKZr1af+1kkujbuBD66RORyff5
+ESlbT8xzoRmnPfuPxeI4JnmvdfFmQ+rU/syPuoRkN5UkIPcRdBoDZstedIL
r4hGfZodAU1NZU5DvAi3Hy3bpDWzF7bsvOgXvgRuhJbGHGsUYZxj41nmyUNn
x9GKulgCzrKkPKqpGNSuMTftwA+wCLuQLi8l4J+SFqaZIMYdJ6Hhff8eVDqu
W/lGQeCX746GdR/FyMKY0xUSF8r+U+WR9hUopBOexTESOHflPvSrZ+Por1k6
u2MqYMK3TqifJcV/ERrdYQ==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkWlM0wcYhwsDpY10AUZAZcyyRnSjHKLCgOwVhkBBBziO4RShxCnpotPp
uLe6ye0BZBvUcxxOEIY0K7RKwgtaxz0gtS3QYgGVCpTS9k8PyjBzyT7tlzx5
8nz+0VinDx23JpFIIW/417Vf7qPEXZ2D7ve3FFmpZvBEJ1s8tHkBNN9EparK
5SgkNz7SDy8Cr+Ho6QOkcZwKOL9p4ztLsFt6k6T+UYI3gmvaeAwNFKk6uO/l
itGn41jSYPgyvBw/KjZdHsMiD8+uzW5aCKKuX42fH0HGnl8uhHK1sJqRmdv3
ZAi9dvifMVN1wIy2Hos09KPr14l3fHJ0UOYtJJ8v6cUJ7upWmNdB1xfJTo0u
T/CixsLPj9VDhPo+VWR+hPnbej9/wdODMuUHnNnQg+7UB2bzFgJ853x2Rrp1
IS2iLo6fR0D805nC5paHmK3M46Q+J+D1deLiFX8BKr0yw+lRK7C3KTDJnczH
7QuBARl3ViBzOsGZGcNDd3ZYm4JsgMIdLRMsl99RSAuK8ThhgLwco70grRE9
Bl5a9wwaoKfJwpgS1mOYVyPf29sIIS427aKA2/grx7e1p9QILTnyTtvUGkwP
ZD2UqI3ApKt+ap+oRCHdzN3FNEGiU1a8fUQpjrjxaHfrTXBsiRvUL+QgXTlI
EdiaYaySf/N651msXzt83DfdDKo6djTrXDpWr1zqiBWZwaTp6KkS7kNXRnjC
Gm0VSP/t//+61NjNypOfw3d7X/xMMOew/C9dnY3VLGwsTzkylPIKXYns1hDn
GRhSTlY2KOeR+XfzmmfyNMyUMz8LZCziSZHFb/KgEpjbc/0059RYpca0ScYz
uGen9suuWMLh751aE12nwPErp03TPA0O6Kzc8+kK0MZacRy7l3H03myxMEkO
l6sUb21N0eLoB+OWhEuTcIR9SmyRaTH4cKezanoCRItt68ZoHS53UFbnIt80
vbtxWahDfQXZrpY3Drvb/fOvMfTI+JTDyfAfB9HHRH9MjR4pt8pKPB7IwKZq
znGaTODbvb/5nIyVwcDOrAOFWQSeSS+9H7kqhRQrcXSMgsCBCruDMU1SqA7+
doQWtYIyG5+nH7KlQIr846OS5hX0jBt5XLxHClfi2m6tORtwQwGLM0yVQhi3
DuIKDOigO1sVZZKAtsFCCBQG7Cvwa+9blABWkCa2fWLEYntcyNdIwPN2y6HR
WiOW321qcXgtgWeZ9g4D60Ys2EVhz74rhVNjcufaNBPy88KrKdFSmL9QY1nr
NKHA9bHn/jIphIdSBbbuZpQ4UYWhMinUvpL9Kcgx4z/5DwPX
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kvs70wsAh1EkClGIHiWXOqoT1UlSfSTdTudE7k0XT8klD109dYZ0Iiol
lAr1nFS0ilKWU7aFuURiF7cZm30324xRSxm5Hf/A+eH95f3xfV7rIye8j2lp
aGhsmmbGNB+8d09UCrm46mQ+cruTwBVXz/KHG3thU/qkK72hHZ+6/0675yLF
V/ctdo8X9eBlEV1V2s2Hy+kW1hnIYLspccFYDYGZVc1RAUkCHE+q/N7aIIP5
TMJTx1yEd6RdRnmKbtTnhxS0rJGDQhPcJ3wFMHrP6RtxJeAW6b6m6C85tnyw
c7Bs5OO88ZEcZqgYTBZZJypfjhyKfmdiNQ+FZB7lYK4EVd6nPxp8liNhlaEO
uaINgRcdWLNqe2CwlD2aXSfHfJf9j2f4tmKr/W7by81SxOjX5cTWyNGaK0xY
pt+CIf2tVYa9Mgz66c21fSnHB03V3LYOLtY9TMuPa5PDiPCYMzdm2nfI3LPn
csHTO5ijpvViX1pakMUWOQzdVXo6uzng3phFOZqngIUR9Vn4gAw0w/igpOts
3Hn1FKs9+3De6I/wqGgZFu7Ssnc2ZuN8PLvgxOx+KLondgXKpBhLGBPtsWIh
LWwy+dTrfhw865MZ6y3FmTGnwkT7Jpi4j1pen6PE1rNph9riejBBaav8frQR
zmUXqKXRSoyXbN6cd0cC8o7It16ZnxHxJPZTe70SKdbyOmWFGFN8H3kJqwGP
Kr7oBncoYac3+DIilkDVccsQZfMn8O6H7jQTKjGpbTKkdhRBo+bmbD9ePbS0
ZWfIYiXupQT7GI8JYKCiSdwH66AV/SNwAU0JapzuoFzNR/G+vNlxzI/QLX58
8WqCEvb1g5fdvrVP90+3H82sBf+09oUN25XYS7LLuTXeAp9LXlNlETX4sPtl
mu1sJcI36a6dV8NBQVg0Kd6pGlreWYlv2vthVe4RIb7YiFCdiZD1NlVwIwUv
snrUjx18q6no4VpwfzHz8J+sRN/nzbZxJ/rxKHtZ+/y6CnwMOTWVoajA//3s
p+mzd2AtG47+Kkd1FB9Jh0/2ZnxRYPRtuoWKxEKSKMtSU92KJS94U3/2KfBG
Y2nWg0IW0m1cQKZy4dhy4fNykgLDByvIMYMssA2ypCUmbERKg9RD0l54u1/K
ND3Ghs9ouT8rpwEpfttTr3n2QrKnmBK1kwOTSB2G8lQdypqS01elymFb6jvv
ijUXd1hL9MmhNag+7jT+o1GGbZXSgpUEFyd/5hy4+54Jt+tWZiXLZDBkny4S
X2qGs1M8u/BcBa6SUnvDcqX49uJeiu/fLXgn7KQsHGGAWMvPrdeU4iyj6liE
vBXFFweqDj1jgF/LuOYV3gMq9Qhzyr4d4/vPp1ocZSBjjo55QLcEBcs31EmC
eThcUD5sasWA+AnjVVOgBMkKx/zb4R346R/Tv6iHDqrdu62f5GJkTjKYqjA+
HnJcb6lf0FFH3hAfQBbDYkDne71HJ3rGZq2MiKXDVNC1rthSDP2ackHxyLQ/
SkOnDx031ixeldVE4Onjm6qqf7qwiFXgu3g1Hduu2d8dTSYwnFVklWItwJDi
9Y27xnSQZsYMBHkS2LA/mZKZIQC/K1frxygNzpyrG/0XE1jIU2WeEwvwrcmL
s6KXBjMXrxPPx0XwCqk2u2ciRDDF7fkhAQ3Ukj6H+3IRVLvomx6sEGL9q75C
Ux4Nkqk0ipdAhORx2n61nRATNtW3fDtoMF//7wF6twjCIN1HkdpCoKjvZJyI
hikH532vBkQ4svO7ZJgpwPIJjJh/oSE7P+Orgx6BEQ0vWlmoAL/6ceKCZ9Ch
/STdoMSJwNKAhoQMURcmLd7xupfQwW3+PXBtJIGhSyvBRBf8ftth4+pBRwJp
+MriYgL/ATLs80E=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkflPkwcYgCsKUwQm4wjCMta4gkRhE9QioXkFQRAZBEcJsKCCoE6D2gKj
hhGuiUALHoRs1CMQWEoLonKVQeEFG84AaUFq5UiVAWsFaen39cApbkv2057k
yfMHPNSUq6fSLCgUSuA//ltrzmeyY0kLcMfedlE7/Rqnk3jzkrxlcEx9FOf2
dBazJEfpYdlq4A39me8FShQaGdGlaxpYymvvvCafxovtrtEHfFeAb2qMcZdP
IZ2zJbaOvQo32myoxStyZIV10j6UvoXaIxRWN1OGHTdWVHThGgQos6Q07jjG
+zqUnxZrodadLgjoGsXeqhG/SqYOJDvn/7gQMYzBu2OSv1HoID3Khrc5NYBb
X+tneCfXQWq5z9KyWYoXb+/PKZasg+cH98S+1n4s3T4z4nNID+YZXplXMqLe
SWMRWq+HlM0Atv1cN57OfJXAdCMgaTDKRneiEzPUKqHzLQJ4j4NKf7Nsx2A0
Hzz0joBUjpWd1qcFVSh9XpdOwsQuvvdLQTPODX/bM64kYXWcuL7aI8SEAvuw
S5EGKKjuj4tQ1aO1R6B3UY8BiC8y/GkVNShWcNMlHkYQqudMj5aqsS33/vWq
X41AG2YfZW6txGcLZ4PEFiY4+5MgsWGjDCcz7EnBJRP0ltz89NhCAcYNfx4f
N2sCg6sowNcxEx+mCMXsEDOANffAeUzB8IhFTXyHGRQtYHahBKOLd0jsX9QN
oPzH//9Wvv+Yz96cg7zaoe+GnZYxv8mOCBe9BBZs2fZ+txo3bs/79Z56AYWB
abN7+RpUO/GvctOmYZCrZ+5deoOZukTj/N0p6LrTElOxfxXVHJX6lu0kLJ6b
iOo48RY5CqVnQoUMdtUFRAivrKHPSk5e3eUJIJn0dkOBFuFnT6LcZQzIpOdJ
LgwdKoxnHmb2jYCi9PtyEnVoyl85T+0Yglfcftfj9HWsj555l60YgINhD9g2
onWE8TKrNq0UWJs1RMlXemSwsvwjw57B5Jtr2/2r9MiyuVfA4PdBl98PGcu2
BE40NkKNRy/0BvkoqEUEVsfYtoYUdsPd5ia/Ei2B1Nwns3nznRC5xkFIJXFh
cJ+jit8BGjeniSIZiTvIc7HTyW1g5VCzdjjUgK65riLmlRZg2EnqQ8UGNBaa
5Dsmn4BCvOx8kmrEUecir4YHzdBcGM5bqjTinhfH51SMJng6lkLWbBqRJvpa
npoggobfs4/YXTDhuJyUzow1wOVsh19oShMmuA3sFCgF8OPoWGFxkBlDv7yp
OXxGAB8H04qrWs04+8k2mSxHADGPuy0Y7hv4N7KqCVE=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k/k/FAgAxXVoXVMmo5ZiHKtL7eZKil6RTXS5mj46lF01liXSmg5KhyS6
yIaKSJa0lmYqOZYQzYzMjBm3acbMmBkmIiGF9Q/sD++H9354n/fD95kGhHkF
zlZTU3Oc0ZwZOdfcKKbQBOC7VAeGjkhwT2Qa+4tWLwj0sJF0Qic+BL+fLtnV
i2VXeu6Rc8TQOcA3yqQKYVAv27J6uBfCm8/spOT3qHypedT9nAgZ1nPv6RyS
4/FDfmWHfhfozE7Z5n/FqNKxtexNlMO848ilQ4p2JNpPsLS+9YBKL6l0K5Pj
0CZL49+qWuESV/zivL4UQYPcoUdMOWanu2aFWrbAedD51sgGGVzdF99BvRxX
2E0xPnV8uGqZPfo8s89mvreSUCvH7phom8uRzbCzCOxb6iAHiS94XZYux9aM
MBNqCg+q9gK9/FUKvKsZ8pcdliPEya4gpo4Lv+Lt2nrfKfEscnuY8Wo5CiS8
rCINLtLO0GUfqpXQMDzgmi3oRUEzeduDkxzYMuisi8f7kEr/YKO3txev46nU
y5+bwM8kJ2wm9uOYveWBbJEM7qZebz30mlAZN/ap/59+9CkcOHRvGcgxgx+y
lr+DidD8k5qOCkTJScbSGCki4uYNGQU2YhX78VH3wyp8n6czfuKlBMzYjUKj
YjaSxem+xmUqqMYPhkdKehArrG+2GGRh4am7GWOtKjTfeHGCKBTjvNWP4Zpk
FmbdV/z5e5cKHcI70WdzRVhGJRZqWzFxaCC6kilSob2wNvaYXIjgtNiuDW5v
UUzkZM7tVIFh5EfipnbhU4d8dEtgA/Q9hx0UmSoE/FySy01tB+lwhOmYfT1Y
RvrURqoKu0Lz1d8zWxB5N758MfkNTn2ZoxBYq+BzMewAg8CHFSPVXl2nDuyi
a+f+nuzHKd91VhNELkqdp3a0DtfAtmXxXVVTPywtRjGaxMaZHcyVpeOvkfec
40Z50I+5WqvNqOffoEeTF1qsrEYf2+mHs2H9yE5b3kpqqEL9r+HTt5RV+D+e
mVHLlz16xQU/RHPO7eMilDDekSmmSuxmaVqP5HKQTDD0Y412YZHXHucLbCUS
Gy9bei7hIH7ecNKAuB0Xtr4hmY8poR3t/zLBqwnJ5IOBU/ta4U6322Rr2Ifn
k5TCPloTfgqs0HhVy8dAwNeJowwlPqZo668vaoLxlziSKI2HBlntuZu+Sji/
FU4+kTaB9o4eQ4/iQJ1wQewwpoCLTarLQa0Z36CnSTFoRJL/HcegbAUMzQxC
dF9xcJo66mMSzISGngmPq65AORFRX6K4GB3prw6trYfHNvPSBUfkWBJ7M8/V
iIfjGcV9JSfroKnu8TWP24tZNLvTRAYP3xi6HvaUGkzL/FtGd/ZCa79X49Ld
zfDO0x0rWVuNieqzQV4NMqhYyzVCBM24/MLFLvhhJWCeM86e4dfv3OgCgbEA
NW3J8TRBBXDG1MutUgqnfYbE3GMtCO12Iq5JqgDfI/Wpn5UU+npWuosvtSKg
xKIte1cF8oOtCeEvJIivX09hZLXBzCe/Z75uBRJvIyLSSYLHtmYphJR2+Jp2
aV3vKAd1tTB4haAH6jmPKAcvdqA0t8D2Y2451DZmKFNDe+DrmbM/1LcTfwR1
n6iKKocJa9D2OqkHNMrkN97sLiy9cVuS5TmTW4ZQnJhiFLzk1BXkdsF1JW1Z
85py7GVEECIuibEIOjtpFt2o0V/xpJRYDtZVUuCTnTN/Mtjiv+9aNzYMOCZ4
fy2DROp4dZaZGCMrpLRXwm6YDcRtnlKUIe14dO7WKRHMzrOXkBYKIeVtGn/W
XYZq66FIZ4UIQ27ljvcthVhX1Fe4qG2mZ/r6X3u6RdDefC8jzUII4XyLtUHt
ZXj6bEuC9L0I/wHiZNuD
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkfszGwYcwCOydjsz3epRRdsUZyi71mOta32plNEM1axOq14p6xFW163o
odo6RdlpszJEmUeDzStpr1XmK/OcR0Q96hGtNE0JJQl5MKrb7vbTPnef+/wB
H3LEdwGRRAKBcPQf/63TY0r4t0IhdFqGH5GSRXjXvdHkrZ4YytmHSAWiKRTl
xCzK3CRAZWSeVNQ+x7h3myFbr96ACUncQaCPodfHYvLkyXnI/HFQezp1BKlb
FK9bTVKIMJ5KcmkaxmKd0sqn0gUw626d97YTIM3OKN/c9i0wKelO4UGD6Blo
UyIIWoKb/uNnZ8v68E7Kc6JbzDJwLONaTnn0oukE87cdOTKwLuJV5Qu78Hp0
nWzJWw7ZpHTGCq8DPTOSpt73yqGM9LPLXgEPZ7h2eUP+CtD8YHNcl41YTjdM
Xx5UwIZB2jmiTSs+IV3yNaOtQL/rQGw56wmGSHZnlY+vQLmP4l1u0COMdNAd
TfBbhWlD+9dnrnPQbg1ONw+vwiu5bxyT0oCFZj20Bh8liE8vj4f51eKv3WnB
zoNK6G6QnT0TXoWx9OjPlqgquLenbi93qwydpBbEzg4VfOln9Syhoghxuv+v
cxQ13G4t1i4pZOJGhf1RaFWD5U8BnYyZ22iVQ3esPagBLFV59ty4gcILCwbq
Rg0ILPaxjUa/x8/b58iPrNbA9eu8bZPJdFyPYO6JqF6DC3W7fATtx3GXHYW2
QV4Hwn/8/6/vLLOmmDgKrMDN5N8/lWC8Ll9y2FgArNn9UK98gyUGBS3fFPRB
Wv0VxvbQeSRWPszvn+sCq8roj1IKpSj+89qdgSgemJWm8FueLaD22KTDvG0L
5L3XpTEki+iQT58SZnMhM3Cdn6i1hDGX+N5kyxqw1WIvWH6yjCNtOy4bjRXC
g18qSl5qyZAaKtKKTf0K8KZXuz1RjonHTM1dY+9hhnH2xceJcmxmhent1K9C
blZjcPCiHNc9/mDc6m9AyXmRmh6lQIN42rWdtQ+x+upVN8cJBYZtYzvvK2hG
d6GLU3fACj4I6kkjHGxD2+li74y+FTQsFjexzHlIve9JnjmyitapHhfnXDsw
ybAzOZqzipcTOL16pl34QifXana/EiOTR0aukHowy42hGGAp8cDhkFhOdy/K
jwnjm/RVGFg2ZG/i34ec+Ck3froKq2+O6i8I+7EyqtGxbUuFk0puJPvQIL58
YZ30YbwaXSYycwci+VivJ9XNE6mxRsOry7k7hBahpvbuwRqMyRxx5p4Q4Acm
B4roQxokLr3uC3oqwKZk0ikZdQ0373+h42E4jNsZuwvOd67h30xcB10=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1lPszFAgAx1eq6yLRFPK49PC4i65sqavla+4itIUtGztNykWhEtG4nnMo
pZjYjpxXRBmEpDvG2tYuRWjXLnbZsA+7ax89tCXldf6B++Hz0/eX78znO9+1
YTGU8AUEAoE0j+E8ozv8FjVvEkGkyLl7i6bAs6zU6f09cjCE9Ht17sNI7N4t
ntAoYehnKzQ9MAJmyLebx1gSENj9iXdPqGB8+UFvbKkYd8qqEg5byMAsF/G6
clXITpR/G9w/AGKl4Hwk5Mi1oxs7tKnwpbz46pK9Qpjp+ctnTo1i3OIzp7hD
hXutq3ZUsfrQnCIJf5KgwNgHw6zMFyr4SAv1Dy/34ubvlLKt15UwppI8ojgq
+Gc4RVhtESCJQI4TxalwRf10eOy2Co2j7/v0YXxYrQ96/m7PGNb8U2csD1FB
9vZYcnRVD2pJLcEGP6phW2eUNrtehahJorhQywMzY9noVL8a5frOdZ4vlCBe
XOfTHcEDx5w+nRmjQZFZg4RDVULJdmUMTHBh/pRMerRCi/TaBJ/8EQUeNLvq
KWZcONcXFD8t0+Jjyx9FC88okH2fOpGN16jVf6RTZrQIXE0NTbs/ChP7yC2J
Kd2YDZOQ0yk6ONwI76sUyUGzvzwc/7oLvjJCSXyxDtt6i2Ula+RwSP8i1tt3
oa+hvpLZrwMnxjupkSjDiZx9Q55HO3E7ssC9cFCHr94hZwM2SKFR2UrzMl/h
u1Ds6hrWYem91EzJ7AiMg4PMi+o6sPy9lZNcpoOzQSqT1TKEGHKx+KyoHZm/
NfWBrcPgOZcLC4LE8NmYlbZA9RLHmTQbYZoOrPSj1dbXRDBM9TTN7noBG+Vc
/aZD8z2bFveNK/pA3TEb4dPWBq7Re2b2Bh0SSoi1eQcFSGaaR5zgtGLKz826
+5MWjbGVJW6pPHh4XrlDZnNAWVjDV3ZoYZPkcO55Tycu5BzI7hayQZq0cIvK
0yLg9A8nJza8AD3QVFI30AJNl/uGSzFalOQ6Cle2s/DyeOxcppqF/9uzkDX3
5lmzAPE2l6lMoQzO3iMx9FQVbi4WuCUf4oO/8FlcMlEKdsyTitiyMVR7+9go
jvSgnlSUbzszAs8OZ/PuSDX2cFv9Ldt48/4m22ceDWGqsGXqHVuNyUWmkvNU
HnZO3353yVWMl7sb/PSjahxfHpKVOM7FfHLGyXYApLv2Lm0GGlzv+Zl20pML
/ysFDnaLhZD4H0pct1oD6mYTklE8F5ZNn9ekTPSi9y9TOoGpRsLceNGhYi4u
ZjlFVTgKUK8pIZqcUUMgqR1t5XKhJa8n+O7rgSX59IytjRqZBLbVyCQXldF2
loUULnZNeZ6mC8bg+cV7fYYLD4kLI2O9jnVB6p+1puHqGPT956aqpTxYP77u
dXOoA5sI2+7EyVVYQbvDfPtnD3Jm3AXi+y9RGvNk/FSwCpPhP01dc+TDl2O2
zTSwDd5x079w2pUIfkDc6srmo+DZzmGyEwdKlwQ3+q9K5HglVdzdK8ARu692
FPcWbL0W3h3WqQAj1Mhw+4AA1Bs5Nv7XmaiwNMxJClAgpbf0leWyPrgd3tFx
ZKAZxns8vGRto7A46JZhGNaPye97DKIymvF6oOLPVuL8j6TZ5vvmC+H6b8BI
gG8z6F67V614LEe/U1CeolqEd+0crw/Gzbh6K6gidLscSxsdpyWcAay64rd2
KY8Bdp1aV86S4SG7XRldN4iDjp1ZOXkMuNbo2qNpMnD59XO8G2J4pbdsjj/F
QPtkhNONWSmsc2tOPqe9QQufZUT2YOBaZY1PRqkUrMG43HNLhnA+lTZjZcnA
WpPngdY0KYgUHmlf5RDKAzRC8qcm/P0wjOS/UopxHwapYOMw3Go0VeaiJsjn
MsoDhiT4D4v58Bw=
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkf0z23cAxz3csdlaLbnVuGnd0Y7WtJOqq/KhK+vcPIQqnTKPq4iHy0p1
6xxyStl5WtXjTmOtPqyth+plXPi+PYx0pGFIOkY8ZhgiIol0MXu420973b3u
9Qe8bGJSg+IN9PT0Tv3jv63iCQMeNoqJz4ltWnTLNCyNE4Xnn0wTQYlp4c7h
cfADdyLeoM+RxaNBz0P9JDB9u4JRqp0nfnXzJk5kDNeDBZqEbBkZUmh3leeP
oIh/reh1o0Wien9lMHp2GKO6BAeb8CUiWeyjYrQisN25fDf+MolbUp/qchKC
Q1M8aDBeIWv2Pqy6ez/BN6b4RSV9lbDNeOEeqQLUv2XQYn55jVD2Jhdij/Th
yP3azowKOTmupCQ/vteLva6TVHXTOklufVzSGdINsvQlzy1FQcqpPfEzMxRY
HrRtnVZBev1u1vsU8PFkqHZBXrRBMmZvrd+2bkOOI3Niw1pJZD127zK0z+Bd
HP6Bb4OSNP3Fs3/k8hTmyQnHnF02idzcKmzoZSOm0vTyJR2bpKbVm1zS/x5j
g3WxTv4q4mr9tGPUsQGRujR8PqkikT3CsldSLu4JWP6TUWqS4VyQfSKrBtmD
ipDDCjUJuSrj8gpuos8uqmowXUMiB/ZJncRfo3W58EKjVkOmuEJdex4HNesC
ZkXeFuG+9me17UIaftD6Pd4y0ZLysfE564pYTBrRQlg1WnKIc6ddN38aFo5n
zulsXhG9//j/X8Pda3S7LQFxSX/Hlxs0D3oS58OsKIrY3LbN7taXIeCuoYdl
ZQu5sc1nHDv7G6oKsg5Y6deSiZSDip74RSzrhqqffVEMYka+ScxdglhcWfox
HoKTGjDwbc4yPlo52NH9Jg9mC8U/nyz4HZncuHPMQgqVPhbpJHcFaaaXRK4m
vbBL9BaFMlfR1czqDN/sR/DZlzeoiDXwtsraW9IG8EdpENuByNG0L3Z4d98L
RHPGw0It1zHaeseTXzcMtwPHt+MNFfDi5rLpTiN4pDTgh7IVYMYIN2Qjozi9
X+R+cUkB95SIfnWUGP0+dwu9IjbQIL1yzeq5BPRAo/TMgQ2kejXLmz1/gXcK
wyPCS4lP5Vcp6/JxXGfZOI41K5FzcXWgUzMBKS0yz99hE85BtO1k70nsYrj2
M7/bhLGYYRHPnkJmvSow2FwFiW2c//wDKTrCj8pExSoY9UxNf0ZNg3loPIlu
qIa0qfGrrqgZ0FhFSZevqGFbzzrTJpuB7NZ95q8qNTxD5efDPplFXY2xiWuS
BvvzV/baD88ia8c39+S6BpqSPckilzmUpdur2pK28DcKVhTT
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx10v0/EwgAx/GQkqe7XCHS4xXSEeIk+eJK1FUzV+iU1ySpl6fE5bmobBel
VI5zFIrIonq1XsfGkgjTNs80Y5ttNiNJJE/nH7gfPr9+X98f3hv9w4inlZcs
WeKwmMpihT20Vq+MXsiDyjRqtkgwYUVdwVwihGXiVtr0kQHcMTHQv+AhxTVC
7PiVOB6+2SeyqJMC2L3UrVG5J0WuUdsdFrkHKXvdnZJsRHjmnFPx/I0UamUT
Fw76dkHsUPmJRRgEiTWy70ujFK/Lj+rriDoQYHRr8+VgMY7uzmspq5eCm2hV
xKe0Q5hSQeAFSNCoTVresrjjPzN1rNmnDQEPyX9MeUoRnJf39NBdKfbFhxHP
JLTCwt+7N9RqCBtEmaNqflIkeavs7KzmolQtYrxzZgiPFScN2OZSZIttiEd0
uFDX0upZWinDypTQnrMfJHi88MjTIo6DikDTol8IctiGh0YVhkhwsy/hYeRK
DpbWJwfbCeTIIuv7VapIELzF9m/xMTbodG+5T/wwXkTU/uSfIUav6dHZ9Pj3
SKM5G7p/GIbQosTId2wQBYFbTpm0tMCRobDimCtAdAk1jds+iPx+R1KDQQti
SrK0Nl1WoGCHoKohRIT4IFGMUQgL5PzM0uhmBdjeLuaGDCGiJfGFu1jNqHPv
TsjrViArsjrnVIUAQXTuSpfZJhzdYOJB5CkQcSGk+XPZACI0lEWVtk1QSnKn
eAwoIDNVvVFr2o9MdVpWAqkRnvv5B0giBfgZqtQolT50FZD1BOnv4MOcnyY9
V6BFJ6CHl9ILnvv8t02ZDdDQZUYeT1AgQF93vaCjCzc9zhR3ketRHXnWbOig
AtuG8q9HeHZAk/GQzE59C8b3qy/GGCpQlP/+zg5+Kx5R9l4Zv1uHNIMNX9d9
HEayemBmpDkHn0trlJ0K36BUKbNas34YlFVZIyd9muG2k3e1prYWo/YTm1Oz
h/Fqq+XTWPlbrEvrsoxmv4actefH+LBhULONu1a9Y6Ix4PzCbRkT/+eZ51Dk
ZMLvAO+6tZfcZhCb1Ue3vnwuxmF/2ijvh3Yc7ideMv5OhKUEvTnSHinoOQ+m
2HOtCDF29N2uLESfYapozaYhTKW/jgu0aIUyP+BmqZIAx3h1fevfDuGu8+7o
g4FcLHN0lDOXD+B4hsboxCkZhBT7yXLeoi+lETsHcz7an2VLqVUymOudPiRd
dEeOuVdwbTkPJmKOS3iPDLfadHb4bOKgsmRaMraiF0xNrX+mJ2RgC5scSx6x
ETcrd47Z1w2iWTU/WEsOvUfE+1cIbBCKEn1vkDrx5DPB++WsDJfNfmcaJbAR
aT6jy81uB//+xXtzVBl8Ryeq3IoX/U4rKU/IW6HfW5lze/FnTL3+rvNtbDg9
HRExjbmonR8OKlgtQ+UFpV6nGTYevlmgfNrIxkY1zQN+7CFMUjfIo/ZzoL56
QefZUhY4YaQyx7NDcGWFqarOcCB6P1c1l9yI9ILctIstUjgcoJKW5XIhTI39
ourUgM7ZTOVhJykovH4XsWsrind99RkfqANyTzxIpUoQaE3PVhpohe3YuTV1
jFrQ+UIKzUSCzYUWR75eaoPV6Whj/WQmnOiaIR9zxbArc5boBrTDLO23S+R5
BpI8mkY9tMXQ5oR2vmruwFN712tR5QxwKeFrLSIHEeGZ0rvNuQuWgoZCnxMM
nNqTM7C+XQR2eIe24EY3vj2Zf2G1ioGTfulBKftE8PKr2H+1rgd5Pgb2EjYd
1/9SGfNnChF3jjbqrfIBDh//zWL9SYdRrdsV+s9CxL6vEswZ8EC7eimb8Csd
fGvLYkGNAJNrXb0SbPqQ3Phl1lqbjslB7vMWVwE+udEdcs34sC2Xl+l2V0G0
cPMxoW8A/wF32/Cc
     "]], GraphicsComplexBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAdsENeeiuzj9Ylw4FKBXcv9gMntP7
vNk/27JyUpqh1r8MX77DN7DeP2BVlJXZMdS/bInJm/k04T/deZKJ0W3Svy/x
6yNb1OI/QkDA927w0L/Duc9eonPkP/qsrxa7/c6/nmKDZPHg5T9+N91OVofM
v0Iqkr6mW+c/ma6zAuINyr9QMQMrjsLoPxpAZf3syMe/HGtJ7YYI6j8E78JH
GcrFv6e8+md3Yus/iPvrpQ2+w7/MFGuKwp/sP0wIZlpO7sG/CQhRnYPS7T/A
cfAl4D3Av0TdDApoG+8/4BmwDYAAvb/T7aainyXwP2BfzA+H67m/yhzZu+/I
8D+p66APvsG2v5lT8IAgaPE/GLDRikfUs7/X+Vo8wfvxP9Lir7b/QbG/DoEa
GiCb8j+NBOhNv0mtv+mreqlNL/M/QPPBcXC+qL9VC4YrXM/zP8oHFO/mMaS/
Kv6aghhs9D9oRFZP8R6gv7JMl/kH/vQ/4UODsElemb+IKP38BJz1Py3IWHzT
vpK/CRVgEl0v9j9imIMYwsGKv67xfbe0v/Y/cHpvRVfYgb+bNZ9uN1z3PzlH
jluSKnS/UHTUXDru9z9eOnSW+PFivyAkwI10jPg/Jodeph9QQr8YLURU+yH5
PwAAAAAAAAAAdsENeeiuzj9Ylw4FKBXcv68EpzVsjLQ/WfGIJl7x4L/cK58F
9WJ6P4urSdUHXuK/NwYS4wexqL/YJHTLLnXjvzL1iuCpX7i/6abapq5r5L+n
Q5fqSx/Cv7fQlJ9JZeW/e674VENHx7/c8eaQiEPmvx7rw7bDjsy/GmuMMqQs
57+OMloUpb/Qv8NhDfMsDOi/krbhfdD20r8M/W2YeNnov6fIjGMfSdW/WqFC
hci16b9QEps5G2PXvwXrjbgiguq/nQk0c4Zk2b+5wJh+2Unrv0sswgxrg9u/
YnjO52gi7L9oanZpuXHdv09OwijM7Oy/UZGYvgd9378R45fX88jtv/Z+eVhe
ueC/rQtiaz6i7r+2+vfpIp7hv2OoRPA7bu+/deeE8LuQ4r9wLJuNoCbwv4+1
wFsJbuO/OGhKPayP8L+3XD5jPVjkv7eWgXuxAvG/xBYw23U45b+sAfHX+HTx
v/VM4t1tBOa/qUEt5Org8b9D04ljvNvmvy86//KLV/K/IG0W+hWf57/hXRfr
7sfyv/ydgRQPWei/Wet6WMM3879/y7ONTxzpv5zwexoTs/O/r1OmmBbM6b8B
vtdDKSj0vz6/Bacog+q/hqQyc2yp9L8dGWMalyjrvx2Ct00CJvW/b5wSYw==

    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k+k/FAgAhoWGbLGOphPVKopuRI19K7Qom9o2tY2VKat7ELZkWdVai5zl
9hMJTYciWrk1aJjMZRrXTOOa20p2IzZ2/oH98Hx5P7wf3t/7rKZQD/tramho
kNRoqfnpwLUN61L64eP7MXa2UAKSj8O22VIxWk96f+jAAMqTzyaQwqWgD46d
CGrtxfbrky+L2gcRG9hstOi5FGfjRmXXiN2gNVlqWU0NIdAoaHCmXQptqsGl
rw++hZG3TEDTGoHsyZjvUJsUzY3Ck0xdPkJyTtSuNJDAujrXoIMuxS53j7lL
zTwQx/OWN4xLUCP3pHAfSmF2btIxjsOFirmDrOBIQY6McVkbJkWwRWTdDUMu
LtGSUsnFMhA6u2r3OUsh8XWb/v0EB3oH9p/3CpAj1K56lfFiKcpbBjVRxYZF
i6aVL0GBsguaqXfvSRAsCvILcWUjkWuYY5ShQOLK4/ZSRwnSI/naexpYoOT/
kDu5Rok80nrhU94IHGMadHymO9EsF2ynPlFi8swvenHHRzA9m9j43qYTe595
fMv4pER+w31PfukwvvnDPGx+whvYkPw/MTxU0OeZOYsVQ9g0Hjym+44JG6mB
bUOWClcLSqurtg6hWJiMc/ZMHFs06s3gq+CcwSKIwwbx3M9wj19aBwySLR4+
6FFhcizki70BAzCOfjWTRm/HVGqIp4tQBfuIz9QX58QoVzLbDmi3wy7soMRq
QIWmnaP2/RUi5N5ampljy4C9bHNCgLpn93X9Lb3R/fhgsjdC1+c13FI/uRQ9
UCGiRHJ1/+JeROjucrpztg3uz0+vHgtVYdnbFRsiQgV4cN6PRqC0IjInjlfp
qsLPjDqN95p82N77nu94oQVeZyIvThBVcLi0htyVywX1s3HcZAQdhYLYSg2V
Epvr3+wLm2GBerMx3Tb1Fax4ffFjr5RYlj7vrueSDrxZEOu09UUzzP0td93M
VCKT+tUxSnsLSnofEvsYTVAwnSwiqEoUZlkKTF43ou100FyKvBH/9+fKLPMJ
8XMBmLQppf62ESicqh6LNg5DlfOsqVrIx4clA6737IaRbWxz0KRiBFk39mon
ZXfBoMDKm+E/hOGamBwKQ4IEvfTLU7E8RB3SqlheNghOtoq7Ve3B8qWLbHSa
uChqnVt4r2oA9Mrp2hWHZdAkzrgcNebC3+HX1naRGCFHI0bd+2SYpXR9GeXH
wYQijNI+Twz6WzuzBvVfnayDh64I2Rj3r/utYpsI50T55oE1crCD/nrHjGOj
zDCU4k7ux7S8tbSvS46MesImG1s2yGeeTZCpvTjt5pUWOSbH6WBx+PUOFpK1
nTssn3XDrYHtlKOjgHVogSh8Nwv1Fg/GKfMFMEydYsxbpsARX3OOfSAL1Wv+
7L5vykdRMkfaTJdjC3f+qsc5LPQbuh5L8uOhc63tRv0r6v6nJVueMli4zXRY
dj6eA3m3YUDPOjkUeiUmb/5hgZR5a5qcwsKUbvij2W4Zdm+3TP9gyUZJ1NOm
g6FM/Gutn3Dnpgxapqv7YuRs0D7n5kU3MVCc8i6vqF+9Z2f3ItNsDuqj99++
6NGGUrOJ/CC13+YeOgmzR7gwC35ZmPSEjuLvasleBRLoaZj3yHR4eH37R9f1
m5uxJO3CjqUECWwLjoBG46Gyt/wUgdcAwqt4o5ErI6BfEDaOLuQjMb4UZ3rq
cHdd4Iu/W4bBrnvZ4fjwLVKjfBwORarzUoO7p0yGYSEMkBbadcOeQbqZZVkH
n1GrqGPnh0C8NvakmteD10Yj2xKZtSBt6dslqh7EAtNPp2649WHxR+P4jPBa
rK9vSl6yXO2xKbGYzuyH0ft3XjvX1sJ8tlxQdnkA4261pDxrEezLFI+I3TUY
mkss9RKK8R9Yf+gn
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkfkzHHYAR7GOSCsZUWc6zoZhiIgj0qivm4iIuprGlc00JmnrCDaKOLLu
I4bYjhqExJQwHaqCkYQPpSoVOqIbx2BXdteue3dZ64y2M/2pb+bN+wOewY0Y
/5tyMjIyDv/4b8Xv7Ywthf3ElvJw2ZUxgdiBgqaX4X+Rp6oXkjqCxjE78MDs
/ldTJH973Urj5hjK0neYhedmiZpe5FTH2p+gJdSl2XizyWaVZ9nj1BF8XtAb
pbY/T3So7jXHtIeheDjzSfQ9DrF2NdKNVX6F+mVKtocKjxzWFzc0igdB5LIC
TQsXiN+I4DBI/jdoCPVsM/h8cnElwqzPtx/qv78OLbq2SIS3P3DULexDMuOh
/lbLEqntlCbdEQOx4vXT/N1lcsw95ryHbDfEtQ2ZxeGrxDe1KDJL0oUXL8ev
DjWsEZZT17CDUyc6LsneNlEQEv0eBqeP9gxplv0C61+ExMuKaz8324rqxLxO
tr+ItLXYuHuatoBEc1l0GTEJafbpjUxvQlloyYDGEzHJmtSgaEbXo9zCR7vH
b4MUF5/Sc776BLq3TLxZexskvK7/EeXLapxwzK7xrNwkkqqglmrDciRbm11a
9JQQ+wvf5981KIW2qfrMhkBCROYBIYvpefg2wCiyO2eLtBu2N8hFZGBn9Ln5
lJWUSJ97xVkWxCGHQ7NNHZMSpSPKSr3xVJRsdQ6lpm0TZnaNn6PACVoWboF7
BjtE5j/+/1clKaCZVZkAdoGKt7/6DNqYTmr7U8/A+lBK+SloDly3RbvlkT7k
WjO2yo+yMZ6ymzH72RD6Ui6yUt+woVC0ffBN8yi+Hqv4SLlmHiGDB0EK5m+g
msk4nA5+h6cO2x7XdZig3Np1ddHmYHrYx2SUNYHGZNewk0wOwpXilY1uTGMy
Q11zkM7FidYvBo2VZxF/pvSylyMPMfsk+AiNhczuVoezqzyo6TIta7hs+CoO
/SFbsQDrUpFOoOE7bErVBz4N5KOpVitozp2DF15bcYryAviv/Fqwfo8LZoRM
vt6AAJx2ifcPjTzYBoZNMuiLGDe2p0m6F5CQc8fQyG4JvdTJmSgeH5dpb0dc
95ZwKAntcpEIEMWId+tuX0bkFQN2puYSBBM8wSB9BapuagE6Z5Yx9ar27fUr
q3h/VMGFbbWCuE33rgTVNZgEf/d63m0VHefOhjXx16Avn3La23kNlvkHPvS2
dRRTm1WTbdYBau6pR0SIxJ67lXUnhShxpogSfxbi8WLxzEKpEAaqWnnGH4uw
pPWAanFcBD/H3OEfy0S4f83LqIIuQtX50N4EJTH+BlT9B5Y=
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kuk7FAgAh0kSaSs50qpVY1QiluVx7i/tpjyRDmwbaRKFKR5ZUduqNlGa
Jh1KTWmIMFkJTa5pXBNyjXEMmhnHjLlrtbGtFGv/gP3wfvh9+X14n3dNaMye
8HkaGhruc2jNcS9TnmLpJMIn6YLDpQop6NzZrUuDh+DlpvOn1sgIir4uLOdf
l4EaaHPoyh8DsJNnzH/uI8a1t2siVjTJYBrNDBQ58DFv6yShMFKC1TNtD5+0
yKA7rtNd3diLc3JKl1/4GCIbH5rWv5LhxKLzR3Ov9yD5hIH9VKgUZS05WbwG
GdYWtEtWBHeDxHS/aO4oQ72fvkkJTYaMQD1H3h0ecFOplaovB32yItEsQoZE
+4W0nUNdIJa4HGQNyKG5dk3wlJMMxQyLDRdtu2BasIbEvqKAdsXv95y/SKE3
VWnGpnFBpiT7HCAqkSNwzZimSLGNZqWXZ8uFa69mGLNUiYmQpwefE6WQJ8RG
7M/shIGJT16lmwoTDNbie3VjWOJ162UyvwNuBmHko1Uq8BynnBM9xlCweLGS
tLwD83Rao1LmqyFeciT68TUJTnUdu2oc347EqzTKT/5quPZnfneqRwyR9yXk
vG6DufnbD1ty1JjanKfPXiXGy3XtcLNow7rxUmzoU+NdDbnxYfAoiJkT2WFn
W1Fi+bpiZkANFmWn4ye/EfgXV+wdLH2NCeod/XShGtuT0mumA4Zh2Hgs98JE
C5YpPnmTR9T4nOVvk3xNhDdtj4o4li0Yvh4nOzD335vWzQjdL8CjXyebKb7N
qC//oqOZr8YgK/yXBR8GUHdz/3lCcBM+lz7bxYxTY/hdCv/BPj4EGsdJZYGv
4OOZYSP8QY1UD7b5B2UPglyrmdxQDlrO7T1WbqRGlPVfBUGXeWiPa+hYd7IR
7KShzYYqFS7FDRZkijohN3IyWn+1Ac7v6WS/BhWi6VkxdVqtkJQ5f+SU1ePI
ItFpp0wVNnBSzkpqORhLpBjbN9dB2eZhcSZGhZy76/iGzbVoCoudva6oxf/1
bH6aPn0uYQBHDHPJr5rGcHuRatdt/ijk/nkLLKL50K+LCKGuHEOuxLXq7mEJ
0rSD2iyIfajvf0C6MbezVC4/3owfg7ExPW+zSS9iyoNIn5+LMXi773uNECn0
hUuVW3R78JRnrA5YKMbtbDvPC14yhBsICJHu3fg42cz+228U1k1FXoXjMpzJ
GC4nzHnhU61gGzuCbxzTmUiS4x8znaN5c10rHxwKoWYNw6XhpN2q+QpUeVu8
3+TVheyP/vRS9hC0QvITdv+mQFT+Fr98LhdfnXgorlcI0db/jHiIrYDloxuZ
9CQuGl1H/bVNBJh1c35zt18B3YMMZvV/vYvpvisDB3Hufvx8wbgCtuTNRb4v
OhHWl9/OSOjHjRLdC0w9JaxDlJumtnVisfP4p66KPsSWBlg3L1JC0MuRZZ/q
hOluSnskqwf7NsZlEsoVCFfu2Jpd2Ilwhil/msdD2vOpyuMHFWh/41nD7u0E
s7OWaLu0Cy/W2zunL1Mg+efIi/HzuJhI8lDGBHcgIW/P/V0v5dhv5GugOM3F
Y0OrNJ5PKxID29/R3OVQnr/ZYeXbhYAnz4KiDjRj98LQGfsUGe6Ua0rJK3i4
oXLKX5jKwSXqkJewVwoO1+tby24eGqtmW5mqeuxOS9EWOUgRIwx0CL7XjSzO
e9dmQi1sPIt99FLHUMtISHs304OM85eXnxGwYEQgnppolcDsaDiN0N2HFaun
GWnxLOR6xu/YriXBaIPgVgSnHwXp3nZfdFjweCJjVNqIMUyK9n5NGURErkux
8FENqLaSKkrUKApGd/RYxwjwhdq6tcOlBiSH0I9ttBG8317j/mCjCE5PlUXG
/dUQz1ILdgmH8S847e8P
     "]], GraphicsComplexBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAZEgi6imytj/y6A5/q1fSv0rfRwaL
Nc8/YJ2Df2C5zr9jTrpwfYfUP86H5NuM58u/MDmAVt5Z2D95wjxRnMfJvy47
9CqHwts/7M64Uqjux79xd3SKojzfP8qL2SdiGMa/VcPCx2ws4T8Gr046Xn7E
vwOmei3wzuI/xVt2cIDawr+8ffBbX2DkPz3kuRveUsG/7F3ewobQ5T+3JHJm
K+u/v2xx1yp3Wuc/gPqz62UVvb/QDAAoV8boP7B7mia9i7q/CJcaWCco6j8q
roqX6Ce4v2WEIvRrpes/lsGEFHmrtb83AYtnLQftP2V3hyUkc7O/HZhKlt2E
7j+3IQvlDCexv9B7jT8d+u8/8wvrU+4Err92ozSykqrwP5zlwelZOqq/CM4V
90tm8T+t36DGBVmmv2OhV/4mFfI/VU8W1tDzor/bTdkmTtLyP84EMfgoEJ+/
1gklwcKL8z/PHQuLXeWYv4nnAqmYOPQ/frkgdW2pk79Ck0zl1vP0Pz4QUG4G
LY2/7blITI+i9T/sEneNCOeEv8BCvR3ITfY/lOxDYL/8e78DqX2Oewf3P9p1
L0Oswm+/Eyy1McC09z8wb8CE0vRdv84ovQWHcPg/3v6WpbIVPb8YLURU+yH5
PwAAAAAAAAAAZEgi6imytj/y6A5/q1fSvx6opWLb0bC/jxyw0Wd91b/C6QHC
iCHCv1LRONdiG9e/yVQvmaWjyb9GrSaSWmPYvzkJ1siVJ9C/idgPAeyM2b+n
BCSL/YrTv/RvvHRywdq/OinRFuSP1r8mfc3f0tnbv2ABvIdBudm/FJH62y0F
3b862mhqdb7cv+pf4eflKN6/oPeTCsWA378Hn1jOgjjfv+NV//G9OOG/gpaS
idAv4L9yBIEB6pLivzkIMSBAuuC/GzrLphzi47/aJuJl6ELhv61klq+0SeW/
jbgvX4fY4b/kh242yZXmv7nowCakZeK/ZT25glD657+Zg8OvfADjv7gZgtYW
Vem/VdZErqSa478vwedCwpXqv+uyPbyGLOS/JI95Ba/u679k3WDQR83kv5Kp
r7j8Le2/MPTP1Odl5b+gorETH4Xuv0CLA/ZWDua/EqWW+RrT7787F2tKDbfm
v4g9bI0FhPC/JfjNVqxX578iOgoTBSrxv8e7b2yfCei/k1F11ZDD8b+apcVR
nrPovz2ruvCuWPK//qlGHCte6b/VViD+yPjyv9Dhm5PkG+q/7kP+B4eM878T
/pQAttHqv/UaoV+1KvS/aU+nI2ec678GMJS7Mb70v0fiIH7MYey/PKUS2g==

    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k+k71AkAx6XDFZtcReqpbEUZtTkz+lo8TGVVklQqRSqEDh1yFEtJDbZi
WJUoOZIN8WDanJmM5sC4Mq4x85srpVVtwqx/YF983n6e74vPd+WxMM/jykpK
SuRZ5s5S4PgwU/3UILzGfA+SjQn468cdsBjjI1sxoeZuN4I98ZODTQ8IBC1L
tq/R6cU1jZQvJxIEGPAT83a2EWCGNNu6vu9C0OpD+35NGQVLwAL5LYHXulb7
36fzwNqR1+AXJYSXhWZT9BsCH/2zUmMiOnHbUt7jECpC+cIm8otGAlr647U+
Hh1468enttkQiO0WuC/8kwA/ddrxxr12qBsaRvaoiuHqfXHdzEkC0luOMxEj
XFw6ceuKL1eMlvCH45O2BIRV52PKrLlINW10r4+TQLX0anrr3Nn9BnFGOrkc
hHlqWx40lCLOe1fGgnsitH4SmAbYcBB7PNDZP1+KcIrPo0qSCBq000rlhWzs
GtukfYskg1K2g2wLUwjLsKjWRVIWXqZT8yfKZND213j10UOIMyZT45TVLNC4
KgVTUzLsZ5/i73k0CiutNaUWCe9wdqhlGd9dDkqmaoWySIDNlLSnWX1tiD18
OPR7lhwpa0K6eCQBcj6Ub2JuboPN7VAylyeHQ/CRycrzI0gfpJnT05gI5xy+
W9wrh3fJqVX0wGFQzxqrkJpaMR6YvdOJL4d0Xtm0U/AQZsRHVKvmtSJGPNfM
ZFiOAm23gXOVAyD7jpFpVm+x4dnKQ7WzHtMtWuuNEvtR7lNdXn6YgRjm6URF
4az/LyvjD0v7cPOxkV9gcAtqkjQ0tl2Qw9/njwMLI7sxMTE4wfF/gzKC+1nF
VQ794X3fDVV48AzxC+o/3QyTKwXOJAM59FxDa4Jz2iFe5bvGLqYJyZK7KiS5
DC6R9z1ilTi4+iNi94Y7jVDmabK0mmQ4d9f72nIjJo529hn2VzWgmPY44Q5N
BvXen60d25rRHyctJrXWQ9rmYBIVJkNu5tpuXUYdWgLOKNIkdfi/nm2nspIO
yPvw3tmCk+8swvJvVkFH6cNQ3VvytFa9F3EKr/l5eUI8pnUPWpoJ0G8r/fZ3
ejeoxvHKC9cJEfVbtnKDyyg6+nJ+xF7oQqSpf5swYxTSiL2O8RZCcAQ/BZ0I
5aHQiTKjNiZANHMF7fNiERbUbBzUje/E9opcZqm3AF8r55zJ4osw4hy65AW1
AxOD9e+sK0cwvfyjZkkpga5vcxiTI+3QpS1d1Dk0jOlLV0x22IjhsnHvyRWu
7fDTarYmjIcx6bW11LxcjHQHVfGXB1ycL6+eXO8xhGPxY6zNNhK85Mxf/PsC
LjKvt3RsXTYIeSfhy30ugcWZ9TFaFRyoKXmGq7vxodVsaLqBIYHZREMS7SAH
n5pv9JXufA+nPXGHjggkuFn/0J1Q42DjGk5BT0wv6NSB1ugpCVhm2xgBAWyk
sEhJjORukAru5EUYSGf93wOEx9lQ0lodqHOdB7dSoubfLgnmudRqXLnHxoPM
0Ux+TgdiD1HCpmf/qavHNipisFFUZ6YYusfFcpR8frpOgjYLG77Gv2w8OWgj
j/Rnw9LbaasqTwyf2xUn8o5xEBXd+zw1j4mrVb1PinaL8cPuF0WCMxebcjW3
D8cyYP+N0plKJZBz0YySrNOOFfYu4gu0ZviErExc0idCp0GTg8E/7ciOpCtS
Ljcg/3L4l7VLRNCrc3YfqO8A7EffmJu/RrO9Kb0xQIgZUoasIoOHqp6i+cKa
V/C9WNx3+eYoMlT11tZ1dqNAxY4lIr+C+dYNooG7AsgTM2hUYS+s5U7Xcxl0
2NrMqbYrG0F+ZOBQtVE/Cr8uclnrTodbsrVu2uthjFPo5PvrB2BdKn2m31ML
gYJasIs/hP8AQU7hOQ==
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkf0zG3YAh7Pg5Iwpq0xZa9ppa2O603qZzlebrdadoqqtKKGtYRRVx2Ha
XVvmpSiJFk3ObNOJsQ5Fi9on1qjXmQhCSUWCen8LiZf19nK3n/bcPff8AY/5
hSivL6gUCuXwP/5btm+j319nS4iTvptURW/HPvtSy+n+Z+T1EH5KVl4LnnXU
nHXS6yFzJa6jhaKnuMZLMLv9VExeLkS6J0b/Bu6HEv9xCwlhbunqVdk3o9Bt
WZbJf07umO+pO6IEOnbQ31YOSImeV/RuK0ETqAGt7nNcGZE4urO+iW/EWjtb
be0sJ2ER+8syvOphlOG/fkigIAzeaQEt6BG61RttEQETxIC3P7yGVQvWQBed
K5skbnSncwOZDzHRSa0N9pki5qodZnJxFWb0Yy6mLUwTY7BbDLUrIbdiuxwL
nSVi2mcjleIKaP3B8imnzJObRF/bPqEM3ton3mjIWSC1FpHHEk//CIEF0Sik
LpHcEuabFpk/wEbbhOPRtUQ0f7ZMFv1SjIPG2k8C0paJcen7nRa+PNi1XI9Y
P7VCTtRYVzi45qOg1yKtzlRJfL8zSJ2qZCMrKoir7FeSic56GzU7C4l+90Tt
364SS36KcHYrBU6PB7+09lsjLYb2qUXZXyM4IFajb7uKeBaa7XR4Lxb3Lht5
7pKqyDrr8nkjg1DUF9AYGgVq0jzp8Crg1zMIDnrFyLmwTlJvLHJczO1gbP2J
95b5BqH8x///HtHZ2Nx3tB5djIvXVoVd+KrNd0451ALBcUuX5OZusIXRY1WO
v8PHyD6q/EAPGJ2CfoVahMadUt3U5R6YCHKV6dH9oJV6rFKaRFAWVZvG3x3E
xCHOg6T4XvC3/5kzPTsM5qW9rMmjYlziBIYt7hlF40naFFWnD7IzWuMFemNg
padd7RL2wfO4aZzDfTnWC6vp23L7MZiX7lm+axy3im/yWk8OgIRu8hjZE3j0
6ZWD89sk8O+t8hOavMSwrl3fOwoJbD1qDLozplA9EDJq9dMgOscS9IffmsGK
k+aL0JQh1NnlG09wZ+Ead18RE/gcUpbN916a8wgPDxCGHRjG51l3tjWkL+CW
7eBH7vQR3FXEOnYrFxEqypA7L49AXM4VeDctIa6sgc9VSNH68DEnJmkZ1abW
hu9KXmBFfnXI4IMVMJ+IR2swCtlmTp58fgW7W4ej6edluF3QEHK4WImiB900
5YgMtkxV8jn3VfjlLHkXMccQKfHmBemsIauU6tsxPoaKEPmN1+rXcOr6TDA/
TI6wpOyPnWNVML2S75ZEUSBQGbJI36tGn01bhBZHgb8BY7YMgA==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1kvk71AkAhydGPRs6bImV5CEpCRF2lz4qCVGRYzFipQcdSogubJQcxXik
dCseRyQskXvJ0UxmjPtmru98zdhSCCnrH9gf3t/f53lfdZ9zjielKBSK2RLS
S9x1iwlXVB2Fksu3WA8LAprm5t79U4PI3H5A38uWi88eqqRlBgGFG7v056d7
4TDpZdBwgQcdHe+1sUwCXc4tocs/d6PBUGm/mj8fjuEFO1+3EqiLXnn5UVMX
/rDwKWMcFED+KideuZlA7sU8ndzSThhn65Wy9YRwH/HRPdVIwOf+4NObDzow
kWIm7pgVQm7e4ejmPAKTp6fdLjE44E9YWio0EUh05Nl8Cycw0Ptqda4KB64M
P4fURBFOEYEawTYEtlyich4HtaN2IVKasZ8EW5selapKICDy8/X8Tjas1NOd
1gpIiFnGQ9OVQrjJnFbi09gwvX1ZiwwaB+eymsoqZyGCbNND73xhIcrDosnx
2zgqJOXfsz8JsJKhU669i4VfI3apdSaJYZwoWLM1RgCZ5QxbrT/bsJko3byT
J8bCOZ+XvUN8tLD6aHZVH/BMykP9hJEEAYlPhP5qfOiH9iiMrvqAfAfZio/R
EpRtZ/oN+vJAtRvU+OHLRLhF48TiBwnc9x2w133DhVPcJ8+OJgYKx/aqF/VK
wDc7kWbzcgyrZC+WeM2+R9jCIJU2KMFPWcXTh/JGYfEo6GCp0Xs0T8+GOI1K
8ICVVqStPQKpaQZ9zLsVx+7R+ME8CW48yXLyow4hx0ZXgOQWGLAtk1KLJcil
PpELjOuHuq9dm+a9ZiRHSXs8viYB6dhyxKqvB93zylk74ppQ4BR3R9dOgqns
KvlZly6clQkzNLj9DgWRq/nlKhJ0mV157j/GgcpVU+butEacuWtKt/koxpo8
fZNVBmxs1Gwb0M5swPYjn7K2N4kRvT4hTMaTgbk+63mfhn8QEyEeTk8XQ5Q6
svyg5B1CipPLWlj1GGeaa149J0ZB+taedS11aPUNWqSTdfi/n19VeH11sx/E
oEVe3cN7QsTdTHXwbx9FztTFmorwfmy67bvDTFUIS9oj793ruBj2s8Z91T44
2FRYE7kCTIy0GY2p8FBqQXPPHevBgw1ruB8tBNBULnvWL8vHQqy/HOXvbqyu
6RQF1/Kh+N20MnGej0/xTGgwuvCl0bPm1balHxo09io2CHDNfeqBeWcn6Iy4
Rm48Dy8q3o6ULnnlnxe29ws6sDNFWSd5kgvvMmnlZScJ2LrKKcfrdYC+OE2d
BRdzD4sKO+YJtD15Jh0dzcHbkE0i/VNjYGX0JhddF4Hpe37GhN+OEhMPqnnm
KOw2pBVGUUjwj5dFrLdpR83hAm1R0wjWyNIpK66QsDKWOh7IYiPg2h6jNu4Q
6rlSXvW1JNQSvtD9LrGhVJQRbj83AMWU4K9G/STCm7WK7m9kwzt7taEx2Ycr
ERyvmhkSXd7Vyu+jWfjrbtleFUEPcux+mc9QGMeFtDOFrR4skBpJm2j/duHx
cH49S0SiqnitQ1EKC67lKW7u1R2wvzWiSMaS0NN787zmHQt3LItulZW0Iydp
mzZLd8nT3LW4f4EFxZwJpd+WsVDLpE4nMEV4enEPZm6wQRX11h7bwsA+Snqo
jKEInU8Tf5gFtMO/eyhHaa4ZaAtL6j1LwKXH5Oir4xwcVs5JnExoxIrKSBny
vhC/D5+QE+zrQKOh1gcarR4xPs5iMUeAAftDLvlRneA7l77YM1sNZ3nV4rVS
AsSExNO3UXrwluoWmXm6GjPzVocWPvJQ4hmQT3Hsg5VURvXPZBWUktbHhy31
jDitfkOXMwDP188XHGlVCJRPHVYcGcOkdZXZY51hGBeO5yv2VoK3eCfn6NAo
/gNpWukk
     "]], GraphicsComplexBox[CompressedData["
1:eJxdkflbE3QAhzkE6gHJKIQAQwx5wKd5EEfG8VXEYxCQQpxJT0AYwjNiPAXG
IzEuEUlkqGARtAiQQ0gEFLJ9ZExutjGOqBnnFGGcG4Mtxqyep596n+d93j/g
tYqIP/OploaGhus//lslLbNwLz2T2NZd+EuU3Ipqm4Z8nUI2KYhS03JaWlBE
4Woq87oIo5mpStnTDKekg03qazziHzw0NyG8Bxt9ZkxMkZB8krRl1lzSCFmO
i8+PZqNk+Gqp3tHQuygyc5l9Keh3Us3BsVvOP2Nbecj46cEnJC9uR0WGQT2o
gmTtPeaThH+8lyx11kKeLub210+R6q3YUsH9asRvVbHdImfITdV8HTevCnd2
XznepRQTu6T14kM3K8DgzHJrLj0jfvF65eEPykG7Gm3Gd3pOvrgXZK3bwUJq
orLiTvcc6bbihVS/KENI8cGJhRQJydAUB3j4lyCRIaVIbBZJ4kcb5m9MFuN1
dqdqoWmJ6E4O8c14NzB231rlaL9C9uf+GmtQwURWStjzjM0V0mEYauPZlo/V
nh3UGyOrZFGWbigxyYVbAm2TVSslM1dOGV9XZeLPqfk8aqKMHKYVuBxgpYGr
U2LR5r1GTH3UmnHcZEzk2Lv3GstJoK1zTAIvAfuXyNkJkZwY010Ndi2ew0lb
2uyjxnXyXkSnNMYjDENtTO8TKRvE6NTdZUc+FaVpHYxbAQpiEC1wr9xnB1OK
Z8CmlZJo/Mf//yrPHXUeSWxF2Gh9ZOmHD3E9qiAveJMLR6H+MMWIjXReQ82s
qg/jlsmxM0zAPP7IHzPegxA17nywzngErwQT9TsDw8iyePUtQm0H/avvl7P1
xpBvkN2i0OZgwEP/gMvXIvwSKGjaKeDAz0ec+f7UOLze3ntW9G0H3r00XSPQ
moJgLivqYigXyE4boTdPo7kvVX2G8hijrRfDLL3EYFh+4HFE/hh01cd+2qNP
UdmxeTn8YSe8Tb+k9KTPgjYtjLYp7gJXes2JGM3B4ZDD07XPusGKXtC5zZmH
78CzSJZfD9gKkWHZ+QUY97G1OE69CFo68VqhfBGmgysW7UZ9aPkuRy+VtQyz
wNvCy7r9eBIuoJHiFaQ11Pl7LvfjtLrnTcfPV0H3djBnrA5gO2Nctc1TCqH7
Pp0f5Dxwf/tpPu5lGRzyDk+ULfEh3R4udp2Qwf9C7nmddAFocYLFqso12L9Y
5vjqDYJr7kCTxciRpGif4n8ziJJ5v5NMt3XsbnxFHWktxLpkbZmntQGphkRS
2yzELqW9C3VsA74UrVR+8BD44k11G0uBCDuTshXFEP4GJeYahQ==
    "], {{}, {}, 
     {Hue[0.67, 0.6, 0.6], 
      LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
       19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30},
       VertexColors->Automatic], 
      LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46,
        47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60},
       VertexColors->Automatic]}},
    VertexColors->CompressedData["
1:eJx1k/1fywkAx3updMXJpUcp5TFFhMIZH3IlFxE1UtKTmqSukIcXebhkHLl1
nkqRPFWSO5pcNmVrU7YetrW2ntbW1r5b26mbCEnXP3A/vP+A9+v1frvGpGzd
M87IyIg0hvEYRaEP5vWHyUF2sIjnhRCYRt4xXBvbiSBnK5KpRQ8YQn619DoB
eWfxUYf4NgjMJrfHWSjxt0k9PYZJICZR/oDyUALlrbKBbkKJbWbHnefzCHDL
zr2eFtuKOB6l0YShgkFWX1RZR0DFvrlhZZQYo0VMw7qCXtRQDKHTuATyyd9y
Ija1gEt6f5uTpAbbm3ydziZgnbVRMnOLCDKDajaNRIDk4WquySUQEr36SRpN
iN0t8YmFJhrs8HTgGiUSWKRasHCKWoBC4+SgU680+GNBsNnJVQSCKyjh7f4C
HIXzaNRpLfZwTn7jmRA4U6YfP+FuM3IW7/PP+6EPs+kO6n031QiJGna5tKoZ
76brHFi3+uAWEP5kw1I1mL6H9CkVTWCWeA3Sl+lASS7XU2t78c2ncaZHVyN+
Jk7lP6br8P2Q95ZLAb3ofzb9whGnRiRG715731yPjdSuxHu/qpATWeUxN7EB
FhyP9aYResw4kZt0mKXEZdN/N5Gq+Fiyf1x1Q7EeLlPyqQmTlLi/cfItX1s+
1t8OcjOR6DF+TcSBCpceXCPtfsoJ5iFg5rylonY95Kn9ywU2Cqiev/LNyXoL
uiwg7b1Mjx5LDwlF240gWuhAWmk95j2SrjBS6pHgdEjW+lcX1GL/kWhhHR7E
+F20f63Hc6/oIVP/DiQYP0t1VbyBelN74ch5PdKtQidYHZPirph6YW0dFwbP
UOZvZD0Ofu0/VtYlxkG9bbU5i4OM6R83OM3SQ7r3p5LUIBG2Xp6z7WtNLdzN
ztLPDupwJHfRaPuZZkzdkRfIrWHjQtLRlsp6HTIiP0vG8Xno2+5TyW9lIWGU
WbLtpg5F6YMM7xlc3LmacntZ22v08VfNOp6iw+PcuRLruhrUx6WO0rQ1+L+e
p9jEML3HPG39cgYjRWqcPy04m/2lGyyzfn5vXwc4LXdHrM6pYcisfWg/UYEh
u4Zg99x2LLYMDDJ2U+NKmG8abVgBEzGbfGpfGyoc6rLr2b3Qfi70qZD3gJix
QLTNQ4pC8avDe8PGesg2X60WKfGLIlQcayZBn2S5u+0HFa6WkmMYT1XQKNd8
WjmpFWbm9wJbQ1SoKJUNbjrfi4hLVMYcRzHyJwYHZ7xQolfpQ7+3U438Rbqk
PStaUJq3Oy5wrhLGLwqCLZ3GPpM+2V61U4R4n46Ldw/1IDdl+EyllMD5gtra
7+hCOI9PO/byoQKs0/yqK+EaaIocu/uthEg/WZYVKJOjYrJdQ16HBkt8Bb5R
sQKM+H2OcDGRY++XVKt18Vpodkbn2MibcXGyXdLva2UoirDPLKrSwiBgG0wz
mpHcfWDX1SmduGG3nVIv1UJneYwmd2rGp8I1nScH2rDm3HB22EctnIqLDbeo
TdjobDm/3SABuYwjVI79tr0yaf/EmCb801CVF1suxmaptR27S4u3/Eu77txo
wtSrLW/KT4mQle0ZmXxCi+E5LONKUROM1VzO0CwBXD8tJs210eLah3Rr8fhm
6KgMt6clDfCjnW6Sl2vguN7+/mthM4a8vjQqrN7ihHccb88AAfe30mSvTgHC
Qm5k+UdywXc1/tPJgsCNaQ40lkiIO0n9789pWZA35oWTl6jhXbBlszdXhEx+
N99tUjXKH3nKRqN6EZ+uFbLXt2LOZvsDC68w4X4whWYCFcZlZHZlC6WgTqdM
cjBlQrdQ3GPrpkQSz3HlQE4HWmzXHf4xkYG2at5lry8KvAtgkAo8ZFj2pK/M
VvoSqtHs4i1dcvwH9JXrNQ==
     "]]},
  Axes->{True, False},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{Rational[-1, 2] Pi, 1.9707963267948965`}, {-1.6707963267948966`, 
     1.6707963267948966`}}, {{-1.5707963267948966`, 
    1.9707963267948965`}, {-1.6707963267948966`, 1.6707963267948966`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox["\"       \[Infinity]\"", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{3.495369929431789*^9, 3.495370003826583*^9, 
  3.495370070611376*^9, 3.495370148366622*^9, 3.4953702315309687`*^9, 
  3.495370281657344*^9, 3.495370346569621*^9, 3.495370392435336*^9, 
  3.4953704724352818`*^9, 3.4953705716809673`*^9, 3.495370772923613*^9, 
  3.495370855562791*^9, 3.495370972812271*^9, 3.495371170981503*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"\[Pi]", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.495370358361565*^9, 3.495370361295293*^9}}],

Cell[BoxData["1.5707963267948966`"], "Output",
 CellChangeTimes->{3.49537036179734*^9}]
}, Open  ]]
},
WindowSize->{1886, 1062},
WindowMargins->{{0, Automatic}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 24769, 668, 812, "Input"],
Cell[25339, 692, 1401, 22, 61, "Message"],
Cell[26743, 716, 1398, 22, 61, "Message"],
Cell[28144, 740, 905, 16, 24, "Message"],
Cell[29052, 758, 1399, 22, 61, "Message"],
Cell[30454, 782, 876, 15, 24, "Message"],
Cell[31333, 799, 903, 16, 24, "Message"],
Cell[32239, 817, 905, 16, 24, "Message"],
Cell[33147, 835, 875, 15, 24, "Message"],
Cell[34025, 852, 148166, 2476, 355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182228, 3333, 4364, 128, 160, "Input"],
Cell[186595, 3463, 1274, 20, 61, "Message"],
Cell[187872, 3485, 1274, 20, 61, "Message"],
Cell[189149, 3507, 778, 14, 24, "Message"],
Cell[189930, 3523, 1276, 20, 61, "Message"],
Cell[191209, 3545, 751, 13, 24, "Message"],
Cell[191963, 3560, 778, 14, 24, "Message"],
Cell[192744, 3576, 780, 14, 24, "Message"],
Cell[193527, 3592, 750, 13, 24, "Message"],
Cell[194280, 3607, 69353, 1148, 355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263670, 4760, 540, 17, 114, "Input"],
Cell[264213, 4779, 652, 17, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264902, 4801, 380, 6, 32, "Input"],
Cell[265285, 4809, 340, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265662, 4819, 143, 2, 32, "Input"],
Cell[265808, 4823, 88, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265933, 4829, 217, 7, 70, "Input"],
Cell[266153, 4838, 88, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266278, 4844, 324, 9, 70, "Input"],
Cell[266605, 4855, 166, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266808, 4863, 179, 5, 32, "Input"],
Cell[266990, 4870, 185, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267212, 4879, 198, 4, 32, "Input"],
Cell[267413, 4885, 139, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267589, 4892, 14826, 431, 582, "Input"],
Cell[282418, 5325, 84640, 1423, 375, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367095, 6753, 46940, 1305, 1422, "Input"],
Cell[414038, 8060, 920, 16, 24, "Message"],
Cell[414961, 8078, 1328, 21, 61, "Message"],
Cell[416292, 8101, 1328, 21, 61, "Message"],
Cell[417623, 8124, 919, 16, 24, "Message"],
Cell[418545, 8142, 1330, 21, 61, "Message"],
Cell[419878, 8165, 893, 15, 24, "Message"],
Cell[420774, 8182, 920, 16, 24, "Message"],
Cell[421697, 8200, 920, 16, 24, "Message"],
Cell[422620, 8218, 892, 15, 24, "Message"],
Cell[423515, 8235, 131243, 2257, 355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[554795, 10497, 147, 3, 32, "Input"],
Cell[554945, 10502, 87, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> CircularDisk_checkingstuff.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     24477,        830]
NotebookOptionsPosition[     22006,        739]
NotebookOutlinePosition[     22343,        754]
CellTagsIndexPosition[     22300,        751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"peomiv2", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.493711341515633*^9, 3.493711370669427*^9}, {
  3.493711407143508*^9, 3.493711412972838*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", "v", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "v"}], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "v"}], ")"}]}]}], ")"}], " ", "\[Alpha]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"2", " ", "d", " ", "v"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]",
          MultilineFunction->None], "[", "v", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", "v", " ", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"6", " ", "v"}], "+", 
           RowBox[{"4", " ", "d", " ", "v"}]}], ")"}]}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]",
          MultilineFunction->None], "[", "v", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"7", " ", "v"}], "+", 
             RowBox[{"3", " ", "d", " ", "v"}]}], ")"}], " ", "\[Alpha]"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "d"}]}], ")"}], " ", "v", " ", 
           RowBox[{
            SuperscriptBox["H", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", "v", " ", "\[Alpha]", 
        " ", 
        RowBox[{
         SuperscriptBox["H", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.4937113523809967`*^9, 3.493711371109994*^9}, 
   3.4937114137077503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"peomiv", "[", "v", "]"}], "/.", 
  RowBox[{"H", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.4937114401643543`*^9, 3.49371144432528*^9}, {
  3.4937115754638243`*^9, 3.493711577797866*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b", "-", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "b", " ", "d", " ", "\[Alpha]"}], "+", 
      RowBox[{"3", " ", "v", " ", "\[Alpha]"}]}], ")"}]}], "-", 
   RowBox[{"b", " ", "d", " ", 
    RowBox[{"0", "[", "v", "]"}]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"b", "-", "v"}], ")"}], 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.4937114455098133`*^9, 3.4937115264369507`*^9, 
  3.493711578403695*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Factor", "[", 
  RowBox[{"g0v", "[", "v", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"g1v", "[", "v", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"g2v", "[", "v", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.493711542909052*^9, 3.4937115455646477`*^9}, {
  3.493711588927174*^9, 3.493711612702004*^9}, {3.493717636240314*^9, 
  3.493717641503612*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", "b"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b", "-", "v"}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{
  3.493711546356154*^9, {3.493711596859107*^9, 3.493711613095245*^9}, 
   3.493717327759755*^9, {3.493717633214053*^9, 3.493717641992991*^9}, 
   3.493717674428239*^9, 3.493721736128708*^9, 3.493723470191887*^9}],

Cell[BoxData[
 RowBox[{"6", " ", 
  SqrtBox[
   RowBox[{"b", "-", "v"}]]}]], "Output",
 CellChangeTimes->{
  3.493711546356154*^9, {3.493711596859107*^9, 3.493711613095245*^9}, 
   3.493717327759755*^9, {3.493717633214053*^9, 3.493717641992991*^9}, 
   3.493717674428239*^9, 3.493721736128708*^9, 3.493723470206883*^9}],

Cell[BoxData[
 RowBox[{"4", " ", 
  SqrtBox[
   RowBox[{"b", "-", "v"}]], " ", "v"}]], "Output",
 CellChangeTimes->{
  3.493711546356154*^9, {3.493711596859107*^9, 3.493711613095245*^9}, 
   3.493717327759755*^9, {3.493717633214053*^9, 3.493717641992991*^9}, 
   3.493717674428239*^9, 3.493721736128708*^9, 3.4937234702143106`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"heomv", "[", "v", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"H", "\[Rule]", "z1v"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.493712063121787*^9, 3.493712110996319*^9}, {
  3.493717575919815*^9, 3.493717581436862*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.493712066827248*^9, 3.4937121255419693`*^9}, {
  3.493717566468506*^9, 3.493717581874559*^9}, {3.49371773933733*^9, 
  3.4937177517916*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"z2v", "[", "v", "]"}], "/.", 
  RowBox[{"d", "\[Rule]", "2"}]}]], "Input",
 CellChangeTimes->{{3.493712489491066*^9, 3.493712491002283*^9}, {
  3.493713681632625*^9, 3.493713684495283*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\
\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\
\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\
\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493713685363372*^9}],

Cell[BoxData["ComplexInfinity"], "Output",
 CellChangeTimes->{3.493712492022599*^9, 3.493713685477317*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.4937137036776037`*^9, 3.4937137077110443`*^9}, 
   3.493723477442335*^9}],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox["v", 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.493713708396562*^9, 3.4937234778249397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"z1v", "[", "v", "]"}], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"W", "[", "v", "]"}], "/.", 
           RowBox[{"d", "\[Rule]", "2"}]}], 
          SuperscriptBox[
           RowBox[{"z1v", "[", "v", "]"}], "2"]], ",", "v"}], "]"}]}], ",", 
      "v"}], "]"}], "/.", 
    RowBox[{"b", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.493713737150652*^9, 3.493713773706785*^9}, {
  3.493717030708416*^9, 3.49371707334079*^9}, {3.4937177771522217`*^9, 
  3.4937177795371723`*^9}, {3.493717862673077*^9, 3.493717899739109*^9}, {
  3.493717974187612*^9, 3.4937180432645407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Floor", "[", 
    FractionBox[
     RowBox[{"\[Pi]", "-", 
      RowBox[{"Arg", "[", 
       FractionBox[
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "-", "v"}]]}], "v"], "]"}], "-", 
      RowBox[{"Arg", "[", "v", "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]], "]"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "v"}], "2"], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "v", "]"}], "2"],
       SeriesData[$CellContext`v, 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 0, {Complex[0, 1] Pi, Complex[0, 
         Rational[3, 2]] Pi}, 0, 2, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", "v"], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "v", "]"}]}]}], ")"}], " ", "v"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "2"],
      SeriesData[$CellContext`v, 0, {}, -1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 0, {
     1, Rational[1, 6] (2 - 6 Log[2] + 3 Log[$CellContext`v]), 
      Rational[1, 4] (5 - 6 Log[2] + 3 Log[$CellContext`v])}, -1, 2, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.493713774276273*^9, {3.493717035751918*^9, 3.493717074297533*^9}, 
   3.493717781272236*^9, {3.4937178686480303`*^9, 3.493717900869392*^9}, {
   3.493717978449252*^9, 3.493718043698133*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hv", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.493721146368751*^9, 3.493721150895176*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", "b"}], "-", 
    RowBox[{"5", " ", "v"}]}], ")"}], " ", 
  SqrtBox[
   RowBox[{"b", "-", "v"}]], " ", "\[Alpha]"}]], "Output",
 CellChangeTimes->{3.493721151687985*^9, 3.493721643985056*^9, 
  3.4937234870887537`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z2v", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.4937211705618277`*^9, 3.493721174183175*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "v"}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"b", "-", "v"}]], " ", 
    SqrtBox["v"]}]]}]], "Output",
 CellChangeTimes->{3.493721175056348*^9, 3.493721648608532*^9, 
  3.493721926866982*^9, 3.493723523302438*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"znv", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.4937217081792307`*^9, 3.493721710245474*^9}, 
   3.493723078244501*^9, 3.493723716450293*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "-", "v"}]]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", "v"}]], " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "v"}], ")"}]}]}], ")"}], " ", "\[Alpha]"}], 
   SqrtBox[
    RowBox[{"1", "-", "v"}]]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "v"}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], ")"}]}], " ", "v"}]]}], "+", 
      RowBox[{"10", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], ")"}]}], " ", 
         SuperscriptBox["v", "3"]}]]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"ArcSin", "[", 
        SqrtBox["v"], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "-", "v"}]], " ", 
    SqrtBox["v"]}]]}]], "Output",
 CellChangeTimes->{
  3.493721724629875*^9, 3.493721823146084*^9, 3.493721937117021*^9, {
   3.493723067872078*^9, 3.493723080542694*^9}, 3.493723530313785*^9, {
   3.493723732576859*^9, 3.493723758367035*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"zfa", "[", 
       RowBox[{"1", "-", "u"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", "u", 
   ",", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4937237859553127`*^9, 3.493723854483387*^9}}],

Cell[BoxData[
 RowBox[{"C1", "+", 
  RowBox[{"4", " ", "\[Alpha]"}], "-", 
  FractionBox[
   RowBox[{"9", " ", "\[Pi]", " ", "\[Alpha]"}], "8"]}]], "Output",
 CellChangeTimes->{
  3.49372364705811*^9, {3.493723778809799*^9, 3.493723815122163*^9}, {
   3.493723851146495*^9, 3.4937238558230352`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["c1"], "Input",
 CellChangeTimes->{{3.493721958936054*^9, 3.4937219592357693`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "32"}], " ", "\[Alpha]"}], "+", 
    RowBox[{"9", " ", "\[Pi]", " ", "\[Alpha]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.493721968639015*^9, 3.493723550335108*^9, 
  3.493723879068099*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zndv", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.49372390841118*^9, 3.4937239102300177`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "-", "v"}]]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", "v"}]], " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "v"}], ")"}]}]}], ")"}], " ", "\[Alpha]"}], 
   SqrtBox[
    RowBox[{"1", "-", "v"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "32"}], " ", "\[Alpha]"}], "+", 
    RowBox[{"9", " ", "\[Pi]", " ", "\[Alpha]"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "-", "v"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "v"}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], ")"}]}], " ", "v"}]]}], "+", 
      RowBox[{"10", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "v"}], ")"}]}], " ", 
         SuperscriptBox["v", "3"]}]]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"ArcSin", "[", 
        SqrtBox["v"], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "-", "v"}]], " ", 
    SqrtBox["v"]}]]}]], "Output",
 CellChangeTimes->{3.493723913164606*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zfav", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.4937226825621433`*^9, 3.493722689947009*^9}, 
   3.4937239272015553`*^9}],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{"b", "-", 
    SuperscriptBox["r", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["r", "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", "\[Alpha]"}], 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["r", "2"]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "32"}], " ", "\[Alpha]"}], "+", 
    RowBox[{"9", " ", "\[Pi]", " ", "\[Alpha]"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["r", "2"]}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
      RowBox[{"10", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "6"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"ArcSin", "[", 
        SqrtBox[
         SuperscriptBox["r", "2"]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     SuperscriptBox["r", "2"]], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["r", "2"]}]]}]]}]], "Output",
 CellChangeTimes->{3.493722693019746*^9, 3.493723931202754*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"zfav", "[", "r", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "\[Rule]", "1"}], ",", 
      RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "0.99999"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.493722702568264*^9, 3.4937227354124527`*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.493722800052637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"zfav", "[", "r", "]"}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.1", ",", "0.9", ",", "0.1"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.493722806867854*^9, 3.493722849724197*^9}, {
  3.493723944516252*^9, 3.493723946896891*^9}, {3.493724042186759*^9, 
  3.493724042298053*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7659552971241107`", ",", "0.7620646488234408`", ",", 
   "0.7544905854678327`", ",", "0.7414953475067735`", ",", 
   "0.7203937365631439`", ",", "0.6871524424160262`", ",", 
   "0.6354844231728164`", ",", "0.5543976156435826`", ",", 
   "0.4187638768033033`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.493722868761612*^9, {3.4937239643777637`*^9, 3.4937239921500998`*^9}, 
   3.493724080615563*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"zfav", "[", "v", "]"}], "/.", 
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], ",", 
    RowBox[{"v", "\[Rule]", "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.493722883654324*^9, 3.493722922344186*^9}, {
  3.493723007359457*^9, 3.49372301520304*^9}, {3.493724223867565*^9, 
  3.493724234134801*^9}, {3.493724652303603*^9, 3.493724661038628*^9}}],

Cell[BoxData[
 RowBox[{"1.5636238546455264`*^-6", " ", 
  RowBox[{"(", 
   RowBox[{"558317.`", "\[InvisibleSpace]", "+", 
    RowBox[{"2560.`", " ", 
     RowBox[{"Log", "[", "u", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.493723019139515*^9, 3.493724237344904*^9, {3.493724641677929*^9, 
   3.49372469857659*^9}, 3.493724732496564*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"5", "-", 
   FractionBox[
    RowBox[{"3", " ", "\[Pi]"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.493722932249498*^9, 3.49372293525845*^9}}],

Cell[BoxData["0.2876110196153103`"], "Output",
 CellChangeTimes->{3.4937229356639833`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"zfa", "[", 
    RowBox[{"1", "-", "u"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49372480131951*^9, 3.493724801407856*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"C1", "+", 
     FractionBox[
      RowBox[{"81223", " ", "\[Alpha]"}], "319770"], "-", 
     FractionBox[
      RowBox[{"256", " ", "\[Alpha]", " ", 
       RowBox[{"Log", "[", "u", "]"}]}], "31977"]}], 
    SqrtBox["u"]], "-", 
   FractionBox[
    RowBox[{"896", " ", "\[Alpha]", " ", 
     SqrtBox["u"]}], "31977"], "-", 
   FractionBox[
    RowBox[{"112", " ", "\[Alpha]", " ", 
     SuperscriptBox["u", 
      RowBox[{"3", "/", "2"}]]}], "3553"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "u", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`u, 0, {}, -1, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   0, {$CellContext`C1 + Rational[81223, 319770] $CellContext`\[Alpha] + 
    Rational[-256, 31977] $CellContext`\[Alpha] Log[$CellContext`u], 0, 
    Rational[-896, 31977] $CellContext`\[Alpha], 0, 
    Rational[-112, 3553] $CellContext`\[Alpha]}, -1, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.493724773886773*^9, 3.493724845036056*^9}}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{94, Automatic}, {Automatic, 94}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 175, 3, 32, "Input"],
Cell[745, 27, 2502, 76, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3284, 108, 230, 5, 32, "Input"],
Cell[3517, 115, 572, 18, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4126, 138, 437, 9, 77, "Input"],
Cell[4566, 149, 424, 11, 50, "Output"],
Cell[4993, 162, 319, 7, 36, "Output"],
Cell[5315, 171, 331, 7, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5683, 183, 294, 7, 32, "Input"],
Cell[5980, 192, 191, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6208, 200, 224, 5, 32, "Input"],
Cell[6435, 207, 578, 11, 42, "Message"],
Cell[7016, 220, 106, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7159, 226, 150, 3, 32, "Input"],
Cell[7312, 231, 162, 4, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7511, 240, 857, 23, 88, "Input"],
Cell[8371, 265, 2070, 59, 132, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10478, 329, 121, 2, 32, "Input"],
Cell[10602, 333, 291, 9, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10930, 347, 124, 2, 32, "Input"],
Cell[11057, 351, 330, 11, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11424, 367, 172, 3, 32, "Input"],
Cell[11599, 372, 1403, 48, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13039, 425, 435, 13, 32, "Input"],
Cell[13477, 440, 299, 7, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13813, 452, 96, 1, 32, "Input"],
Cell[13912, 455, 307, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14256, 469, 124, 2, 32, "Input"],
Cell[14383, 473, 1453, 53, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15873, 531, 153, 3, 32, "Input"],
Cell[16029, 536, 1931, 69, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17997, 610, 395, 11, 32, "Input"],
Cell[18395, 623, 77, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18509, 629, 445, 12, 32, "Input"],
Cell[18957, 643, 445, 10, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19439, 658, 476, 11, 32, "Input"],
Cell[19918, 671, 348, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20303, 684, 193, 5, 54, InheritFromParent],
Cell[20499, 691, 90, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20626, 697, 262, 7, 32, "Input"],
Cell[20891, 706, 1099, 30, 60, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Mtheory_diagram.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     11411,        314]
NotebookOptionsPosition[     10952,        295]
NotebookOutlinePosition[     11291,        310]
CellTagsIndexPosition[     11248,        307]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"n", " ", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
     RowBox[{"Cos", "[", 
      RowBox[{"n", " ", 
       RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["3"], "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["3"], "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["3"], "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["3"], "2"]}], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.481283375913355*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"n", " ", 
         RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
       RowBox[{"Cos", "[", 
        RowBox[{"n", " ", 
         RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotStyle", "->", "Black"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "1.75"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4812833832541037`*^9, 3.48128348360251*^9}, {
  3.481283546822003*^9, 3.4812835970590467`*^9}, {3.481283642235433*^9, 
  3.4812836885312843`*^9}, {3.481283754028487*^9, 3.4812837591793127`*^9}, {
  3.4812838412688637`*^9, 3.481283863731732*^9}, {3.4812851649520884`*^9, 
  3.481285189351234*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], 
    LineBox[{{0.8660254037844386, 0.5}, {0.8660254037844386, -0.5}, {
     0., -1.}, {-0.8660254037844386, -0.5}, {-0.8660254037844386, 0.5}, {0., 
     1.}, {0.8660254037844386, 0.5}}]}, InsetBox[
    TagBox[
     StyleBox[
      RowBox[{"11", "d", " ", "Supergravity"}],
      FontFamily->"Times New Roman",
      FontSize->14],
     HoldForm], {-0.6124999999999998, 1.1277777777777742`}, {Left, Baseline}], 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      TagBox[
       StyleBox[
        RowBox[{"Type", " ", "IIB"}],
        FontFamily->"Times New Roman",
        FontSize->14],
       HoldForm], {-1.5361111111111105`, -0.6319444444444486}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[Cell["",
       CellBaseline->Baseline], {1.3416666666666668`, -0.6805555555555562}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[Cell[TextData[StyleBox["Type I",
       FontFamily->"Times New Roman",
       FontSize->14]],
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline], {0.9236111111111116, -0.6222222222222262}, {
      Left, Baseline}, Offset[{41., 22.}], {{1., -9.769962616701378*^-16}, {
      0., 1.0999999999999992`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[Cell[TextData[StyleBox["SO(32) Heterotic",
       FontFamily->"Times New Roman",
       FontSize->14]],
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline], {0.8750000000000013, 0.8118055555555466}, {
      Left, Baseline}, Offset[{90., 43.99999999999983}], {{
      0.8490566037735849, -5.968558980384824*^-15}, {0., 2.199999999999987}}],
     
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], Opacity[1.], 
    StyleBox[InsetBox[Cell[TextData[StyleBox["M -Theory",
       FontSize->20,
       FontWeight->"Bold"]],
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->
        Baseline], {-0.4472222222222215, -0.029166666666670782`}, {
      Left, Baseline}],
     FontSlant->"Italic",
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{0.00972222222222241, 0.27222222222221193`}, {
      0.00972222222222241, 0.9041666666666637}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{0.31111111111111134`, 0.21388888888888813`}, {
      0.7388888888888894, 0.44722222222221975`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{0.31111111111111134`, -0.16527777777778097`}, {
      0.7573637241128354, -0.43241830030535444`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{0.019444444444444375`, -0.2236111111111203}, {
      0.019444444444444375`, -0.8750000000000027}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{-0.233333333333333, -0.1847222222222249}, \
{-0.7664633172645319, -0.44425305099318235`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{-0.272222222222222, 
      0.23266260089789814`}, {-0.7663562610424832, 0.46800133535441263`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      TagBox[
       StyleBox[
        RowBox[{"Type", " ", "IIA"}],
        FontFamily->"Times New Roman",
        FontSize->14],
       HoldForm], {-1.5361111111111108`, 0.4569444444444417}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      TagBox[
       RowBox[{
        StyleBox[
         SubscriptBox[
          StyleBox["E",
           FontFamily->"Times New Roman",
           FontSize->14], 
          StyleBox["8",
           FontSize->9,
           FontSlant->"Plain"]],
         FontFamily->"Times New Roman",
         FontSize->14,
         FontSlant->"Italic"], 
        StyleBox["\[Times]",
         FontFamily->"Times New Roman",
         FontSize->14,
         FontSlant->"Italic"], 
        SubscriptBox[
         StyleBox["E",
          FontFamily->"Times New Roman",
          FontSize->14,
          FontSlant->"Italic"], 
         StyleBox["8",
          FontFamily->"Times New Roman",
          FontSize->9,
          FontSlant->"Plain"]], 
        StyleBox[" ",
         FontFamily->"Times New Roman",
         FontSize->14,
         FontSlant->"Italic"], 
        StyleBox["Heterotic",
         FontFamily->"Times New Roman",
         FontSize->14]}],
       HoldForm], {-0.5541666666666663, -1.186111111111115}, {Left, Baseline}],
     FontColor->GrayLevel[0.]]}},
  AspectRatio->1,
  PlotRange->1.75,
  PlotRangeClipping->True]], "Input",
 CellChangeTimes->{{3.481285216007124*^9, 3.4812852399272346`*^9}, {
  3.481285275718858*^9, 3.481285323943695*^9}, {3.481285363126211*^9, 
  3.4812854493958387`*^9}, {3.481285492204084*^9, 3.481285650982493*^9}, {
  3.48128569605225*^9, 3.481285716625876*^9}, {3.48128575826775*^9, 
  3.4812858697380543`*^9}, {3.481285903682487*^9, 3.481285920426053*^9}, {
  3.481285987586994*^9, 3.481286085875543*^9}, {3.4812864480682077`*^9, 
  3.481286450408127*^9}, {3.481286548734572*^9, 3.4812865687505703`*^9}, {
  3.481286622100513*^9, 3.481286678685947*^9}, {3.481286743907276*^9, 
  3.481286754876185*^9}, {3.481286809450171*^9, 3.481286951726906*^9}, {
  3.481287018579337*^9, 3.481287018579639*^9}, {3.481287225202924*^9, 
  3.481287371865753*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], 
    LineBox[{{0.8660254037844386, 0.5}, {0.8660254037844386, -0.5}, {
     0., -1.}, {-0.8660254037844386, -0.5}, {-0.8660254037844386, 0.5}, {0., 
     1.}, {0.8660254037844386, 0.5}}]}, 
   StyleBox[InsetBox[
     RowBox[{
     "11", "d", "   ", 
      "Supergravity"}], {-0.8346534653465378, 3.4039603960396043`}, {
     Left, Baseline}, Offset[{143.33333333333331`, 39.06666666666666}], {{
     14.333333333333336`, 0.}, {0., 3.0051282051282056`}}],
    FontFamily->"Utopia",
    FontSize->14], InsetBox[
    TagBox["",
     HoldForm], {0.4188118811881185, 0.8584158415841585}, {Left, Baseline}], 
   InsetBox[
    StyleBox[
     RowBox[{"Type", " ", "IIA"}],
     FontFamily->"Utopia",
     FontSize->14,
     FontWeight->"Plain",
     FontSlant->"Plain",
     FontVariations->{"StrikeThrough"->False,
     "Underline"->False}], {-1.2326732673267329`, 0.5316831683168319}, {
    Left, Baseline}]},
  AspectRatio->1,
  ImageSize->{505., Automatic},
  PlotRange->1.5,
  PlotRangeClipping->True]], "Input",
 CellChangeTimes->{{3.481283931349043*^9, 3.481283949508607*^9}, {
  3.481284394935186*^9, 3.4812844534827137`*^9}, {3.4812850394020987`*^9, 
  3.4812850597359257`*^9}, {3.4812851188322563`*^9, 3.48128514845409*^9}, {
  3.481285193303523*^9, 3.481285194899713*^9}}]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 183}, {-34, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 357, 12, 32, "Input"],
Cell[927, 36, 816, 32, 50, "Output"]
}, Open  ]],
Cell[1758, 71, 990, 24, 77, "Input"],
Cell[2751, 97, 6872, 161, 375, InheritFromParent],
Cell[9626, 260, 1322, 33, 520, InheritFromParent]
}
]
*)

(* End of internal cache information *)


==> PeterMatrix.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     29430,        920]
NotebookOptionsPosition[     28078,        870]
NotebookOutlinePosition[     28615,        890]
CellTagsIndexPosition[     28572,        887]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Ks", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "-", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "-", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "+", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "+", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kr", "[", "y_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "-", "y"}], "]"}], ",", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "-", "y"}], "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "-", "y", "-", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "-", "y", "-", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "-", "y", "+", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "-", "y", "+", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", "1"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ir", "=", 
   RowBox[{"{", 
    RowBox[{"idr", ",", "iqr", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Is", "=", 
   RowBox[{"{", 
    RowBox[{"ids", ",", "iqs", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "y_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "y", "]"}], ",", 
       RowBox[{"Cos", "[", 
        RowBox[{"y", "+", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Cos", "[", 
        RowBox[{"y", "-", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"y", "-", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Cos", "[", "y", "]"}], ",", 
       RowBox[{"Cos", "[", 
        RowBox[{"y", "+", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"y", "+", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Cos", "[", 
        RowBox[{"y", "-", 
         RowBox[{"2", 
          RowBox[{"\[Pi]", "/", "3"}]}]}], "]"}], ",", 
       RowBox[{"Cos", "[", "y", "]"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.512295313408428*^9, 3.512295335138829*^9}, 
   3.512295450603305*^9, {3.512295497643709*^9, 3.5122957986838503`*^9}, {
   3.5122958301406403`*^9, 3.512295944177558*^9}, {3.512296338557974*^9, 
   3.512296338894536*^9}, {3.512296410695607*^9, 3.512296428807241*^9}, {
   3.5122965831649933`*^9, 3.512296594296295*^9}, {3.512297025141465*^9, 
   3.51229702882526*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"L", "[", "y", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.512295961564543*^9, 3.512295970865922*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ls", " ", 
       RowBox[{"Cos", "[", "y", "]"}]}], 
      RowBox[{
       RowBox[{"-", "Ls"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "Ls"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "Ls"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], 
      RowBox[{"Ls", " ", 
       RowBox[{"Cos", "[", "y", "]"}]}], 
      RowBox[{
       RowBox[{"-", "Ls"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "Ls"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "Ls"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], 
      RowBox[{"Ls", " ", 
       RowBox[{"Cos", "[", "y", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.512295971366707*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", 
  RowBox[{"{", 
   RowBox[{"p", ",", "q"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.512295815451901*^9, 3.51229582364227*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"g", " ", "p"}], ",", 
   RowBox[{"g", " ", "q"}]}], "}"}]], "Output",
 CellChangeTimes->{3.512295826027516*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "Ks", "]"}]], "Input",
 CellChangeTimes->{{3.5122970472203827`*^9, 3.5122970544714317`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", "\[Theta]", "]"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "1"},
     {
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "-", "\[Theta]"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "-", "\[Theta]"}], "]"}]}], "1"},
     {
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["\[Pi]", "6"], "+", "\[Theta]"}], "]"}]}], 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["\[Pi]", "6"], "+", "\[Theta]"}], "]"}], "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.512297056896126*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Ks", ".", "Is"}], "]"}]], "Input",
 CellChangeTimes->{{3.512296046854034*^9, 3.512296096321766*^9}, {
  3.512296203804579*^9, 3.5122962246589193`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"ids", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"iqs", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "iqs"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{"ids", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "\[Theta]"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{"iqs", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{"ids", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "\[Theta]"}], "]"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.512296097744084*^9, {3.512296206655794*^9, 3.512296225576955*^9}, 
   3.5122970322987833`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"L", "[", "y", "]"}], ".", 
   RowBox[{"Kr", "[", "y", "]"}], ".", "Ir"}], "]"}]], "Input",
 CellChangeTimes->{{3.512296840304977*^9, 3.512296851699327*^9}, {
  3.512297141614402*^9, 3.5122971591373663`*^9}, {3.512297265036149*^9, 
  3.512297269537199*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"iqr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], 
              "]"}]}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}], 
            " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", "y", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"y", "-", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"idr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "y", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}],
            "+", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], 
             "]"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"iqr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "y", "]"}]}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}],
            "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}], 
            " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"y", "-", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"idr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", 
              RowBox[{"y", "-", "\[Theta]"}], "]"}]}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", "y", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}],
            "+", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], 
             "]"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"iqr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "y", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}],
            "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}], 
            " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"y", "-", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"idr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", 
              RowBox[{"y", "-", "\[Theta]"}], "]"}]}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}],
            "-", 
           RowBox[{
            RowBox[{"Cos", "[", "y", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], 
             "]"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.51229685208077*^9, 3.5122970758829613`*^9, {3.512297149132908*^9, 
   3.5122971599448957`*^9}, 3.512297270743388*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Ks", ".", "Is"}], ")"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", "[", "y", "]"}], ".", 
     RowBox[{"Kr", "[", "y", "]"}], ".", "Ir"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.512296245429126*^9, 3.512296262530065*^9}, {
  3.5122962933406277`*^9, 3.512296299594882*^9}, {3.512296349437545*^9, 
  3.512296384019943*^9}, {3.512296468118743*^9, 3.512296476092855*^9}, {
  3.512296525056528*^9, 3.5122965275561657`*^9}, {3.512296602118462*^9, 
  3.512296608076591*^9}, {3.5122972828875427`*^9, 3.512297320074822*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["9", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"idr", " ", "ids"}], "+", 
    RowBox[{"iqr", " ", "iqs"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.51229626433022*^9, 3.512296301622654*^9, {3.512296345023581*^9, 
   3.5122963898722563`*^9}, 3.512296433018209*^9, 3.512296476647043*^9, 
   3.512296528361964*^9, 3.5122966088587837`*^9, {3.51229730283387*^9, 
   3.51229732096599*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Ks", ".", "Is"}], ")"}], ".", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", "y", "]"}], ".", 
       RowBox[{"Kr", "[", "y", "]"}]}], ",", "y"}], "]"}], ".", "Ir"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.512297466290277*^9, 3.512297472482291*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ids", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
     RowBox[{"iqs", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"idr", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}], 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "y", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "y", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"iqr", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", "y", "]"}]}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Sin", "[", "y", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"iqs", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["\[Pi]", "6"], "+", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"ids", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["\[Pi]", "6"], "+", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"iqr", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "y", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cos", "[", "y", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"idr", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "y", "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Sin", "[", "y", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "iqs"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["\[Pi]", "6"], "-", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"ids", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["\[Pi]", "6"], "-", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"idr", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "y", "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", "y", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"iqr", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["\[Pi]", "6"], "+", "y"}], "]"}]}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "y", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"y", "-", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "y", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y", "-", "\[Theta]"}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "+", "y"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "6"], "-", "y", "+", "\[Theta]"}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.512297474772477*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Ks", ".", "Is"}], ")"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", "y", "]"}], ".", 
        RowBox[{"Kr", "[", "y", "]"}]}], ",", "y"}], "]"}], ".", "Ir"}], 
    ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.512297484060227*^9, 3.51229749386764*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.512297494270949*^9}]
}, Open  ]]
},
WindowSize->{1830, 750},
WindowMargins->{{Automatic, 0}, {Automatic, 205}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Landscape",
"PaperSize"->{594.3000000000001, 840.51},
"PostScriptOutputFile"->"Untitled-1.ps"},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 3845, 115, 121, "Input"],
Cell[CellGroupData[{
Cell[4415, 139, 157, 3, 32, "Input"],
Cell[4575, 144, 1730, 55, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6342, 204, 156, 4, 32, "Input"],
Cell[6501, 210, 163, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6701, 220, 134, 2, 32, "Input"],
Cell[6838, 224, 1216, 36, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8091, 265, 205, 4, 32, "Input"],
Cell[8299, 271, 1578, 47, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9914, 323, 322, 7, 32, "Input"],
Cell[10239, 332, 5924, 168, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16200, 505, 622, 13, 32, "Input"],
Cell[16825, 520, 436, 11, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17298, 536, 366, 12, 32, "Input"],
Cell[17667, 550, 9871, 296, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27575, 851, 414, 13, 32, "Input"],
Cell[27992, 866, 70, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Solving_integral_jul19.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     29733,        985]
NotebookOptionsPosition[     27553,        905]
NotebookOutlinePosition[     27891,        920]
CellTagsIndexPosition[     27848,        917]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}], "n"]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", "i"], 
      RowBox[{"U", "[", 
       RowBox[{"i", ",", "r"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"0", ",", "r_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"]}], 
    SuperscriptBox["r", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"j_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"\[Phi]", "[", "\[Alpha]", "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "-", 
         SuperscriptBox["\[Alpha]", "2"]}]]], ",", "\[Alpha]"}], "]"}], "/.", 
    
    RowBox[{"\[Alpha]", "\[Rule]", "j"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["r", "\[Pi]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{"V", "[", "r", "]"}]], ",", "r"}], "]"}], "-", 
       RowBox[{"F", "[", 
        RowBox[{"1", ",", "r"}], "]"}]}], ")"}]}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]", "[", "\[Alpha]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"V", "[", "r", "]"}]}], "Input",
 CellChangeTimes->{{3.488542302333864*^9, 3.488542395416402*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "n"], " ", "\[Epsilon]"}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.488542435376369*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"]}], 
   SuperscriptBox["r", "2"]], "+", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"U", "[", 
    RowBox[{"1", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.4885424353785677`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], "n"], 
    SqrtBox[
     RowBox[{"a", "-", "x"}]]], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "a"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488543147191306*^9, 3.488543221122373*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "n", "]"}], ">", 
     RowBox[{"-", "1"}]}], "&&", 
    RowBox[{"a", ">", "1"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], 
      RowBox[{
       FractionBox["1", "2"], "+", "n"}]], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "n"}], "]"}]], ",", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], "n"], 
      SqrtBox[
       RowBox[{"a", "-", "x"}]]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "a"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"a", "\[LessEqual]", "1"}], "||", 
       RowBox[{
        RowBox[{"Re", "[", "n", "]"}], "\[LessEqual]", 
        RowBox[{"-", "1"}]}]}]}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{3.488543189854319*^9, 3.4885432240016212`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gamma", "[", 
  RowBox[{"7", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.4885435307491293`*^9, 3.488543572380899*^9}, {
  3.488545359355742*^9, 3.488545359418861*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"15", " ", 
   SqrtBox["\[Pi]"]}], "8"]], "Output",
 CellChangeTimes->{{3.4885435325782633`*^9, 3.488543573202197*^9}, 
   3.4885453606056137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "V", ",", "\[Phi]", ",", "r", ",", "expr", ",", "n", ",", "U", ",", "a", 
    ",", "R", ",", "F"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n", ":=", "4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Epsilon]", "p"], ")"}], "i"], 
      RowBox[{"a", "[", "i", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "-", 
           RowBox[{"1", "/", 
            SuperscriptBox["R", "2"]}]}], ")"}], "p"], ")"}], 
       RowBox[{"i", "/", "2"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Epsilon]", "p"], ")"}], "i"], 
      RowBox[{"U", "[", 
       RowBox[{"i", ",", "r"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], ":=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"0", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox["1", 
     SuperscriptBox["R", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Epsilon]", "p"], ")"}], "i"], 
        RowBox[{"a", "[", "i", "]"}], 
        FractionBox[
         RowBox[{
          SqrtBox["\[Pi]"], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", " ", "p"}], ")"}], "/", "2"}]}], "]"}]}], 
         RowBox[{"2", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", " ", "p"}], ")"}], "/", "2"}]}], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{"1", "/", 
            SuperscriptBox["R", "2"]}]}], ")"}], 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", " ", "p"}], ")"}], "+", "1"}], "2"]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]", "[", "\[Alpha]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"V", "[", "r", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W", "[", 
   RowBox[{"r_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"U", "[", 
        RowBox[{"n", ",", "x"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{"Assuming", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", ">", "0"}], "&&", 
                 RowBox[{"p", ">", "0"}]}], ",", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"expr", "[", "x", "]"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Epsilon]", "p"], "\[Rule]", "\[Zeta]"}],
                     ",", 
                    RowBox[{
                    SuperscriptBox["\[Epsilon]", 
                    RowBox[{"2", "p"}]], "\[Rule]", 
                    SuperscriptBox["\[Zeta]", "2"]}], ",", 
                    RowBox[{
                    SuperscriptBox["\[Epsilon]", 
                    RowBox[{"3", "p"}]], "\[Rule]", 
                    SuperscriptBox["\[Zeta]", "3"]}], ",", 
                    RowBox[{
                    SuperscriptBox["\[Epsilon]", 
                    RowBox[{"4", "p"}]], "\[Rule]", 
                    SuperscriptBox["\[Zeta]", "4"]}]}], "}"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Zeta]", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
               "]"}], "]"}], ",", "\[Zeta]", ",", "n"}], "]"}], "\[Equal]", 
           "0"}], ",", 
          RowBox[{"U", "[", 
           RowBox[{"n", ",", "x"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], "/.", 
   RowBox[{"x", "\[Rule]", "r"}]}]}]}], "Input",
 CellChangeTimes->{{3.48879279704135*^9, 3.488792801011986*^9}, {
  3.4887930911553917`*^9, 3.488793136168569*^9}, {3.488793342678831*^9, 
  3.488793487910824*^9}, {3.488793537380089*^9, 3.4887935415397663`*^9}, {
  3.488794147113802*^9, 3.48879414723114*^9}, {3.488864869482031*^9, 
  3.488864970931486*^9}, {3.488865015144044*^9, 3.488865059043316*^9}, {
  3.488865125482719*^9, 3.488865150469014*^9}, {3.488865193548881*^9, 
  3.488865193819893*^9}, {3.488865234278681*^9, 3.488865234381908*^9}, {
  3.488865373778722*^9, 3.4888654129835453`*^9}, {3.488865666506707*^9, 
  3.488865686584553*^9}, {3.488866870368717*^9, 3.488866886684004*^9}, {
  3.488867106869301*^9, 3.488867122532013*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SqrtBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["R", "2"]]}], "+", 
       SuperscriptBox["\[Alpha]", "2"]}], ")"}], "p"]], " ", 
   SuperscriptBox["\[Epsilon]", "p"], " ", 
   RowBox[{"a", "[", "1", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["R", "2"]]}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "p"], " ", 
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"2", " ", "p"}]], " ", 
   RowBox[{"a", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["R", "2"]]}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "p"], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"3", " ", "p"}]], " ", 
   RowBox[{"a", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["R", "2"]]}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
    RowBox[{"2", " ", "p"}]], " ", 
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"4", " ", "p"}]], " ", 
   RowBox[{"a", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{3.488792756096518*^9, 3.488792805088423*^9, 
  3.488793154454838*^9, 3.488793494022958*^9, 3.4887935515562963`*^9, 
  3.488794150231126*^9, 3.488865089122816*^9, 3.48886515673024*^9, 
  3.488865196730896*^9, 3.488865238066718*^9, 3.488865424142654*^9, 
  3.488865702024338*^9, 3.488866889175857*^9, 3.488867127224113*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["r", "2"]], "+", 
  FractionBox["1", 
   SuperscriptBox["R", "2"]], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", "p"], " ", 
   RowBox[{"U", "[", 
    RowBox[{"1", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"2", " ", "p"}]], " ", 
   RowBox[{"U", "[", 
    RowBox[{"2", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"3", " ", "p"}]], " ", 
   RowBox[{"U", "[", 
    RowBox[{"3", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"4", " ", "p"}]], " ", 
   RowBox[{"U", "[", 
    RowBox[{"4", ",", "r"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.488792756096518*^9, 3.488792805088423*^9, 
  3.488793154454838*^9, 3.488793494022958*^9, 3.4887935515562963`*^9, 
  3.488794150231126*^9, 3.488865089122816*^9, 3.48886515673024*^9, 
  3.488865196730896*^9, 3.488865238066718*^9, 3.488865424142654*^9, 
  3.488865702024338*^9, 3.488866889175857*^9, 3.488867127228381*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W", "[", 
  RowBox[{"r", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.4887927638526297`*^9, 3.488792765606689*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "p"}]], " ", 
    RowBox[{"a", "[", "1", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["p", "2"]}], "]"}]}], 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"3", "+", "p"}], "2"], "]"}]]}]], "Output",
 CellChangeTimes->{
  3.488792767191676*^9, 3.488792808905917*^9, 3.488793162013826*^9, 
   3.4887935252501907`*^9, 3.488793555503607*^9, 3.488865162559227*^9, {
   3.48886520071071*^9, 3.488865205465639*^9}, 3.488865708823394*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", ">", "0"}], "&&", 
    RowBox[{"p", ">", "1"}]}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"r", ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", "r"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "p"}]]}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          SqrtBox["\[Pi]"]], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"3", "+", "p"}], "2"], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            FractionBox["p", "2"]}], "]"}]]}]}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.48886575064878*^9, 3.4888657652339582`*^9}, {
  3.48886581933279*^9, 3.488865819404464*^9}, {3.4888666156541348`*^9, 
  3.488866631100968*^9}, {3.4888666671325903`*^9, 3.4888667390143347`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "p"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"a", "[", "2", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "p"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "p"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "p"}], "]"}]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "p"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.488866740110392*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"r", ">", "0"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"r", ",", "3"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", "r"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "p"}]]}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          SqrtBox["\[Pi]"]], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"3", "+", "p"}], "2"], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            FractionBox["p", "2"]}], "]"}]]}]}], ",", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"2", ",", "r"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", "p"}]}], ")"}], 
          SqrtBox["\[Pi]"]], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "p"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "p"}], "]"}]]}]}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.488793789569804*^9, 3.488793838294694*^9}, {
  3.4888667733637667`*^9, 3.488866860451274*^9}, {3.488866908020997*^9, 
  3.4888669913359623`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"3", " ", "p"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "p"}], ")"}]}], "2"], "]"}]}], "-", 
     RowBox[{"8", " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"a", "[", "3", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"3", " ", "p"}], "2"]}], "]"}]}]}], ")"}]}], 
  RowBox[{"8", " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p"}], ")"}]}], "2"], "]"}]}]]], "Output",
 CellChangeTimes->{{3.488793815473049*^9, 3.4887938405194483`*^9}, 
   3.488794161779893*^9, 3.488866819483243*^9, 3.48886686462913*^9, {
   3.488866899194746*^9, 3.4888669164107313`*^9}, 3.488866994035596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"r", ">", "0"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"r", ",", "4"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", "r"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "p"}]]}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          SqrtBox["\[Pi]"]], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"3", "+", "p"}], "2"], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            FractionBox["p", "2"]}], "]"}]]}]}], ",", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"2", ",", "r"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", "p"}]}], ")"}], 
          SqrtBox["\[Pi]"]], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "p"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "p"}], "]"}]]}]}], ",", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"3", ",", "r"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{"32", "p"}], "+", 
            RowBox[{"15", 
             SuperscriptBox["p", "2"]}]}], ")"}], 
          SqrtBox["\[Pi]"]], 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{
             FractionBox["3", "2"], "p"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"3", 
             FractionBox["p", "2"]}]}], "]"}]]}]}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.488794067075335*^9, 3.4887940848916063`*^9}, {
  3.4888671439549427`*^9, 3.488867204858981*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"4", " ", "p"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "192"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"a", "[", "4", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "p"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1443", "+", 
         RowBox[{"7148", " ", "p"}], "+", 
         RowBox[{"10356", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"4132", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "p"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"192", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      RowBox[{"2", " ", "p"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.488794091793366*^9, 3.488794163934265*^9, 
  3.4888672095897207`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1443", "/", "192"}]], "Input",
 CellChangeTimes->{{3.488867502728251*^9, 3.488867510784161*^9}}],

Cell[BoxData[
 FractionBox["481", "64"]], "Output",
 CellChangeTimes->{3.488867511997096*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"7148", "/", "192"}]], "Input",
 CellChangeTimes->{{3.4888675189080276`*^9, 3.488867525464164*^9}}],

Cell[BoxData[
 FractionBox["1787", "48"]], "Output",
 CellChangeTimes->{3.488867526262821*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"10356", "/", "192"}]], "Input",
 CellChangeTimes->{{3.488867530846574*^9, 3.4888675369198837`*^9}}],

Cell[BoxData[
 FractionBox["863", "16"]], "Output",
 CellChangeTimes->{3.488867537542902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4132", "/", "192"}]], "Input",
 CellChangeTimes->{{3.4888675417788486`*^9, 3.488867547768396*^9}}],

Cell[BoxData[
 FractionBox["1033", "48"]], "Output",
 CellChangeTimes->{3.488867548566964*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"14", "+", 
    RowBox[{"32", " ", "p"}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["p", "2"]}]}], ")"}], "/.", 
  RowBox[{"p", "\[Rule]", 
   RowBox[{"d", "-", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.488871429325952*^9, 3.488871432320609*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"14", "+", 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488871437712955*^9, 3.488871442825336*^9}}],

Cell[BoxData[
 RowBox[{"10", "-", 
  RowBox[{"28", " ", "d"}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["d", "2"]}]}]], "Output",
 CellChangeTimes->{3.488871443438146*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "d_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"d", "/", "2"}], "+", 
        RowBox[{"1", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "-", 
        RowBox[{"1", "/", "2"}]}], "]"}]], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "/", "2"}], "]"}]], 
     FractionBox["4", 
      RowBox[{"1", "+", 
       RowBox[{"2", "d"}]}]]}], ")"}], 
   FractionBox["1", 
    RowBox[{"d", "-", "2"}]]]}]], "Input",
 CellChangeTimes->{{3.488881407317519*^9, 3.4888815169520197`*^9}, {
   3.488881569259194*^9, 3.48888158359006*^9}, 3.4888816320802603`*^9, {
   3.488884343110908*^9, 3.488884357362811*^9}, {3.489129992187929*^9, 
   3.489129996819564*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"g", "[", "10", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.488881524368651*^9, 3.4888815340433903`*^9}, {
  3.4888815940719624`*^9, 3.488881601811407*^9}, {3.488881641640506*^9, 
  3.488881652985693*^9}, {3.4888843680425453`*^9, 3.48888438732975*^9}, {
  3.489130007842306*^9, 3.489130019215432*^9}}],

Cell[BoxData["0.7823916699007342`"], "Output",
 CellChangeTimes->{{3.488881525661437*^9, 3.488881534512332*^9}, {
  3.488881589409795*^9, 3.488881602679459*^9}, {3.4888816388567743`*^9, 
  3.488881653663177*^9}, {3.488884363222937*^9, 3.488884388664075*^9}, {
  3.4891300050143423`*^9, 3.4891300197501097`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["x", "2"], "+", "2"}]]], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.4888874993463497`*^9, 3.4888875308269043`*^9}, {
  3.488887631128145*^9, 3.48888764017124*^9}, {3.488888503439125*^9, 
  3.488888523028*^9}, {3.488889034924211*^9, 3.488889070814715*^9}, {
  3.488890088090363*^9, 3.488890099954316*^9}}],

Cell[BoxData[
 RowBox[{"ArcSinh", "[", 
  FractionBox["x", 
   SqrtBox["2"]], "]"}]], "Output",
 CellChangeTimes->{
  3.488887531424698*^9, 3.488887660620076*^9, {3.488888511177618*^9, 
   3.488888523640689*^9}, {3.488889038998968*^9, 3.4888890721678467`*^9}, 
   3.488890104126725*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Gamma", "[", 
   RowBox[{"5", "/", "2"}], "]"}], "/", 
  RowBox[{"Gamma", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.488889301618594*^9, 3.4888893104261417`*^9}, {
  3.4888910941889133`*^9, 3.488891098060769*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SqrtBox["\[Pi]"]}], "4"]], "Output",
 CellChangeTimes->{3.4888893111582623`*^9, 3.488891098921378*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{172, Automatic}, {Automatic, 47}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 2014, 66, 254, "Input"],
Cell[2584, 90, 334, 11, 33, "Output"],
Cell[2921, 103, 276, 9, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3234, 117, 351, 11, 62, "Input"],
Cell[3588, 130, 1185, 39, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4810, 174, 198, 4, 32, "Input"],
Cell[5011, 180, 185, 5, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5233, 190, 5731, 158, 517, "Input"],
Cell[10967, 350, 1770, 54, 99, "Output"],
Cell[12740, 406, 1042, 29, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13819, 440, 145, 3, 32, "Input"],
Cell[13967, 445, 631, 18, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14635, 468, 1140, 34, 111, "Input"],
Cell[15778, 504, 776, 27, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16591, 536, 1597, 49, 210, "Input"],
Cell[18191, 587, 1142, 35, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19370, 627, 2300, 71, 285, "Input"],
Cell[21673, 700, 1118, 36, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22828, 741, 120, 2, 32, "Input"],
Cell[22951, 745, 93, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23081, 752, 122, 2, 32, "Input"],
Cell[23206, 756, 94, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23337, 763, 123, 2, 32, "Input"],
Cell[23463, 767, 93, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23593, 774, 122, 2, 32, "Input"],
Cell[23718, 778, 94, 2, 46, "Output"]
}, Open  ]],
Cell[23827, 783, 306, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[24158, 796, 384, 12, 32, "Input"],
Cell[24545, 810, 176, 5, 31, "Output"]
}, Open  ]],
Cell[24736, 818, 905, 27, 62, "Input"],
Cell[CellGroupData[{
Cell[25666, 849, 347, 6, 32, "Input"],
Cell[26016, 857, 311, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26364, 866, 434, 10, 67, "Input"],
Cell[26801, 878, 286, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27124, 890, 256, 6, 32, "Input"],
Cell[27383, 898, 154, 4, 50, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Untitled-2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     18295,        443]
NotebookOptionsPosition[     17624,        416]
NotebookOutlinePosition[     17962,        431]
CellTagsIndexPosition[     17919,        428]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData["c1"], "Input",
 CellChangeTimes->{{3.493964108595874*^9, 3.493964109023267*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"37", " ", "\[Alpha]"}], "198"]}]], "Output",
 CellChangeTimes->{3.49396411049688*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"zfav", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.49396411954882*^9, 3.493964129111693*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "[", "r_", "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["r", "2"]}]], "-", 
   FractionBox[
    RowBox[{"37", " ", "\[Alpha]"}], 
    RowBox[{"198", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["r", "2"]}]]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"99", "-", 
       RowBox[{"143", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "6"]}]}], ")"}], " ", "\[Alpha]"}], 
    RowBox[{"495", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["r", "2"]}]]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]"}], "5"]}], "+", 
     FractionBox[
      RowBox[{"24", " ", 
       SuperscriptBox["r", "4"], " ", "\[Alpha]"}], "5"], "-", 
     FractionBox[
      RowBox[{"176", " ", 
       SuperscriptBox["r", "6"], " ", "\[Alpha]"}], "15"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["r", "8"], " ", "\[Alpha]"}], "2"], "-", 
     RowBox[{
      SuperscriptBox["r", "10"], " ", "\[Alpha]"}], "-", 
     RowBox[{
      SuperscriptBox["r", "12"], " ", "\[Alpha]"}]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["r", "2"]}]]]}]}]], "Input",
 CellChangeTimes->{{3.493964216821108*^9, 3.493964221515422*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["r", "2"]}]], ",", 
     RowBox[{
      RowBox[{"y2", "[", "r", "]"}], "/.", 
      RowBox[{"\[Alpha]", "\[Rule]", "0.5"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "0.9999"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4939641615284357`*^9, 3.493964193863608*^9}, {
  3.493964226646511*^9, 3.493964247379774*^9}, {3.493964934148765*^9, 
  3.493964968537787*^9}, {3.493965015490242*^9, 3.493965048967435*^9}, {
  3.4939651457092237`*^9, 3.493965151452916*^9}, {3.49396519573665*^9, 
  3.493965195861863*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1gk0Ft0fB3ChsqVE9X9SnsJTaBGJRH3REyUkVJRoIYRQlkoJpZToVSRL
yFuUbFkSXiT7vm8l2bPOKIUU/a85Z86cz5k5986dO+f3+64/42BgycnBwVFI
zvlrkWbTDrmhI3vm/s4fNJ7prUk/wVDAzYvvB+Y93ZPVLctgY8qLK3ze0ZGW
Q29Yevi+uXzNvCUTfacZDCOscxKym5t//p7Zn+NME6ge7PCdJa6yVuCIYJlh
eab0pT/E+hILvang0/BK/iXzm3jX8nGupQwLuG3VSfk1P96CTz6yEefI+Ou5
pokFx4sX6zNtwP3vZYnJ+fE7U+46xtii5o6B0A/inupw/kDWBdysT6r6RnzO
rLDE2MgR51z8j9DEn5rfLR4KdkK1FfV6lLi46N+7vAxnlHErFQzMz68aWhF6
3AWmj8Q8e4mT0gL4ZSJcYb/TV6CL+EnMFX9t5hUU3ez2byNestqh5uOpqwhY
VO/dROwdaLHUNsYd3cYa++qI7TwPBfqxPDCyOl6+lLh7it0ganUDyebRJz8Q
v1Z6ynvUyBOrxP53NJd4XfJD7YFgL8TG+SWnEvNFXq9axLgF9v88ucOJi0ym
R2uybmHbiRvhQcQ3VlxaEnLcB0z8/etP/OO+td7GiNuYsvWU8yTudDes02Le
RWnqLcUz8++vVDO+9P1dPDzpo3yc2HBiv1DbqXuYCFrIZ0Bcdn6PgXWMH3yW
3BJWJ041kW7yZQWgING5bM38elY8/6FfEoDUg/ZKwsQb68VWMKweYJbVd4mX
WE+S77WR0T/IaT545OccjcLwvyN9wYE41DabVUGceG/YfiEjCA78+Xx2xI5N
Dx5tdgzCnuldu82IFcR2ZBmWBqH0/lEFfeLsNze4Y1yCseWSreN24rI2kfA9
DY/ReIxr3dQsjb4NKHPzC0XVkWjTS8QvHfvGIntCEb+fbjtNbJt9V7hEOQxp
lm0MfeLvuk1mIoNhuBfoNrSJ+K+zzc8UdgSyAjrzu/7QWF34SHx4NhJb67/t
B3GngPJ+oSNR4NmVKihD/Oxop/3OhCgUci0KFSEWcQky3bslGqIfLX8P/qYR
xvMlLvBTNM5u+jUZQPxS1nnP1p0xEO6fK6udId/jeqSt1bfniLhf0iT5i8ai
ppicVatfoN7ojzAfsbZMHH+Zxgt0ZRoy6WkadS3Jr6WCXqBSzTLsHXGHbMHI
kGIsuou5xQ8QT3b32tpdi0N6WK7rqSka0prSdk6L4+EoJi5v/ZPsV8SW/9Zv
i4dhzZUfmsQp3+UEGozjca64y5tFrBi1K0E+Ph6Nv9u5en7Q0Jg+ODqh8xot
zlaPjYlN4y/YuT5MgGjc8VmVCRoPBNPt3NcmY2ywuvrTOA0L7xU25vuSEa5d
3ZZOvGvS1XKvfTJOClS+8Sfu+6xsxp+bjJDavOo9xBEtX+J0t6Zg7s/FxEia
xrcXlqGfq1PAx7LmP0LRCGc7XZsVSIW4zAbViBEat+eeXaXXpcJaxn2hA7Hj
u4bL3QqpiMnLiFAn1tys4FJsmopo7TaFgWEa48JT9v4Jqfh5OId/CzG795r5
Wp00nFmmbPhmkAbl5aux2y8dqUbdGkH9NBoUhRd1RafDWqvFypT47cjTcu+3
6XB9k35YktjjSJp+WXc6LPmlndP6aCyV7jQz3JkBS9vqiZpeGtvqtrvb9Gcg
Z+tYx0w3jYtiX9KCkQnQProbOsn+ZO9gURNZeKX46kRlMw2//SZaTJ5sVERm
2twlXtdyzUZ/TTZSNnOytYi1vxUmprKzMZWoefJDE42nGw0U3YKzQWXZiL9t
JOsJuqDFoZSDKPnpn4/qaTy0j7NZfvU/dGlxZklV09i6jpGkyJGPCpX8028L
afQ/y9U0Vv2Auow5VccEGo331f7UjhSBXRnyrTmQRrt/5y1h+1JkDP3qjHGh
sYzKeecgWYFkqQpJQ0MaZhbp+SGJVfAOiYzIk6VRneZxf0a6Fk/pGEkPXvL/
yLE5Vag6fPVrEZXqoPDwUUuc2bYGsM9VPJRPonD7Bc+/Af6NEBJKu3j4MgW+
5xILTPuakFPqwVIBhbAtVfuXSrbAIifRWGYRhcJzIgM1Hq3ofZOR+7dwDNMy
w3bOH9pwirFlep33GIojzQ9sWP8Rs+rSsSzFMYj/zfV1ufIJ5stYQfkDo/Ab
fvUmPrsDQa1WVmpPRuHvs2Pb6MpOfHLYx9y4ZxThr/WeCJt+Qfhw/sXN/SNY
Y/5Szk63C2Wbvoco3h2BktqvAqOZLhhk9fOOM0fQNrBMKyW8GzqHU+e03w1j
n+X0ZKB2D0a2v19Vrj6MGRMjY43JHvBsK0/+XDKEHSJuSZaPe3HLNXaKS28I
qrE2skvZfbCO0AsqLxxE+az4i00DfaCdgvaGqAwislK/aqVPPwxZ0Se+Jn2F
mpOemK/cAJ66hlx9uuQrrDqWW9o1DEC9r7Dx9IUBnGDGtbR4fkVOe2uhaWY/
mjdy7k6XGIRP4FX1vAX9CImtNzpF5nEPDi5/QOZlzTqGPHQcwuILnmUXbHqh
zGitUVo+jFUJM3nMgB4wliyRO1swjC9p1T6f/Luh7pbJPmk/gvDvOt6i17pA
x0rpViwZRfSO0fS68k6cT7LxzM0ZhWBXcPzzTR047+70UsJsDP6DzmtO2rbD
za7VPfrUGC75uQt8Mm/HrZO7D609OwalgJZSA6N2RIJ3cqX1GOIPeXjI7m5H
I9ezvXwXx/Cau3o6QrAdqvfrOsd9xjDBobJPLaUNgk9lV+QljuHCsfNhFlQr
UvPGvIxnx2Ce0r8wwbAFYvScPT8HBWaejsOGfS24x1x2PI+Twtf3D/geK7bg
rKe8vCQPheBBlpcRowUiGm499HJyX6dtsU5nM9yKOfbekaJw1M2eLXSuGapV
wtxvDSlUTJo8VrNrwss/kuPWRykU6T2PkDNtwootih2iJuS/PTjrIaLTBMrf
ON3LjMKwiKx+8qYmRB16aqFrQ+FEUs+hHcON4GzcUNznQeGjRbXMGYtGlLYr
3xaOp+DfZcVaqdMAbZbYnicJFG74DaZsUmlAlSPn5JpkCuy9ciu3yTSgbnGl
5YZ0ChOZKxO4eRrwcYfpPuU8CrzVA96tH+pBBXpwmzdQyGy0cf6hUA8R7ULv
+BkKEveUNPV56/A4OG6X7CwF40Ghy+EjtWB0+31P+0vhp4w1+2xRLcQuG53J
5Sa5JNzC66hLLaRi+9XrBEndiDG7l9FUAxVOngWT4jTid3YVPvKtxplsnRvq
B2kYPKuiDuVWIPWYlryQHskhM14Vzr4V4Pqp3t+lT2MiUihLxrACz2WVDnoe
pWHTXLgSX8sx8Hz9qvzTNAbPbDR9x1uO8w8mk1Qvk5xW/k/aiEIpsjd/Oy3g
TsMqbjzpyVQJ+CtGRDqu03BoHYgKyypBAnf3VfebNKICmdO3VUpAXanUzA6g
8efFPxwGisW4aBHdqfSC5MbJK3olHIX4sCA8cPFLGoHDdybYGR8gHBXMbo0n
dfj0FaE71h+Q3n4v3jWFhkSa0+UVlQWY1HNxzcghfUTrjtRej/fQHHWQ9skj
OZXPd6Zyw3uE3D3fYVRA6jolGlIflo+dReYaP0po9IarTb6SysNVZW3B7Q00
jj2LOHCMJwcVLewCTlLX25wk4qTlsiHqDOeGVpILPnvFFhlk4b8khY9On0nf
2damuPp6JgR0ZP3Vu0gukVg6Xn3zLU4OSasJkT7z/n0tp/iNDMxJMGNTSB9L
MHk7ZkH6ml4Bw8ST9MF0qvK0LiMVUWYiAvqkj3LxXt+0uy4F478F85nfSM7k
4XG1b02CWijvRZr0cc41GQcnSl4jUJGblT9J47LLHaw1eomexrnWAJJDDmjI
u/DoPoe80y+S4EmumZoMrXGPxE3BH7u3kpxnb3bYkzl1H/8HM09U8A==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13k4Vdv/B3CkG5mKQ07JFJVuGUqm8K4IVxm+pa4UjcqYoaS4mbqapCJK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 0.9999}, {0., 0.9999999999999998}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.493964212734255*^9, 3.4939642477034082`*^9}, {
   3.493964935227044*^9, 3.4939649451910467`*^9}, {3.493965039684993*^9, 
   3.4939650458430862`*^9}, 3.493965152178918*^9, 3.493965196501958*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"ooeom", ",", "sol1", ",", "zn", ",", "gn", ",", "\[Epsilon]1"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ooeom", ":=", 
   RowBox[{
    RowBox[{"d1", " ", "r"}], "+", 
    RowBox[{
     RowBox[{"gn", "[", 
      RowBox[{"zn", "[", "r", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zn", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d1"}], ")"}], " ", 
           RowBox[{"gn", "[", 
            RowBox[{"zn", "[", "r", "]"}], "]"}], " ", 
           RowBox[{"zn", "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d1", " ", 
              RowBox[{"gn", "[", 
               RowBox[{"zn", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"zn", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["gn", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"zn", "[", "r", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["zn", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"gn", "[", 
             RowBox[{"zn", "[", "r", "]"}], "]"}], "3"], " ", 
           RowBox[{"zn", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["zn", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"gn", "[", 
         RowBox[{"zn", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"zn", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["zn", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gn", "[", "z_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"0.5", 
     SuperscriptBox["z", "10"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]1", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol1", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ooeom", "/.", 
         RowBox[{"{", 
          RowBox[{"d1", "\[Rule]", "2"}], "}"}]}], ")"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"zn", "'"}], "[", "\[Epsilon]1", "]"}], "\[Equal]", 
       FractionBox[
        RowBox[{"-", "\[Epsilon]1"}], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Epsilon]1", "2"]}]]]}], ",", 
      RowBox[{
       RowBox[{"zn", "[", "\[Epsilon]1", "]"}], "\[Equal]", "0.935"}]}], 
     "}"}], ",", "zn", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "\[Epsilon]1", ",", 
      RowBox[{"1", "-", "\[Epsilon]1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.49396527745844*^9, 3.4939653452283707`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NDSolve", "::", "\<\"ndsz\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"At \\\\\\\"\\\", \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(r\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" == \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.9993132419988769`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\", step size is \
effectively zero; singularity or stiff system suspected.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NDSolve/ndsz\\\", ButtonNote -> \
\\\"NDSolve::ndsz\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493965341483779*^9, 3.493965345699862*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"zn", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1.`*^-10", ",", "0.9993132419988769`"}], "}"}], "}"}], 
       ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.493965311370241*^9, 3.493965345707794*^9}}]
}, Open  ]]
},
WindowSize->{1079, 750},
WindowMargins->{{Automatic, 41}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 94, 1, 32, "Input"],
Cell[664, 25, 141, 4, 46, "Output"]
}, Open  ]],
Cell[820, 32, 122, 2, 32, "Input"],
Cell[945, 36, 1742, 56, 82, InheritFromParent],
Cell[CellGroupData[{
Cell[2712, 96, 777, 20, 48, "Input"],
Cell[3492, 118, 9510, 162, 245, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13039, 285, 3346, 97, 223, "Input"],
Cell[16388, 384, 793, 14, 24, "Message"],
Cell[17184, 400, 424, 13, 33, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> adsbh_extraction.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      5782,        166]
NotebookOptionsPosition[      5351,        146]
NotebookOutlinePosition[      5689,        161]
CellTagsIndexPosition[      5646,        158]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", 
      RowBox[{"ArcSinh", "[", 
       RowBox[{"x", "/", "5"}], "]"}]}], ",", "x"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4816325770606337`*^9, 3.481632605637354*^9}, {
  3.48163309738196*^9, 3.4816331151804457`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtzH1Q0nccwHFRFERUvv1arasEOx+WT7Pr2pZTvp9h29LUTLMuvCxJxcoM
nXYm9qSWWWHUzIfKTJ1P+ZQNKtymZUyK0Ka0ymnmiWZa3GlEgjoZ3e2P973+
ezvzDkbEW1pYWISa+2TZUZ7Nmjgh+9r/ytWskO2sHdhHnvv9J01d7Tks1l78
cN3mvZ8suydiWrMO4+X9f0nJZpMC0g/MMPMx92xul96sei6xcIpZip8xWwwT
ZikDI+5aZj2OyGfL+sxWKMtT3jJlWDhR13bCbHNL/kCSjxL7R81XF3gpMR/3
lr5LVePJuTiflwfVOHlstUbS3I8rpVzfhtp+THPOdX/1zTBWfBW0VLlmGBcw
HntU7NbgRqoMXdqqwbyBrR1WqtfYobl3b+rd1zjlz1zeQfdJPMqQFBhsJ3Gr
gB75eZAWe6SKov9hanGFcP+k7/YpLPPy6K/0m8LZ5fNbPrybxmyl5nq8Yhpb
qIfh90wdtvyho6EtWIfd0hIytnrocdiKYTeq9gMe1Rdvs/vjI7Z4fmSIl/IR
B4/tO3IxxYBD4y5u+GyxAYeNij2dnGZxIzNHIWk04skHvOMPm+bwoacUzzz3
OeyDnq0M3PUvlkZvkPR1zGMa1scO6hZwpbBWwPdbwD9quTOroiwgUcneqew1
4RedcSSuFwkkIao7CS0WID0tj2HpSXA6/OiSb/kkSLBOH+7psYTRQ3KKjbcl
7EkVSumXreBuREhtwKglfMn37AmJJUN4DLsko8gKnizysktfbw3zplsC9jYy
/NacfcXLygbc6gIFv1KsQUjyCFe9tAHP3nuamC5roA1mbkyWUEAwUXN28JgN
jNU4F5ZnUYFMlo5u96RA4RfLyLIoW1CwfrpwXUMB8eUERSyLBhN3urmogArc
wp099HEaBKhmBurW2oJhQ7WxvN0Odh/2Nd0YswXNGCejM48OFXbFZ7zP0KAy
YM3y7lh7sJxVCVR+dtB0Mh3xvR3Ak5YWtmLIDvKi9myy0jsAw/nmidtZdFg3
WFGf1+0IZ1ymahju9lCy+kpT9yYGVA1lOQvl9nDsnqhkk4wBslJKW/QBBwhd
HlWtdEHg+HRhmQA5wnfJimiUj2AijbzLUOcI5St4Lio9gjezDW1PXBng8qC2
KCx6EUzclSfOCBgg9u706GtfBBz/4VCt+ZugI/c+8iDgPVlKCqYi4LW+Z+Wf
J2DVWr24IRxBUnbkfPAFAmqa3rpqtyBIj5Q8p/9MQERLZ6NPJILT+vQCcREB
7NrF4tYoBM3rjXPFZQSQqTuabnMRGO+bntU0EHD1yRtOexwCcR9dJFcQoA6K
HOrMQHC56kDiqUcEKJOzb1pmIqhK6wnc+JiAelydxhEiuL1EPPu4h4DWzQ/7
7h9BMMglEtV/ExC99NLrjmwE7pplgSMaAuik3iTZOQS+kkynX8YIGBHlxBhE
CPxODhjjxwmozVzL+fo8ghD3spsTkwTMaESvJBcQpO5nOU1PE7CUxk5tKUKQ
5X/CeEtHgP+NdzptMYKT9iNP0/QE8M+V8b1KEZS0VJ01GAjYl091rb+CoPI4
md82S4Di5YPk8asIGrbEc7LmCfAez7nheg2BZFXXSvYCAYWcoBd7yhG069yM
JhMBVNFiQ8V1BP8B6GsuRw==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxFxWlIkwEYAODpPGrOcgqRmNuniMt5pD+CjDzSIPMi0yVNOjZ1s7xSHJiz
yzQdoa0ST2RM0xBxZszAjmVqmtdCV1bMSJxLWgra+tKpueqH7/vj4fEQ5J5K
t6ZQKHH//L/pmsAuKE0Suv2glohNJs6EbW8ZUt8iiItwU18ly5a4AmeFiLNX
WVJYu5FRvcyqh+11c+wlVjusGJXn/WD1wsouqS4rYBQWhU3WL+Zr4RyDj16l
/AzTPErZXw/NwlVOYxzFBT0s0CW9oo5/g/PelApy2Ua4+zI9ce+JJVghyTQG
Ji/DJfLNhF+LKzBFOxv+osgEexcIC5M4JDxP1p52ePkbjjZcuno/bw2On5f5
MpnrsHFAcONt5wYcwJh2jzz/B6aFkfwZ0xZ8fIm36smlhG//qT/NiudnBfdU
DJ4jSFxoK57VaKzh1HxJD72BCh8Q+Wpi+TbwO2c/B3GwLfxcWdLoR7WDJVac
k+NfcNpMUVSOyh42tHlUy4t3wNX7XW16uTthWYNwmE/QYF71WQ19AV871mqW
qx1gvSGisL+cDjeHBLlN8B3hzjIxQ+S/Cy7npsZQSfzgjKK9fGI3XOfT2DkR
4wRf76usi+nF49y4raNeDPhoznAKQ4rL9wm8xknca+BRTXyKMyzz7+dMqXGh
yWZyhOMCC7p/EtK7eFZJ4mb0PVycqPpIf4BXkOIqWQ2uDDZv1Dbh5teW6bYO
XDZFrxwcxhtasjNuj+AtBZrIqDH86R7Z+pgGn+G5ZGg/4Gy9a+ScHg9UFTEf
GvDDZTpz+gIey256/N2I52cSzJUVvPjITfMTE17mOPe+gMTrulrurK3hzTds
RM/W8Y6E9IjiTVzlOeQeuoWrTd5miwX/C0XwNRU=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 5}, {0., 4.999999897959183}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.481632591067129*^9, 3.481632606362599*^9}, {
  3.4816331009529753`*^9, 3.481633116248968*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"a", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], "-", "1"}]], 
     SqrtBox[
      RowBox[{"b", "-", 
       SuperscriptBox["a", "2"]}]]]}], ",", "a"}], "]"}]], "Input",
 CellChangeTimes->{{3.481633792205703*^9, 3.481633831298712*^9}, {
  3.481633896684698*^9, 3.481633910589167*^9}, {3.4816365521640778`*^9, 
  3.48163655472885*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["a", "2"]}]]}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", "b"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", 
     RowBox[{"ArcTan", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["a", "2"]}]], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "+", "b"}]]], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.481633912124928*^9, 3.481636556688043*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 581}, {25, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 393, 11, 32, "Input"],
Cell[963, 35, 3106, 58, 250, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4106, 98, 434, 13, 79, "Input"],
Cell[4543, 113, 792, 30, 59, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> adsglobal.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    309962,       5159]
NotebookOptionsPosition[    309469,       5138]
NotebookOutlinePosition[    309808,       5153]
CellTagsIndexPosition[    309765,       5150]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"(", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}]], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}]], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Opacity", "[", "0.75", "]"}]}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"1.5", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{"1.5", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"0.75", "\[Pi]"}], ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Opacity", "[", "0.75", "]"}]}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", " ", 
    RowBox[{"Arrow", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1.5", 
          RowBox[{"Cos", "[", 
           RowBox[{"0.75", "\[Pi]"}], "]"}]}], ",", 
         RowBox[{"1.5", 
          RowBox[{"Sin", "[", 
           RowBox[{"0.75", "\[Pi]"}], "]"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"1.5", 
           RowBox[{"Cos", "[", 
            RowBox[{"0.75", "\[Pi]"}], "]"}]}], "+", "0.07"}], ",", 
         RowBox[{
          RowBox[{"1.5", 
           RowBox[{"Sin", "[", 
            RowBox[{"0.75", "\[Pi]"}], "]"}]}], "+", "0.1"}]}], "}"}]}], 
      "}"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQvaNDuNmK65Vj3ZVF7SD63k75PhB9KP7/BBAt937m
DBA9k3nDahCd8Tt6A4hexjofTPcyNp4F0auida+DaBEJrWcg+thW0w8gmifH
8SuIfsz/7ReIfvDkGKM1kPZe+BpMr7GcYRbMD1Sfx28Boo9kS9uBaJvNQWBa
/FiAE4jmutXsDKJbdBoyQPSn6oIcEL3E36YRRB94EdYKol//81kLoivOz9gN
ooOc+a6C6EuahtdAtF2g4m0Q/Ups8mMQ7bDY8QOI/rLqzkcQnaT//geI/lXQ
8hNEb9iz+x+ITud+yhsCsi95vSCIPm59UwxEAwB+dJH9
  "]],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyNnXVYV8vTwLG7OzCxuwsZFBu7O7CDa3d3F3Y3dvvzmix2XFtRFAwUEFAR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    "], {{
      {Opacity[0.75], EdgeForm[None], 
       GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFnHfc1UQThZPNTe4GG6CgINUuNkQFC3ZQ7IpgRQVUwAIWsKEiRbAgYsOu
oIC9dwWxIBYsqKgo2BtgR+z1Ow8n/r4/8ubcfTe5ucnu7MyZM2nb94Tug0KS
JF8VSZJp/63+tM6T5FPhpbUkeUz49jRJTlKn27R/Xu3fqf0htU/V55+FHxe+
Q/hU9blb+5fV53e1T1P7Xfr8q/ATwncK/6DzL9GmpuSVepKM1fc+LDxZDeeq
z0nqM0rneVb7+WofLfy88PvCJwrfKjxL+DThe4RfET5X+DnhBcKJzvG0tgf0
+Wy1P6z9W2oOantG24P6fIba79P+NbVvrmt5VPghbTsJ/5QtO0UyTH0eU9vb
wiup4UXOq8+nq/1e7V9Ve11ts7Q9oc//6PqfEr5feHntX9A2Q7jU/nlt04U7
RF2rfvOFOnaRtsW+3ORO3YN99L+vhL/ReR5U4xT1v03tf5ZJcq2uqaO2Dto+
51mpzwPqM1l9jtf13Kz9U2rfTue4WOe/WvhR9blUfc7R/7qq/Qq1T+TZ6Rzf
Z37WXdR+udpvFL5eDd31+QfhScKHCCc69gvtPuP+abtV1/OHruea6lreTD1O
vmHccD+03aU++0a3dVGf3zK389u+1qZ/Jzur7ZfM+A792Tv6fuyoth+rsTFG
X/iizv+BcFP9jle0zdbn29X/L13Ddeq3mtpe5X9qX6h+Xyb+Xaur7TU2te+q
c1+pC7hJ7ZsKjxK+QPhP/a+ltu2Fa9EXv552v2n/m76jufDuupCDdJ6N1W9V
4U7Cywk3Ee4o3EB4HeaNjtlY/Uudpya8Cdch/K/+t67wCvot7dV3f5632lP1
WV+4gXAu3F64lc7ZWedsqH4XCJ8l3Et4nPAw4cOFD9T5DlT/Y9V/LR3bX/hk
4RV1P76r+/eeov1h2oaq/VTtj9B2JvNF5xms8+ytPivp2FLtW6h9DeGjhE8S
Xl7n+abu+9xP33WI8BlqP1PHnqJj91X7ecJnCh/Cb9exx6rPYPVZT3iQ8BDh
ATp2pPD5jBu1/6PP6/DbdewGOvYvhpbuyZqMTW69cDvhvYSj8AbCewtvqf57
qn9bfW6k8yync3ZSe0e176H2NmpvrPbl1b6l2juofTe1t1L7LsIHCG8ovLnw
7sKthRty7ws/rz/0uYW27YQ34Bxq35ZxqP7d1X89xofwfsLrCjcQ3kQ4CK8o
vKlwTfhvHfuXjm3Lc1d7O7X/IfyX2v9UexueF3NHW2vus/q0V59Mx3YTPlB4
I+Gg374W164+DfW7Guj4jpxT7WszlhNPxDWEuwhuq2P31bHrYNOEr9S2D8fr
2Ak6dpL6HKvvHCd8FXNP/99Q/f/lngtvlHuOR+GNhVPhz1L/vlX0r89TX2MT
4S9S/9amwo3Vf3P1r+vzh9p+Y4xr+yj1715R22aaiP8kftaN1H8z9S/0/y+1
5cwntf+i6/pF17ca/bVfS5+3Ej5O/Qep/y7qd6jae6u9t9q7C3cXPki4r/oM
UJ/t1WeY8OnC3YV7qU8f9emDzcH+altdeD+176f2A4X3F95f+GDhgTr2BB3b
Tf2OFD5GeAfhQ9TncOaP+vQQ7il8CPdTfQaqT1dsr/Bl2nbFTmn7hWebeI1r
m9sefZPaZrQUXld9d1J7U+6ZttW0baD2ddS+o9qbcK3CWwuvKNxceCvhFYSf
1DWsrW0j7Jjmaa2Brp9nyP3TtW2m9qP1vY9rO1z4KO0f03aY8C76/+UaE1vp
PBtj2/R5c7VvItyisgMbCjcV7iD8nvp9x1zU9o/OsZ6u4Sfhd1Pb9Xq1jrTJ
vTbMS23fsefvpLblDK2/1GddgR+FV9a1biEc9f/ftTXTtiFzUH3Wyb3uzMJe
auvMWpHavrYQ/pXxoq2d8Pa6qPG6gGuEB+mclzPn9b+jdNxgtR+j9vlqu1Xn
vIr1S/ge4RuFj9Hcmaj9dH6L2m9R+5X6/I7wVOEJ+C7CNwqPw96q/0Wsw+p/
hPAVwvcxBoQn8UyE31D/m9T/En2eIzxJeDz+gfBE4YuZU8J3C98g/InwXcLX
C38kfKfwdcJb6nedr+u/ROfcSvgC4UuFOwmfJzyeeaHvvUl9ZwhP1bGjdezJ
+ny42i/X/l6136P2sWo/Q5+v1XEDC8/9h4XPEr5FeGud80J9vkz4SB17jfo+
InyA8FjhWxk/wtcKPyp8ks55BTZXnw9T+2Xa34PpUNv6ued/Z527g865E3ZJ
eHPhnfEB1Kdnbpu+jdrbq31Hte8pvJtwd+HDhPsK9xXuIzxQuB/XJnyy8ADh
zVlDhLdm7gufKNxfeJTOP1TnP0DnHyF8hnAP4S3UZz312Yb1Qrhd3eNqO+GO
ddvPnYW3E95NeCdsv3A3rll4B+HdGXva/6rPzRLPie+redFL9+FSfc/dwl31
/53Ubw/hPYS7Ce8nvJfwHnWv+wfq2vro2rbUMfsI9xLuILy7+uyqPvuqz0Fq
75t7nnbl+UT3H6v267Udhi3R3P+6bt+oj9p6a/70wCbo8+xgvKfav8t9b/E7
Xgq+Br7vZeGe2EP1+T63PbxV51hO37VpYp/n29zXvxNrU+b1cX0d+6yO3VN4
cmafCX9pM7W/ovYDqnX5y9xjgDX3i9zPmnX5c+wqNl/X/4yu/0u1/Sz8mPD7
wr8LvyP8h/CvwjOFFwr/Jvyq8Pc1+wgzg/2En9T+iNoXqP1H4TuE5wrvjM+W
2a9bovbb1P5mzb7eI8HtS9V+l9rfqtnHWJh7rLLuf5X7uR/A/c78XfgSX6t9
n8Q2e3Kw3cYm3Rxsl/CfWc9Yy/AVF+Tug52bEmzrrtX39tfWiDmv/QBtKws3
V5+pwbb9GrX11Zarfaz2W5Rel67X/hhtq6j9au37sAZg47TvrS3L7bfji+CH
XKm2w7T9hY3U/kBtPzCPtT9I2xLh1fW9DwX7PPgh3+Qeh/hED4fKLxJ+Ltgf
m6Djemn7k9hC+26l59947XcpvQ5fpn1PbR8IX6z91qXX2Eu037X0HB2n/Val
1/k3dM07aCxdy3zR50My+4T4XYtzz8331Hfjup/tu8Ib1j02F3B+4b2FT9I5
6sKNdb2DhaPwysJnC69Q93P7Sv0vE35S/RcJXyL8uPB84S3r/v7FwpcKT+OZ
C18l/Cz3Rvhq4eeE3xfuUvcY+UB4r7rn4kWcp7SPcFC0v4v/s5/w75ntRz/h
oP7L63qOjh4r+AcnCBdqbyS8UOe4SPiBmuOsratYi1h1S21zdZ4L1Wfz0n7Q
FmrbStsnifG22t5I7YNtU/lhHNu5inXxGxfltnWf6xyj9V23MneFxwrfJ/yD
8EThl7ATwjdgc7ArxF7CLwiP0DWvVPf4Ze6dk9nnZL4Nyxxv4qtOC7a3+LAz
gv3YV0s/rzVqjgOmBz93/N8ng31gnuuhmfErpe9PG/xc2cwFws+o/bXSz3ot
tb8l3IR4imvRta1Y9/x7W+2t8C3VPk94DdYF4XeE27CmYKuExwjfjv0jxhV+
nvFZ+jduJDyn9FhaX3i28N+6jobCr5f+rg2E32R+Ew8Kz2V+Ew8KryD8bd2x
ajPGUG6bgO+3T2ZbOkn4xMzx2k2MaeGzhCfio2aO6V5Obfs/TMx5vJCa9zhc
fY7WOTvjMwX7sEfhE6r9WGwy/g/2NPd62lJ9dmQMCq8e7EcfKdyceZ96LYaL
+USfzxa+Q8eerGsYIXyn8GDhkYnXpzfUp1fidevNYJ+zk/Drwocmvpb3gq+n
l45dmtuv7i98HLYXfxs7ntt3pf3X3Ov7EP3vcx07vPotv+T2DYYzt+A3hAfj
YwVj/KFPhYcl/n3zg39jU42Hg3X/j0t8H47XsV30/7qey5d1cztn4mvU/V2n
qM8EbXthQ7S/Stt+woX6f1E3t5MLf143t1MT/qxuLmi8+t6g7YjUa/HB+q5N
hIcRZ2sbpfOfxbXUfT/P1v6Euu/nYJ67+u9JfKBr7qX24/FVtN+18PrLvTpS
fbZWn4bBazDr74mMH9Yvfe4t3E9429T3/CjhbeiH3Sr8XFYK9gn+8wcOU5/N
9XmV4OfKM10x2LfAr2gS/Ix5vvur/+HqvwXH81uFO6aOcfbNzG8wpt4NHleM
qXnB44p52CNzbMvc65k5rmf+fJrbx3tI93MIPnDN83n/zP4J8//D3HEKtuOj
3LHPcJ3/B51/XOK5+llu3+9h4dN07NjENuLj3LEP1/9D7liS+fxJ7tjzQX3v
0XWPL2zEAZm5BdaVG4jDhWczHwuvWfAA7+rYtRLb7uuDMTzOdXAciTm474kl
EtuL93KfZ7HwGJ3n/sQ2ontmLmht4b0zc0fYkf0yc0ofY9fU/47Ea9uNwbwK
z/rn3DEvdjwUvg/Yskz4YuEx6v8LcUJi231mZp7waeGhmWOB89TnV+KcxGtA
Xhifr/bf1D5B+ALh34WvrGzOT7ljc9bUBup/g/BdwkMyj3PWsKLwsafr2EU6
9tzE62up9uuF52p/tLbTE6/HUfg6xoDwqZn5UuKZxTp2tPBTaj8jc3w0Q/j0
zHHTSPX5MThWGiG8JPi3D2XtFx4jfKbw18LnJV7bzs78HBln/+buwzp3VuYY
80HhUzJzhozzJbl5gyOi7T9cBnPz0mibh//Yo2Yf8kP9//FoO9BTW//UPNuB
2g9Izd0NJ3ZkjAp/pP5PqH9v/e8cYkd+f3V/2kdzgB8IPxYdC3wu/Ey0jTxb
/S/kWlk3WbMaaLyxHqnPJtFc4kf63SekXkd+V/+ba15fPlafVdT/5cy/9aXq
93LvZ1f3f35hO4WNOlTnODY11/ehzjkoNU/IuN1B511Fn//U/paa7TB2+raa
7fPH6n9i6jXuM53z6Wj7/YnwjOg151Php6Jt+R86dkrNa9CCwjaUcbU09Rxg
/BOX9k1tJ39mjKQeG8N17W9l5n4Z+8wBxjm+yZuVf/IT4zH1+MF/mVv5MIz9
mTWP/3rhOc84+V74o+i5skT4s+g5sVTnGZV67P2g9k+i502NZ1TzvPtO+IPo
6/hS/U9Nbf+PSr3ODBKepz5n1H3f3iu8JrEevSs8tO57+GNqe4QNgfvok3pd
Ozo1/3eCcL/U69WJwl/ou05JfZ63dZ7T6n7u7ws/Gv0832H+1X2f3yrMHfOM
lsvMhWBzDsaHSM33Lklt77B1i9S3LO2PLBZuUDpnQw5nVuo8DjmUxtreE75S
5/wqs98yM/XaSx/yJg21vZvYz8VnfUT/u0r7rzPngLAxr9dsZxbqu2Lp7yHP
soK2efx2tbXWeF5Rn59JvVbzvR+p/yf48NiQ1Os230Uep4G2d3gWOraljo3M
c+FVhX/U962bOQ/2ImNY5wilc0vkiKalzhMdqbYW6l/o2KPxOYWXE34ytV/A
tXHM46lzUp/qPFnpc0zQ+Rdnvgaeyzl128m3iYmj82rzhP+MznttkjnX9Dp2
WOdoru/6W9e5cebc1hy1Xyb8ZeY81wqZeam7Etvd12q2vctn5qjuTGxbhtdt
Y4/QOVfXOf9lnUy9nrGWtWBd1G9aKbV9G1G3zWyfOef2hvDqak/V51nhy9W+
MPPvPUTnXE3n/EnnWC9zzvAl1t/MucHZwu0y5wzJIa6m8/ymvtOELyH3lTnf
d6jO00zn+YX5qbZFme8/zzctncu7VG1fZM7TbZo57/cm80h9/orO4b0n/Hf0
/RqvPp9peyHx+vNKzWvQjerzWjQPiN97Qe55iz98fu55tVOwDWZ+7RBst5i/
Q3Weh3T8VNYX4bfq5h6JyWfkvoYbC/uTs6t180K1n5aaF5ide05NLOyjck/g
Dl7KPeZ3CV5TGSe7Bq+Ro6s162L1OUufRwpfU/P6cy42rOb157jU8571YmDq
NYo16PjUawvrzg2F/Vue0WjuR8024Ay1P6D2KWpfLHxMYX+AmGVUbvveLXjd
ZWxsH2zXsS07Btt77Bjxzsjca9L1hf1n5he8xszccwWu4cncY36C+szHV1ef
q4Tfr3uMLVKf+3Nzo/hTz9ftU41kHamboxsh/GTd4/884ReIrxOvyftX6/Jw
tU+rV3NB57wjNweKz/VE3TZwSuEcGfPue+2X6nMj4TW1/5F4UHhyYY6OOTi1
cNzHvLha+EPhmYn5nedyz304nZdz20x4nGdzj+FfNR7Xys25/6zjfi6cN7ml
cL6P8QyvsHZubuEHtf2k/zWmv9rXzM3LLxVeIzcvP0p4HrYscVw5Ivf6ja81
Xvjs1D7j9Jp9J3yi+2t+jl+ovYnm3WuZn/uL0f4UvuScyp9M8U9q9nW/Fn4j
2jfHz3qj8rUWBo9xfAmSBo/U7J/jtz5Rs++KHmFOtO+Mr/dq5e8tqsY8PsCX
6jMr+vP1xNbR/DX+5qyafc4R2IbMnPZI7GtmPh9ufDY8uPp/G/y78XnwJV+p
/MlvdJ650b7k37oPd9c8175V+9vR/uYixlL0WF/I2Iueh/8wv2uej/h1/Qv7
nPiVr1e+5TfBc5Q86XjuFfEj1yB8n/Bk4dOE7xG+GRso/Gbd9nCw8C115+5P
FJ5Ut706Sfjmum07sc8luo5hqbm/R3LrJ/YMvq88o5PVf0rd6+lewc+K+w8/
+GhuzcfFrLlwZWq/QPhl4YeE9698KnybHsE+Ef7S3YU5L8bk1fqt32TO4y9J
nOeBP/8u+LrwLXsG+0o8L+KRq3L7cPsE32N8Knyt4wrb0r2DnwnjE/9/Qm7f
i7jgytz+3JFwXZlj2OV13Lya72eTzHkhrh9OZWbFq+ygdWM5je1T1W+N4Jwe
efYXdezH+t9T8GraN1Cfk9VnttpbR8fpJ+s7h6htoPqvFeyT4Y+9H8xtwLe8
pP4to2NzfLBGOs8snXOdYP8V37UTXJba++lcC4I5GzgQYo4BNccd7YNtOfbq
meAcNXmHDsF2nZjiGD2f26JzInOwq/hImf26hjr/c8IvC7eN1gM8j11Snyd5
TsG8CHk0fML7on1TeIOJ0XnPg4QnRednX8Af1rEzMscIjXX+F+Ad1VYKn1DF
4jvUHI+/Jdy05rweOU34ULjQt9W+Ws150mlqPyo6/zeXeKLmHO7jak90zik6
/xXBuV10GhcF566xe9ML86pwqlcH507JuT+h9iOjj4Fvm1xxbpcH5yTJ71wW
nNOGw39I/f/Vb7hJ/R4rHO8R610anMfGDr+JH1RzTvzpYI0AcR8cxnY18xiH
6l7dFJ1fflTnOTw6j/6I8GHR+XVi/ZureP8N/Niac+6vCy9Xcy5+jnApvDLz
Wsf2is7Tjw3Jshw+a9Dx8JdqP0ifd4Or1L0ao2NmBesg4PY3VHtQe1d8RfIG
wvvWnKvZteZ8zRH4S5nzHZvgD0bnAQ7Hx8ucC3g+WLNAnujVYN4ILmUj/Nbo
XA2ailHRuSNyKfdnzqfA63evmdt/LZhDYmyTszqi5rzVW8F8VW/mu85zTTSf
1IHciK75UPWbE8w5kZefG8yHwSsO0PdMz8z79dd+WmbusZ/2T2Tmo94O5kr7
CO+j818bzVNuBs+s8x+m8++p9qujuat3grk0+KvXdf83qO4z+a7das559SVe
yczFEcfdHx2PnYovVnNcRhz3QHRstrO+a3l911D97xW1rxmtsekHHx+dxxyi
Y0+vOTYk/l1Z/V/kN6jPLdGah82D/TListfU51NybJn52uczx5jEkg9G+zqn
wZvWHBu+Sqyq/k+rXx9tD2fmA7fS+cdGc3/bCF8UzRV2Fh4X/5/3Y08OkRza
HjXn0V4M5jvJOZKffCgzf9gRzl/Xf5T6ddJ5LozOT86vuOh+6vNCsN6KMbAv
a1r0/8hffyF8dWpNwr/allOf+3T9PaO1Fy0y5/nxsS8U/jBzjv4i7T/OrJF7
Wuf5JloHsHrmnDzraSN83Zr9w1nq8320ru41fKrodfM54e+i/cxxOvaTzFrE
Npn7Pi3cuDCvh/85Vu0fZc7XP6tjv43WDexBvkD34Xz1m6/7tl7NOcRnifej
84rPFc5hkL+YWTiPRQ6LvGK7mnOLF+vcn2bWZJKH5Dh415uCNSbYt47Bfj5c
DTzr7Zm51q6Zc5bYOjjOOzLznPCyt2XmZicFa1KwS2g1l+oabsFfxafVNTyo
9pUz6ybwpefgo0b7DMvhI9Xst6ySWWdB/8fVZ2G0X30B6w32lWvQPWmqe/Kh
jllBx75Xc3xxrv7/bma9wXnaL8isVTgfPiCzPuFRnfPLaB3DrcLvRufmV8ys
y8D/v13t86O1Cw2ZIzX7+c0zazHwu9bIrLskpmibWV/5DL8Rf77m37hmZt0r
PvxKhTlZ4oIxrH+Z9SGjtX8vsx6jWWZ9B77TnbqG96O1GncLfxitKWmcec+Y
+TXxWGZsTwzm0uC4nimc14TzQmP1Z2Kd1QNqPzC6bTedJ9Ssxbpf7QdEazPe
EN4oWrMHlzw1M58M33xLZs750WDdHPZ/d7XVaj4//PoWNXPs8O6b1cy9Pxas
p8PuPVg430mus1PmvOPfwntoPzGz/g2dz5/a9JiTpYk1QWA0Qn9ny5b15F6d
5x813qjPPyfWHNHeTm2pwKb67nvU52/ykeqzZ+acd1vme7CurWF1/7iPy1fX
9ru2VsLd1BdxKe3cl98T3yt0R+QyyWMerD53Z9YqoCO4K7NmAI6/bc1817Lc
Xc35O/SEA6Jz6U8XzkPDzcHxr1kzR/dU4fwufNk8tbeumUt5R7gl/qbwNcGa
L+4VuQ40GeQ7ZujYgdH8y7XBvAu/94lgXWSXxDnSezPnSVvrek6PzqmS6+hU
c76jpdpPjc7Houm4M3N+fxXyS9H6iMeDNZXY8MZqPzZaC0DOltwt+eKngvWG
rN3k6u/JnLclf9K55hxKWx07NDqXuyZcY/TxvZgfmfO/+EHkTvCFXi6dEycv
er5+70t12wp0YdgoYgZ0Rjw7nhvnQyu4duWL9izs5xMHozcm7sCnJeeHH46N
HxBs57H/8ALYBGJrdMjE12jcGHeMOXR9x2Q+Fv0aY43xSgyNPnlRNcbeT/+/
Bv1et4+KJg699mfY5GgNIT4/9n9UYTvGPf63us9DojV4PEv8fzSO+FHoB9E4
f5k4jkeXTiyPNh/99aeJeUE0M3CDaOGOzRxHYKfRzGCrR0Zrn4gTWLvgSli/
WAPR4bAO/qeNY93E19q78HqNrUIng73CdqKxwX5ia9HtYG9Z09DqsK4RC5Cz
5BqwwWhvsMP4Tc2r3B/xUJvgmAjf+KDC+cRh0fouxhZxT+vg2Ic44uDCeWH8
B3Sc+BvE7ugQiN/x09Ba4W8Mj9Z94YvDB6BbGFut3ecWtsms7XBErNnYHDTf
xBFzUufnPxY+Tt/VVjZn1dz5dvLuxLDoK9BWoLU+Hi2B+jTPrVFvljsvzzxD
b8BcYx6gN2AuwKmiXWBNget5KTWnDW96VjBHdCyaBJ2zSW59ewttH2GrovlD
uFH8a/Qw+Nj4aGhg8NPwp9Cx4FOhq/+x7tgBHxzNDH44+vyf6o5Z0Izwe15P
XffRKrfO/9XUGnC+F64VboL1Eb52SDAfyLrzZ93xGmvNH3XHdMT+cFXER/Dl
g4M5PebP/NQ2/6toLo55+XU0R8cYZO4tSG3zsfNo74jLmP9oUuENFkVzcayp
xEH/1m1LsWFoP7Bj2C10F9guOGf4C9Zf4qSPU8dKS6LtDOs9seMnqeNHfL/R
hddxYsB/6rbP2FS0IthV7D0aD2z+4mjOEB+CmI6LZI34IZpjxIegvmNp3TEd
OYLrCvPM+LNo2PBpt8E3L82lbEZ8UJoTw26j00Wjiy+Mhhl/+MZoTTKxOvZ2
08J+3YRo/SGx0/XRemnm0w3Rmmfm3xGFtVjERFdE6w+JnbgXJwT7P70L67uI
oYgdGwTHj7upvX3p2LCb8Cal48GNiXVKc8hXRms7ia+4jtWC4zjmdh68drSD
CynNP28Ij1Kac2b9al/Y/0STuH7pdRBbXwteg1hTOhT2Vw8vrD0jpmMdQH/F
WkCciLaSa2bOUJsEf452mt/A9RN3rhwce7Yizigdo10Srecktmwj3KV0rISO
vWvlM2/OvS3NoZFHGhGcS7o4WlNKPEwMRO0Hdolxum7psUp8s3xwjIPOc5fC
cTE5ouHBeSJiLPSoxFfkpODHmUf7FNZ9EaPtW1gfSLyJxpvnwbO4Klp3it0l
Rl8uOE4n9t+6sG9DHLhxMI9ELLph8G9kHcII4FeQ/xpX2D/nuA1KH0vsuUyz
KzwoWjeO70jcyvPgWRBXUqMCH0VccFFhX31HfNHSPsCC6DoFuD7yotTpwCdi
lwcGx1PkZ+D8l9VrRWvSyMWQH9urNB97YrQGHn+UWJ57xP1h7lHchr0lluR+
ca+YP62C4034vebR3B28GXODeUEcTX0LMTU5lOMz/xbGdLNg3uC8aM0z93hM
tLaZuQKHgA6Ye846VATzQudH66J5/vAqWxX2LS+I1iQzXuBPOhX2zeAO2gWP
Sfg6xiLPKKl8J+wMvOWyGonEfMKy+ofEmu3jMv8uuAXqfHjWxLMXFo6hTo6u
BcAfgduk5gH+BK6yRTTnAM/J3OAaCtbW0rEqnOB6wX3q0TpGYlJ0EGgj0ULA
naCNhD/5LZq7Js8HZ4/+HN7+pej6FHjwl6Pr1+Di8fk3KDz3ea7/pI41Zkbr
5MnBPRSt14IPfSRaQwUPQn72msKxOf5tu6KqsdL//k4d45B7vbZw7PxctN6e
nMS06NolciLTo+vFyE89GV27R25rSnSNCdwpcXqTaG5zcnStCpzws9G6ffKD
5NjRfRGH41evVzj+ejW6lgEefGq0Bh7+585o3TuajTuite7Ebu9F1/HBb98T
XecF13xvdJ0XPPLd0XVb8NdwVNRkwVPBLawc7Z+vyrpXOpaD26RGixgT/uCX
1BwC/MHPqTmEtaNrxOCaPo3O/RHPwzUOrM4PR7FKNOe5erRuDc6TuJV6M9av
VaPr1+CQm0Xr8eCQ142uZYPvgm/4KTXnsH50fRk89sPRejk4bmJi9B9c813R
dR9oY+B2F6f25eB7Ga+M1dOia6k49ynRtW+cg3zowMxz/M3ovAm5cDjkGB3f
vR6dW0EDcVx0vR4x2DHRtX7EbP2jawDhmuFgWTtZN/nft6ljOnL3lxXmo+Ch
qQHkevvi1NTNQfeJrhmEg+4dXTcH1zwvuk6THAfz55TgfDG57MsL80tvRedx
yPEfGl2Phl9DHSc1aPg+B0fXoBEnnxFdT8dzfic6lwRXwm/7LnWMyTUtSu2D
URtK/hFfDL6NGklioL2ic47EKfDz1Dcyfj6Pzn2Ta4HTokaP8YXWu0fpPOAe
0TlTYpke0XUW+ID7R9eF4TPuGZ1jJZ76r34M3/Lj6BwZ3BPx9QrRHAU5/SsK
c33EzstH8xXN1D61NJcB70JODc6FmH3F6BgZHQU5ZtYdnsHC1Gs9+QhsHPaN
dWhocG53dZ3jltIx9l65Y2F8fmoQ4SqwN9RtoMsip85vmJvax76xZt0XWi9q
IuFb4E+o0SQHhW1BB0quCXuyu77r3tL8ODpf+GnWInSdcOH4WWhO0YyRy0cf
Sn0Yfh11xOSG8W/R/mxfWv9DHSf5AWwL9XNwwMxxtK7w1fgF1BTCP7MWUZMK
Z4ldoiYVfRnz7sfonCC8GNqlrqX1D+iJdiqd96cmt2Xu2IoaF+rU0JJSE0Od
GnrT7dX/7tK5Aerw4PDh5Km3IzeF3fglOhdJbIH+5czgXDy1yeTj8e1/jc6l
Eq9QL7yk7rwJY/St1DXC1GjClcGb9cC/KJ1jQ49M/g0/mRpE8lrYqKb6//2l
84X9c+cRWNd6584zst7tqPPcU1r/h3aYnCDrJLWzcPzYdmoWyUeQy6B2jVwc
NpwaRHKM2ExqrcgNYs/R85JDg0NAxw13jj+Pf9k4mCu4umY+H59uVX3/A6V5
//1z51yI+9bnnpXOw60rfFvpHFWXik+GZ9654qLhmZvo/5NL88IdqjwX+a9N
q/wUvM0q+v/NpTnlHrlzQ8SkDeHwSue0qP0il0T+aAt9712l8wRdKw4Nzq1b
bs6N2G3X3JwbsdsuuXkq4qy9c3NcxF/75OaRiKk3w6conYPZlGdeOo+1tvCt
pTkp6oDJd+Gbta9yauTdNqlyauTRqH8l14fN7FjlHMk/NtY5JpXmSRtpP7E0
f3po7lwJcTe1XOR9yI+goSafxvNBL0OuBp8E3Q15UdYv6tXIx7KubVnlPcmB
oquC98MGd664QXi/bSvOEP6Qml04T+z5SvCgpTlWcotpNN9IbS75TWwY9XDk
glhbD8mdi4Ef6FTlYcmTrkyeszTvv33FW8Izb1dxnvCZ1G6Sd2VNwDfcrrTv
h31ZNdhvRP/QOVoDMKp0fESdImMPHgoO6tzScS51isTZ8FHE2sNL+/PUupEf
ocavv9pHCO9bWlM/rLQ9odZ5ZOkYmfdGtCjtR+JDji69vvD+g/NLx6fU3p1T
2i6h5T+7tA1E43+y9uuUru2GJycWJQ4dUzreoX4RPeoW8f+6lB2jtRbnlY5l
qOdDv0pMSDx4VulYmNr9m+r2LfAr8P/IxxDzwkmVmXUp5GqpeyQeaVnaD8YH
bl3a58Pfe7DuNZX19ES1r1W6/hL+K2au6yQvSVzN+dFrDcqc9zlJfdcuXZve
pnTcRcxFvSq5EPIg1OChj7ktcXzVoMInELOW1iLdW/e6y5o7uW6fA39jat0+
BP4D9bMrFtYXtSrtu+C3UA9LvoRcCWvhlsH3+ZTSMT7vPxhcOkamPp6aJ2qf
0sQ6H/gRuJFhhevLOD/xQ9dgLRD6XHw1/LTPEx+LX4HmCD8bH3ubKjexktrH
R9d4wgGgMUVriuaK94SsUZiLQ5/cMVpnwntOWlYxODooamjREhMzdAnWMqHH
pl4XvQrvPGlVmCsjVtk5OA9LbhBuiNj0P+3g8MR1yugd4aiHlI6zeM8ENVtc
GzVfFFW3LbzenVGal+DdDNRAjqjGEnqkbaO1NOgLN8qsgRxamm/h/Q2nl+Y6
eCfEmaW5F945cSr2snQdyWml5zj1KORyuG9/Vf4PGlM0pWjyNsysycQPpTYQ
X5R7vXuwtof3orQp7C/BAVCHCA8AZ71B9v93xbQu7NMy7ncL1mLBPVCrCP+A
T0c9I37dQO3blta1DdJ+jdJ6N+o50XzflDgneGbhe0JucVg1JtFlU8eH3git
PTUm+GDEM32D8w6sKcTqG1drOnwQXBC2mRgA+8xaQ/xP7H9BaU6M+l3ym2cX
njtox6glRKuEzp06O7SPaPapNUMzylzqE5xbRCtHTSIaLDRl1OKhK8OWExtg
z9HcURuI7g4NGvWMIyv/EN4Hzge/tndwPpGcP/Us+Abo1qlnRKeFFr1bdH4W
zqV78HhG28Z7YdCV4UsQY/es/B9iS+JKNLGDCmvY0MPvFq2tQve+e3TeFj3e
8YU1gaz7cBzwG2jqdo7Wm2HX9g3W2jG+OlVzE0099Xfo6tEQ7hStZ8OOoAlj
fuErMoeZv8z5g4NtC3b2kGCbho3bL1g3iI8HZwpfim3oWNmWbSsO/JPEPDgY
bp+Yv3OwNozaY3LPcCbkPFatMHUTcLXwtOSzV8s8tufWzdfDO+KLbx3Mi1KX
QU37gMRjbpvgmhc0Wrw/BVvNuwJWLcy3kztZKXOuqnlpTgGbQT0q+XWeHfUd
cK+c//6643PGMrWL5NF5FtSsooHjGcFfbBus7V+9NJ+CfeI9Bmgg0D/wXoIm
Fe83u27/Ht+edxc0LcylL4szg/uTc0ePyJiZUTenD5/POxbInTO2m5XmU7iv
rBPUz/O7VivNucC38B4G9BOMW/Ljpxaey9PrzhmQLyCPP6Rw7cZ/uXP8Bzj0
ppnfJUWe/ZTCdRwv1s31w23zXgi0C8xx6s/RFpCPI7/VKHNuCH9kTHXOZVqB
qg+16KOrPvCTaD6wReQh+gXfE7T66LzJo/GOpmZVLMm7iMgRMa54XxE5JfJM
vMOJ9YC14L7cWhHyaOiyeB9Bt8T8b6PgnBfvQCIvRG4G//Xi4JwCmhx41V0T
a8aplUA3jm5nh8J5YXykx0vrdK/Ire/FblyeW3OLjbost3YX+4MOHZ0v6xvv
kUKji2YU/+SJ0hpWtKWsr9j7cbl1wtili3JrX7FdvIsC3SyaWGKG8cG5J95z
Qv6+beJ8FDpm2smT4G/wu/BNrwzOMVFLjUYQPKlwHT3rDjnOtTLXdNxUuKae
9Y6YjzWCuA8/fkJwfgqdNXpU8m/43FcFawO+qvvdCuT64GXQF5LP5b0lu2bm
lNDdU7eC9p58Lz4YfaiJ2Ctznog8GL4W38X7W9BAtEmcK+M3cP347XAx8DDo
1tEmkZNlPj5WWuvMfH+0tBb52tx6ZuzhNbnrkli/rs+tZ8aXvCG3rhvf7brc
mmd8w6tz1x9h82/OraXBruDLPVNaozM5t16F8c67SdC0kM/iPSj4VeMqf++p
0nUjvP9nl8y8ENw5PgM8M3la6v3J1eITPl26VoccL/X+5Hk/UDtJQOoxyK3h
e3Pf8JNnlK67QBvGezq6JPaBp5euy8IOPFdW2p3cWiHmH++No5aNGgPGEbpM
xtJ5uevOWGfH5K5HY/2lRoFaN2wh9S7EF6MrG/VI6Zo37NLDpWvh0MJtX1jn
gH2bVVorxvtXqE2j3gO/+snS9WbY4WdLa45vz61TYt2gngC9E2sFvvG00nVo
+PYzS2ueiLEvCea4bsutd8K23Ztbz0a+fkpurRF26+bC74XAHyPfiy9Ezpf6
Emp/8AGpM6C2iFoD6rOYJ8wR4lm4S3hL3g21XWb+hNoLamqov+BdetQAkaOm
3opalJer5/hS6Tof6r+Yk8xH3odH/RO5LN6HR00SPA3X3TKzbURLt3Zmfh4u
gpw9eRL4eN5rAScP/wBHCT/JO0HQ88GdYh9bVZi6Md4VSO0Y9VY3VP42c5n7
wj0hD8D7Mfiuf6NrRvgtjEFqMRiH6NXWyfy95GZ5/8YLid9/2KIw/if6nQP8
FurLbqz8VWrLRgbXl/FOre0z82y8x6954dwT9RwLq/iC9whSl8a18x5FaqXI
t1LjQr0SPjUagMmVzwyXAhcM98k7Bakn4zvhN5ZpJlLPV/LQzFk4STQl5PF4
dyO1a3BlrDcXBPNv1AGgG+Q5oPGn7ol7gOZhShVfYAfPC9Yz8H5Harbg03iP
I3VX8NC8N2yHzDaW7+4f7LfAtZJbIq+EL/Ri6Tou1uLnS2vpsHetM8cL8C/j
gsft9Nx1XsQHvDeROjzyq3BN8Phw+HAy8O/w6w/n1mGyDqDHmFrFbuQ4yAuS
O4LfgPeH88efeaG0fpF19PxgncP/AHRGRC4=
          "]], Polygon3DBox[CompressedData["
1:eJwtnGOg5NoWhDudnKRzrm3btufatm3btm3btm3b9n3X5vu+qf7RM6msJN0n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          "]], Polygon3DBox[CompressedData["
1:eJwt13m8z1Uex/Efv9/ldytiLG2ypWSJjCTLiEqFkZJ9ya6iskVo7GupKdNi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          "]]}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0stLVGEYwOFPzbJ0UtoJNRGZ0SKXleUsTCWtViIGuZNuM5JtNdpbtCwv
/QHNX2CJiISYRIR47+Z1IBERERGRiEmfg4t3nt8L58zHnDPnWp81tueEEN6Z
63khRH2Ff3j+aAglLONZlrOCl5jgNd7lLbawmfdMSj9iJ5/wJVPs5VOm+YIf
+JqfmTkWwoDDq5w9E303P9rfcNY+qN/qOT2ku/V3fSI/hGH7Dx3Tn/RPXaJH
9C99So/q33qMPe6d1190r17QX3WfXtTf9BJL3Teul/VpPaFX9Bk9pROuz9gr
OWlP+y3T9j6O8hX7+Zzv2cYeJtnFx+zgQz4wSd3E+6zjnehdsIoXeZkXGOdf
/ucNZxfzKrO8zZP8Zxp0LLrW1Osi7plCs2/fjZ6fyeodHo/u09ssMFum1u7V
hE1Tox0bNsxN7TGEdVOtj3Cba8yL7vWxylwTd+F0zuH/6wD9sVAH
        "],
        VertexColors->None]}, {}, {}, {
       Line3DBox[{833, 1010, 1314, 1011, 2413, 1487, 1033, 1327, 1034, 2418, 
        1494, 1053, 1340, 1054, 2421, 1501, 2561, 1073, 1353, 1074, 1508, 
        2562, 1093, 1366, 1094, 1515, 2564, 1113, 1379, 1114, 1522, 2569, 
        1135, 1392, 1136, 2422, 1394, 1140, 1173, 1141, 2429, 1529, 1186, 
        1412, 1187, 2434, 1536, 1206, 1425, 1207, 2437, 1543, 1226, 1438, 
        1227, 1550, 2582, 1246, 1451, 1247, 1557, 2583, 1266, 1464, 1267, 
        1564, 2588, 1286, 1477, 1287, 1290},
        VertexColors->None], 
       Line3DBox[{834, 1012, 1315, 1013, 2414, 1488, 1035, 1328, 1036, 2419, 
        1495, 1055, 1341, 2508, 1056, 1502, 1075, 2468, 1354, 1076, 1509, 
        1095, 2474, 1367, 1096, 1516, 2565, 1115, 1380, 1116, 1523, 2570, 
        1138, 1393, 1139, 2423, 1396, 1144, 1174, 1145, 2430, 1530, 1188, 
        1413, 1189, 2435, 1537, 1208, 1426, 2536, 1209, 1544, 1228, 2494, 
        1439, 1229, 1551, 1248, 1452, 1249, 1558, 2584, 1268, 1465, 1269, 
        1565, 2589, 1288, 1478, 1289, 1293},
        VertexColors->None], 
       Line3DBox[{835, 1014, 1316, 1015, 2415, 1489, 1037, 1329, 1038, 1496, 
        1057, 1342, 2509, 1058, 1503, 1077, 2469, 1355, 1078, 1510, 1097, 
        2475, 1368, 1098, 1517, 2566, 1117, 1381, 1118, 1524, 2571, 1142, 
        1395, 1143, 2424, 1398, 1148, 1175, 1149, 2431, 1531, 1190, 1414, 
        2532, 1191, 1538, 1210, 1427, 2537, 1211, 1545, 1230, 2495, 1440, 
        1231, 1552, 1250, 2500, 1453, 1251, 1559, 2585, 1270, 1466, 1271, 
        1566, 2590, 1291, 1479, 1292, 1296},
        VertexColors->None], 
       Line3DBox[{836, 1016, 1317, 1017, 1490, 1039, 1330, 2506, 1040, 1497, 
        1059, 1343, 2510, 1060, 1504, 1079, 2470, 1356, 1080, 1511, 1099, 
        2476, 1369, 1100, 1518, 1119, 2479, 1382, 1120, 1525, 2572, 1146, 
        1397, 1147, 2425, 1399, 1151, 1176, 2483, 1152, 1532, 1192, 1415, 
        2533, 1193, 1539, 1212, 1428, 2538, 1213, 1546, 1232, 2496, 1441, 
        1233, 1553, 1252, 2501, 1454, 1253, 1560, 1272, 2504, 1467, 1273, 
        1567, 2591, 1294, 1480, 1295, 1298},
        VertexColors->None], 
       Line3DBox[{8, 473, 2037, 23, 486, 2050, 38, 499, 2063, 53, 1583, 512, 
        68, 1598, 525, 83, 1613, 538, 98, 1629, 557, 2082, 113, 359, 1915, 
        128, 578, 2103, 143, 591, 2116, 158, 1651, 604, 173, 1666, 617, 188, 
        1681, 630, 203, 1695, 643, 218},
        VertexColors->None], 
       Line3DBox[{247, 246, 2133, 660, 265, 2147, 674, 279, 2171, 688, 2172, 
        293, 702, 2189, 307, 716, 2203, 321, 730, 2217, 344, 2091, 566, 347, 
        2231, 744, 376, 2245, 758, 390, 2269, 772, 2270, 404, 786, 2287, 418, 
        800, 2301, 432, 814, 2315, 456, 459},
        VertexColors->None], 
       Line3DBox[{840, 1024, 1321, 1025, 2416, 1491, 1044, 1334, 1045, 2420, 
        1498, 1064, 1347, 2511, 1065, 1505, 1084, 2471, 1360, 1085, 1512, 
        2563, 1104, 1373, 1105, 1519, 2567, 1124, 1386, 1125, 1526, 2573, 
        1158, 1403, 1159, 2426, 1405, 1162, 1180, 1163, 2432, 1533, 1197, 
        1419, 1198, 2436, 1540, 1217, 1432, 2539, 1218, 1547, 1237, 2497, 
        1445, 1238, 1554, 1257, 1458, 1258, 1561, 2586, 1277, 1471, 1278, 
        1568, 2592, 1301, 1484, 1302, 1305},
        VertexColors->None], 
       Line3DBox[{841, 1026, 1322, 1027, 2417, 1492, 1046, 1335, 1047, 1499, 
        1066, 1348, 2512, 1067, 1506, 1086, 2472, 1361, 1087, 1513, 1106, 
        2477, 1374, 1107, 1520, 2568, 1126, 1387, 1127, 1527, 2574, 1160, 
        1404, 1161, 2427, 1407, 1166, 1181, 1167, 2433, 1534, 1199, 1420, 
        2534, 1200, 1541, 1219, 1433, 2540, 1220, 1548, 1239, 2498, 1446, 
        1240, 1555, 1259, 2502, 1459, 1260, 1562, 2587, 1279, 1472, 1280, 
        1569, 2593, 1303, 1485, 1304, 1308},
        VertexColors->None], 
       Line3DBox[{842, 1028, 1323, 1029, 1493, 1048, 1336, 2507, 1049, 1500, 
        1068, 1349, 2513, 1069, 1507, 1088, 2473, 1362, 1089, 1514, 1108, 
        2478, 1375, 1109, 1521, 1128, 2480, 1388, 1129, 1528, 2575, 1164, 
        1406, 1165, 2428, 1408, 1168, 1182, 2484, 1169, 1535, 1201, 1421, 
        2535, 1202, 1542, 1221, 1434, 2541, 1222, 1549, 1241, 2499, 1447, 
        1242, 1556, 1261, 2503, 1460, 1262, 1563, 1281, 2505, 1473, 1282, 
        1570, 2594, 1306, 1486, 1307, 1309},
        VertexColors->None], 
       Line3DBox[{915, 999, 1474, 1283, 2455, 909, 993, 1461, 2552, 1263, 903,
         987, 1448, 2548, 1243, 897, 981, 1435, 2542, 1223, 891, 975, 2489, 
        1422, 1203, 885, 969, 2485, 1409, 1183, 879, 963, 2481, 1170, 1132, 
        873, 2526, 957, 1389, 1130, 2444, 867, 951, 1376, 2524, 1110, 861, 
        945, 1363, 2520, 1090, 855, 939, 1350, 2514, 1070, 849, 933, 2463, 
        1337, 1050, 843, 927, 2461, 1324, 1030, 830, 2554, 921, 1311, 1005, 
        1310},
        VertexColors->None], 
       Line3DBox[{916, 1000, 1475, 1284, 2456, 910, 994, 1462, 1264, 2451, 
        904, 988, 1449, 2549, 1244, 898, 982, 1436, 2543, 1224, 892, 976, 
        2490, 1423, 1204, 886, 970, 2486, 1410, 1184, 880, 2576, 964, 1171, 
        1134, 874, 2527, 958, 1390, 1131, 2445, 868, 952, 1377, 1111, 2440, 
        862, 946, 1364, 2521, 1091, 856, 940, 1351, 2515, 1071, 850, 934, 
        2464, 1338, 1051, 844, 928, 1325, 1031, 831, 2555, 922, 1312, 1006, 
        1007},
        VertexColors->None], 
       Line3DBox[{917, 1001, 1476, 1285, 2457, 911, 995, 1463, 1265, 2452, 
        905, 989, 1450, 1245, 2450, 899, 983, 1437, 2544, 1225, 893, 977, 
        1424, 1205, 887, 2580, 971, 1411, 1185, 881, 2577, 965, 1172, 1137, 
        875, 2528, 959, 1391, 1133, 2446, 869, 953, 1378, 1112, 2441, 863, 
        947, 1365, 1092, 2438, 857, 941, 1352, 2516, 1072, 851, 935, 1339, 
        1052, 845, 2559, 929, 1326, 1032, 832, 2556, 923, 1313, 1008, 1009},
        VertexColors->None], 
       Line3DBox[{918, 1002, 1481, 1297, 2458, 912, 996, 1468, 2553, 1274, 
        906, 990, 1455, 2550, 1254, 900, 984, 1442, 2545, 1234, 894, 978, 
        2491, 1429, 1214, 888, 972, 2487, 1416, 1194, 882, 966, 2482, 1177, 
        1154, 876, 2529, 960, 1400, 1150, 2447, 870, 954, 1383, 2525, 1121, 
        864, 948, 1370, 2522, 1101, 858, 942, 1357, 2517, 1081, 852, 936, 
        2465, 1344, 1061, 846, 930, 2462, 1331, 1041, 837, 924, 1318, 1018, 
        1019},
        VertexColors->None], 
       Line3DBox[{919, 1003, 1482, 1299, 2459, 913, 997, 1469, 1275, 2453, 
        907, 991, 1456, 2551, 1255, 901, 985, 1443, 2546, 1235, 895, 979, 
        2492, 1430, 1215, 889, 973, 2488, 1417, 1195, 883, 2578, 967, 1178, 
        1156, 877, 2530, 961, 1401, 1153, 2448, 871, 955, 1384, 1122, 2442, 
        865, 949, 1371, 2523, 1102, 859, 943, 1358, 2518, 1082, 853, 937, 
        2466, 1345, 1062, 847, 931, 1332, 1042, 838, 2557, 925, 1319, 1020, 
        1021},
        VertexColors->None], 
       Line3DBox[{920, 1004, 1483, 1300, 2460, 914, 998, 1470, 1276, 2454, 
        908, 992, 1457, 1256, 902, 986, 1444, 2547, 1236, 896, 980, 2493, 
        1431, 1216, 890, 2581, 974, 1418, 1196, 884, 2579, 968, 1179, 1157, 
        878, 2531, 962, 1402, 1155, 2449, 872, 956, 1385, 1123, 2443, 866, 
        950, 1372, 1103, 2439, 860, 944, 1359, 2519, 1083, 854, 938, 2467, 
        1346, 1063, 848, 2560, 932, 1333, 1043, 839, 2558, 926, 1320, 1022, 
        1023},
        VertexColors->None]}, {
       Line3DBox[{1571, 1778, 2123, 2554, 1703, 2031, 1779, 2124, 2555, 1704, 
        2032, 1780, 2125, 2556, 1705, 2033, 2337, 2413, 2126, 1706, 2034, 
        2338, 2414, 2127, 1707, 2035, 2339, 2415, 2128, 1708, 2036, 1017, 
        2129, 1709, 2037, 1781, 2130, 924, 2038, 1782, 2131, 2557, 1710, 2039,
         1783, 2132, 2558, 1711, 2040, 1784, 2133, 1712, 2041, 2340, 2416, 
        2134, 1713, 2042, 2341, 2417, 2135, 1714, 2043, 1029, 2136, 1715, 
        1785},
        VertexColors->None], 
       Line3DBox[{1572, 1786, 2137, 2319, 2461, 2044, 1787, 2138, 928, 2045, 
        1788, 2139, 2559, 1716, 2046, 2342, 2418, 2140, 1717, 2047, 2343, 
        2419, 2141, 1718, 2048, 1038, 2142, 1719, 2049, 2506, 1789, 2143, 
        1720, 2050, 1790, 2144, 2320, 2462, 2051, 1791, 2145, 931, 2052, 1792,
         2146, 2560, 1721, 2053, 1793, 2147, 1722, 2054, 2344, 2420, 2148, 
        1723, 2055, 1047, 2149, 1724, 2056, 2507, 1794, 2150, 1725, 1573},
        VertexColors->None], 
       Line3DBox[{1574, 1795, 2151, 2321, 2463, 2057, 1796, 2153, 2322, 2464, 
        2058, 1797, 2155, 935, 2059, 2345, 2421, 2157, 1726, 2060, 2508, 1798,
         2159, 1727, 2061, 2509, 1799, 2161, 1728, 2062, 2510, 1800, 2163, 
        1729, 2063, 1801, 2165, 2323, 2465, 2064, 1802, 2167, 2324, 2466, 
        2065, 1803, 2169, 2325, 2467, 2066, 1804, 2171, 1730, 2067, 2511, 
        1805, 2173, 1731, 2068, 2512, 1806, 2175, 1732, 2069, 2513, 1807, 
        2177, 1733, 1575},
        VertexColors->None], 
       Line3DBox[{1577, 1808, 2152, 1809, 2514, 1576, 1810, 2154, 1811, 2515, 
        1578, 1812, 2156, 1813, 2516, 1579, 2346, 2561, 2158, 1814, 1580, 
        2468, 1815, 2160, 1816, 1581, 2469, 1817, 2162, 1818, 1582, 2470, 
        1819, 2164, 1820, 1583, 1821, 2166, 1822, 2517, 1584, 1823, 2168, 
        1824, 2518, 1585, 1825, 2170, 1826, 2519, 1586, 1827, 2172, 1828, 
        1587, 2471, 1829, 2174, 1830, 1588, 2472, 1831, 2176, 1832, 1589, 
        2473, 1833, 2178, 1834, 1590},
        VertexColors->None], 
       Line3DBox[{1592, 1835, 2179, 1836, 2520, 1591, 1837, 2180, 1838, 2521, 
        1593, 1839, 2181, 2438, 2347, 1594, 2348, 2562, 2182, 1840, 1595, 
        2474, 1841, 2183, 1842, 1596, 2475, 1843, 2184, 1844, 1597, 2476, 
        1845, 2185, 1846, 1598, 1847, 2186, 1848, 2522, 1599, 1849, 2187, 
        1850, 2523, 1600, 1851, 2188, 2439, 2349, 1601, 1852, 2189, 1853, 
        1602, 2350, 2563, 2190, 1854, 1603, 2477, 1855, 2191, 1856, 1604, 
        2478, 1857, 2192, 1858, 1605},
        VertexColors->None], 
       Line3DBox[{1607, 1859, 2193, 1860, 2524, 1606, 1861, 2194, 2440, 2351, 
        1608, 1862, 2195, 2441, 2352, 1609, 2353, 2564, 2196, 1863, 1610, 
        2354, 2565, 2197, 1864, 1611, 2355, 2566, 2198, 1865, 1612, 2479, 
        1866, 2199, 1867, 1613, 1868, 2200, 1869, 2525, 1614, 1870, 2201, 
        2442, 2356, 1615, 1871, 2202, 2443, 2357, 1616, 1872, 2203, 1873, 
        1617, 2358, 2567, 2204, 1874, 1618, 2359, 2568, 2205, 1875, 1619, 
        2480, 1876, 2206, 1877, 1620},
        VertexColors->None], 
       Line3DBox[{1623, 1879, 2071, 2526, 1734, 2070, 1881, 2073, 2527, 1735, 
        2072, 1884, 2075, 2528, 1736, 2074, 2364, 2422, 2077, 1737, 2076, 
        2366, 2423, 2079, 1738, 2078, 2369, 2424, 2081, 1739, 2080, 2372, 
        2425, 2083, 1740, 2082, 1892, 2085, 2529, 1741, 2084, 1895, 2087, 
        2530, 1742, 2086, 1898, 2089, 2531, 1743, 2088, 1902, 2091, 1744, 
        2090, 2378, 2426, 2093, 1745, 2092, 2380, 2427, 2095, 1746, 2094, 
        2383, 2428, 2096, 1747, 1637},
        VertexColors->None], 
       Line3DBox[{1636, 1907, 2220, 2575, 2382, 1635, 1906, 2219, 2574, 2379, 
        1634, 1904, 2218, 2573, 2377, 1633, 1901, 2217, 1900, 1632, 2376, 
        2449, 2216, 1897, 1631, 2375, 2448, 2215, 1894, 1630, 2374, 2447, 
        2214, 1891, 1629, 1890, 2213, 2572, 2371, 1628, 1889, 2212, 2571, 
        2368, 1627, 1888, 2211, 2570, 2365, 1626, 1886, 2210, 2569, 2363, 
        1625, 2362, 2446, 2209, 1883, 1624, 2361, 2445, 2208, 1880, 1621, 
        2360, 2444, 2207, 1878, 1622},
        VertexColors->None], 
       Line3DBox[{1638, 1882, 2221, 2326, 2481, 1909, 1885, 2222, 2576, 1748, 
        1910, 1887, 2223, 2577, 1749, 1911, 2367, 2429, 2224, 1750, 1912, 
        2370, 2430, 2225, 1751, 1913, 2373, 2431, 2226, 1752, 1914, 2483, 
        1893, 2227, 1753, 1915, 1896, 2228, 2327, 2482, 1916, 1899, 2229, 
        2578, 1754, 1917, 1903, 2230, 2579, 1755, 1918, 1905, 2231, 1756, 
        1919, 2381, 2432, 2232, 1757, 1920, 2384, 2433, 2233, 1758, 1921, 
        2484, 1908, 2234, 1759, 1639},
        VertexColors->None], 
       Line3DBox[{1640, 1922, 2235, 2328, 2485, 2097, 1923, 2236, 2329, 2486, 
        2098, 1924, 2237, 2580, 1760, 2099, 2385, 2434, 2238, 1761, 2100, 
        2386, 2435, 2239, 1762, 2101, 2532, 1925, 2240, 1763, 2102, 2533, 
        1926, 2241, 1764, 2103, 1927, 2242, 2330, 2487, 2104, 1928, 2243, 
        2331, 2488, 2105, 1929, 2244, 2581, 1765, 2106, 1930, 2245, 1766, 
        2107, 2387, 2436, 2246, 1767, 2108, 2534, 1931, 2247, 1768, 2109, 
        2535, 1932, 2248, 1769, 1641},
        VertexColors->None], 
       Line3DBox[{1642, 1933, 2249, 2332, 2489, 2110, 1934, 2251, 2333, 2490, 
        2111, 1935, 2253, 977, 2112, 2388, 2437, 2255, 1770, 2113, 2536, 1936,
         2257, 1771, 2114, 2537, 1937, 2259, 1772, 2115, 2538, 1938, 2261, 
        1773, 2116, 1939, 2263, 2334, 2491, 2117, 1940, 2265, 2335, 2492, 
        2118, 1941, 2267, 2336, 2493, 2119, 1942, 2269, 1774, 2120, 2539, 
        1943, 2271, 1775, 2121, 2540, 1944, 2273, 1776, 2122, 2541, 1945, 
        2275, 1777, 1643},
        VertexColors->None], 
       Line3DBox[{1645, 1946, 2250, 1947, 2542, 1644, 1948, 2252, 1949, 2543, 
        1646, 1950, 2254, 1951, 2544, 1647, 1226, 2256, 1952, 1648, 2494, 
        1953, 2258, 1954, 1649, 2495, 1955, 2260, 1956, 1650, 2496, 1957, 
        2262, 1958, 1651, 1959, 2264, 1960, 2545, 1652, 1961, 2266, 1962, 
        2546, 1653, 1963, 2268, 1964, 2547, 1654, 1965, 2270, 1966, 1655, 
        2497, 1967, 2272, 1968, 1656, 2498, 1969, 2274, 1970, 1657, 2499, 
        1971, 2276, 1972, 1658},
        VertexColors->None], 
       Line3DBox[{1660, 1973, 2277, 1974, 2548, 1659, 1975, 2278, 1976, 2549, 
        1661, 1977, 2279, 2450, 2389, 1662, 2390, 2582, 2280, 1978, 1663, 
        1248, 2281, 1979, 1664, 2500, 1980, 2282, 1981, 1665, 2501, 1982, 
        2283, 1983, 1666, 1984, 2284, 1985, 2550, 1667, 1986, 2285, 1987, 
        2551, 1668, 1988, 2286, 1256, 1669, 1989, 2287, 1990, 1670, 1257, 
        2288, 1991, 1671, 2502, 1992, 2289, 1993, 1672, 2503, 1994, 2290, 
        1995, 1673},
        VertexColors->None], 
       Line3DBox[{1675, 1996, 2291, 1997, 2552, 1674, 1998, 2292, 2451, 2391, 
        1676, 1999, 2293, 2452, 2392, 1677, 2393, 2583, 2294, 2000, 1678, 
        2394, 2584, 2295, 2001, 1679, 2395, 2585, 2296, 2002, 1680, 2504, 
        2003, 2297, 2004, 1681, 2005, 2298, 2006, 2553, 1682, 2007, 2299, 
        2453, 2396, 1683, 2008, 2300, 2454, 2397, 1684, 2009, 2301, 2010, 
        1685, 2398, 2586, 2302, 2011, 1686, 2399, 2587, 2303, 2012, 1687, 
        2505, 2013, 2304, 2014, 1688},
        VertexColors->None], 
       Line3DBox[{1702, 2030, 2318, 2594, 2412, 1701, 2029, 2317, 2593, 2411, 
        1700, 2028, 2316, 2592, 2410, 1699, 2027, 2315, 2026, 1698, 2409, 
        2460, 2314, 2025, 1697, 2408, 2459, 2313, 2024, 1696, 2407, 2458, 
        2312, 2023, 1695, 2022, 2311, 2591, 2406, 1694, 2021, 2310, 2590, 
        2405, 1693, 2020, 2309, 2589, 2404, 1692, 2019, 2308, 2588, 2403, 
        1691, 2402, 2457, 2307, 2018, 1690, 2401, 2456, 2306, 2016, 1689, 
        2400, 2455, 2305, 2015, 2017},
        VertexColors->None]}}},
    VertexColors->CompressedData["
1:eJzsvXk0lvv3N45EShKaFKVJ0aASGtimCJUoFUqSJDSSZM7QoMiUIaWBJEMk
qaSSTBlv8zze7olbhkRp+r33Wef551nr+q3nnKf1eb6ftfrrrPVa+7z269ru
69rDde13MlYnjY/w8fDwLJzMwzOB/PfkseS1vcc7gSWUpn/BnAXXXv8SklFs
BeeKuSbi53qh1fv59K1GTAiPDYjU41bClDa/M9fSucC3MMlr0slmyI/fkffh
WhGIpocHhYX0wXTXKkfPoXwwfOfk2Rf3Dty5rpGIF3wduOJFcOMvc9IQ32Gt
GYw8FwpF+SYTHqXtDNMSwlPosLdNjPj9uWTDMfQ7L0NSXZ/4bX8l4MEhOjW2
zlRAnUYMN52FROfko/xCAoeqYer+O6tNoAu2fqA9/HibDcpy9xc+EKyCYqXj
g+0mH8B+fZu3bx4LvKR0ZRLntcKJyg9dwwY5cGNNxajc2y6YIFyfhHjDpqvv
EQ+XbXqF+EevhKfIo1Ih39tKeCyfTp2APNXBHzwnEr/f9zb67iZ+/Zb9kBgg
fu819LewiU51y/Gv3kSnSGBM4SKi82OKmjTGufzEE13UX/nzxkqMM1vr5oWw
mxwwUrDnPTzMhPln+XMMQ2jwMEgq41gbF7JnpG50s+wEWy/zmgvfPwBc2Vy2
cjkXFi2QuqwWXAMWnkeflzXnw+rNiXWIv5rhywcEV5nhwEKcaSmbjjyC8TL5
yNM+Z8JmH8Ij5LJ9Fvp1Y8wwRL93rasFdhK/rf9bnHf/Hef74Xn+vgdrYNJX
HvEIt26QO5/YPlDLAoGOGWzprEqwMFbgNd9VDUNmtWpWehy47nFvzsuYGrgp
MriPI50L0w4zYlr8GfBmZYgu4uYFBZlsgpuvnOKE+C5rR/75hKfWzbzDlPDk
BuULI09eidgU9GufEeB6g/gtWh8Eg8Sv7pIpHzHOD4am8aBOPW27GIzzO8XH
kzHOmyRqtRHf7JJiiHHOs5+YIRjBBsaUA7WrdVkgcTPe3P9YFUSP2SleSuPC
npqrN+7/7Ibtqct2MwXLIH7ZMsfzNVyY7Vawq4L8/64nx+Mq1IqhV+GkG+Ka
X3e+RTxsq3wF4mrj2tORR/LDFxbyXHNVuYM89U9KVNCvh7z1EPpNUvd4j36p
4tx1kbZy1c1aEB9OE7l6hA4Zqvd5sj4wgU9vdcP+iEo4dNO0anhOI4z6/xwv
nNYLPQdSDPcdoAF392xnt6xSENsnt0VzDxtivk1yQTxYpJnhSvC0dUsXIs6o
uuaHPBufAnOI8ORUZwgWEZ62wwI3VxK/icvvpwUQv5vN2F7ot3z2kV8Y5zcM
+kTUmV08+QzG2WDc6gvqn266VBPxJVrXTmKcZyarZqTfYIFP++eRYD8WaA1c
fSS5pRqy08zX8H7sg5Bsl53O+T2Q5PQ5ZNWDcnD6OVUpvIkLvw5womWOd0Ha
Q+Fc4Q8l0Nvstx7xS/1n3iJ+bd69VsRbct6KIc/N2+pRyGMdv6sGeSTYSVvR
b+F2VZEQ4rfZ+NuEucQvVZxv2be4PK6ug8Epck2XV/WAiK6BdGQOA4YU868n
P6bBXEl/GetlbcBr1S9b+4EDdnME0x97VkLY2G4b2pVaeLws+OuGZA5ckyl8
jvi7l6tmIR5p3NOHuPJYsT3y5HcW7T5MeHySfqxFnmIz2S+pxO+NequL6Dci
QiYQ/fpExU5DnbvH9kxBnf2zzA0wzpJ7+NmIL36TC4hHlE2/hnHuE4r4aZjO
hBcNxvs9XrGAO0nSOlKoBvRvDHjaDfRCy8jEVeZfGZBx7trHXs1KMA7/UWSx
jwv19+PpAqV0SB8Z/CaYVwYW0/3eIH4mvvUr4sWlK0QnEXybmPQO5AmVemKE
PNdeaazrIzwjqRPj0G/oJTiDft/oXMlAv1RxzvZ9BDt76yGacz/FqrsHZF5M
SCks7QFRT20Xmfoq4B+ug1ehnTBwYpbEvSkcMNi7svT+GhrkBEm29Fs2wwrJ
VtAZ5IDpgsm5iDu9y45BXLhsqxbizQ5cQJ6XqlVfswnPsFekOvJMiBaiGRK/
m143WKNfq8rFwkXE770Ni6RRZ/k2ZVHUaTfj9TKM82aIaEZcePcHVcRzZVzi
MM4XBRixp5gMeK9ZE6hVwIL4M6ZfREdqIHjSC9qyXg5oJ0zwUH3BhGu8z6p2
mNJAK+Vm7/qHfWBx4fA7VzsGaApaCFhsroDuO0bdiFf4V9UiXp80bTbiL3QE
E5Cn+bbiLeRxSn87gDxGDkW66PfT3rog9HtTNdFq+gh1nOsneDjKT2iEgGsr
eqZvY0DKqqcDNsN0UH5SpfNoQg28elcjclqoG7508Bq7SbGh+dW6YDpvFRQt
L63q5e0Au7ioMNV0Dmy0d76I+PTWgzcRX6oXGYG4oNK1GcgTLxJddYrwvB3u
c0GeADgyJkf8tg8PZaNfT+nP248Sv/UOwnKo0/+ssgTqTLmwRxjjHHPXpwrx
8dlnN//1O0/Z+hTjrFOidUR0PwMs5il4tRWyQDqz06r/Vi1s3TS/TU+OA/21
UZ1pi1iQJcJ7xr+XBrKcqB7Pyl44FrgiKVWUCdddJ1Q3nKwEh876esQDujdk
Iv7d2ZKBuLHRzGTkmd8exkUe521tt5DH4U30TPT7SXaON/o9YdCRh36p4hy0
bW+9bnEjnL0y+2tQIANWnjWNfLyfDl+OLNc9xaiBbSoV8QZD3fDRO7Bp/xEW
tB7oj/kyXgUG6ce3+OZ2wp0DmUcvf2RDpLXwNcSt5TPWIG7cpuaE+P0VcpOR
p+prqAfyaE+fIXKA8Iid1LNBv5M722rQ76Jzzlz0u1R5zlrUKXa/bybq7Mta
/BV15rhoViCurf5tE+L3woZfYJzTftl+uiDHgIfaKwxPFZE66tms1zZNteB0
vP2cUiMbbqzO+7xHmQUL/GBCrUIVJLXZvIz37oX0GRsc9fWZUPiUR7u6vRK8
961IQbzuKN0d8cDR2D2Ih5vm6SJPt5Iu717Ckx9xdgXyMIsLHqLfwn3CO9Hv
qnzrOUebqOM8enaOfIdIE6RPVBea8IABUZffzhaVpUOmpOw0L71a+Pn80faE
NXT4FH+7fs00FmgcSw4bN6mGjuXz/GPWdMHuBJmChwlsONlg44d4Hu+iM4hP
vqNQhbjaE+9aT8IjwxyURZ7QsvlCawnPiZ3mb9uJX35RJwYf8ZuzOsIO/Qaq
fVNEnYb+9Fmo03RIe3jhn9/zf+z3/Of5/J95Pv+pN/4z9caf+vk/Uz//6Qf/
M/3gn/nGf2a+8Wde95+Z1z2PGH6Ye50BO8YVLbRJHUWzTfjSdKAWsqempnm6
ciHxfcgVHjc6aMxJ6pI9XwYLzC2W4d+Fy1mhh9dbcWR4Lv5dHCexth2p4oLq
M/vrSmndwHtyTX7o21KwvOH+da0mF3TXRKYZ1dVCbW7Art1mBVBm5Ll+8Wgf
yD6Wo8veosHiTYoT7354DyqStoFROX2Q6LlDnLumBARSVU3FrudBb5nqYveT
fXA/WrZBojgXiqxP/wrh5MKuvXxT1xF+PtfNqcaEP+Kh8HPkXxjYqIP8iTN2
Di8j/PaKItbIX7n2gCteVwtvpAAvua6mn767lpHrWp9qJYH6PWd+Flcm+lOD
6ZvDiP7EDsNvb0l8/OwULTE+q32NSptJfIwGEjfqdzJgmg5foQmpi3TretaH
fiO/7+F6v4eejQCi/O9nnyX3g+9DrZhwOjjxaN7tn9IIhnc068d3MEAhYkvD
2z46XPzs3ugvRIPmQ94LH7s3wYTQT+9ivnNgWG7e2dc6laB3zyDDTrkBjMJr
X/HP6wUfwYWxL2RqIIGVkdFb/Q4ar0lGPR1gwCp+xab1k+thizlj9ot7r+HY
7vM2NqY94DRXKOGpbxN8v7n88NL2HJBuNPeWa+2Goa05m2/Lt4NSWm/KzMZX
QP8VlLizjdQL0bt+IL/VoJcFh/DbX/HbgvzuIg4MJcJfcYbb9pzw75Dw+3SE
8IfnVUWj/teH2K9TiH7DQJU61D+eu3kwh+h3OaOlcozoF5LRpKH+K/r9QQkk
PmOrd57G+Jy2Pf0T45Mecz2GS+KTYfDAC+OzRFv/di6JT+BtUQb+bmf2TfmB
v1u9j9Xp+Lu9rvD57txPPXAg/vUJiWIWNJTK+PNK1cHeZVlprlV9UHd+vaq5
IAPWlMkHzekuh9jxd+PmdC5MLKl4oDChDfRrRvgKrxdDwBbZsrADXHD68ump
4IZ6WHbvVV4nowCk9/+asp/YHw4p9V9D7JOka83QPk3qvjfyx9vdSkb+lOxn
w8h/V9RnEuo5oXvhFOopapYDPqLH+qrB+w8HmkBRZ+LaTW8ZUPzuYq50XzfY
didXrqPRICLmR9oaVhvEDsg/8nvLgZs9V3fTp9Ggvv2So0FpGRhaMEXORrNB
MMBHc8Mt0t8drVrBm/4edkk/fuJ3mAlzvsckor2a5jxdfWL/4PSXAidiXxK+
Owr5ZbJmnVUg/KekFLKR/1Hfwt5ioufmlA7ORqJH89j5I/OJHqmevqwYix6Y
PFHUouwDCza9cohUIfWHYkvI13fVvSBcet/fQIQJVhmSPur25HnbfKG+s5EL
3y3Ub26M7QKayu3TJz6WwJbsAZ/QLi7kfuGxmeLaDonVsCBa+gNcmHy4Du37
M9+x0d6/2CoV7VuXtqUiv6n4pxzkz/J9yEX+74kxa1DPt9GbB1HPkri5GzcQ
PaMZMU1Ga5pBdqF0lc9EJtjw2Oqf0e8G+hi/+PqxKpC/ZNVT96oTvKwibS4M
saH0qD3nmlMlnOfcnLt3qBb6fxo+m/uaA+nyV/S0hyvhJ2vjz4gmUsefUL+y
qYMNoRmxX9HePVnMeQ+xdzz/Igrtx+7Gv1Ik/PX+5eeQP7U8Ohn5uebP5qKe
USuBUNRTvSihGfX0L/Rx2F5Ph0Jr15WWpSyICt+0K8ilHqaIBj/dkc+BeNkb
TowaJmQem9My5EgDWmbML8/tXNA45zX9Ug8deHyTB9SbyqBfdeNe3noucJXf
rL12tBtyt63Pe3apFPJ8CvrQnkeZXx3tPU0mSWoQ+6nM2tPIv/BlTDzyq7Sb
CQ0T/qDLeV+2ET07t1etQj3PVdw6UU9WhOdOt0/NpB7plJiow4SpX+ccGMvq
Au2Akzqmq2vAS5jP9BV0g4X5FBgfZ0GMoNR6ezUa1Nx8vSfpUTP0XFeeso/L
gUCnY494DSrBa4+IWG10PQQtqCo4LtALV4NKpdD+jLtI9SNiLyB6WAztuw6F
ju8j/Goer8azCX+85Kgr8uv73052JXqce2a38xM9v+r3NKOeMt5dM+QO0aE/
5/SmWSUsqE8/ELpBtAE0rE4e3JjGBoftV9VkNVjAv/dH/MCuKmAl/drAc60P
Rs5UTfh0kQFLZwzbXbGpADEFT9ncuVyYZ39m02ry/Hqz8rGQh1Y5XBncJon2
kw6NS6J9NDcoEu3PmG2bgfy33hjsRP6EUc8e5Jco/fV0OdETemPNStRjHji4
aSPRI9o6N2nl3RYQ0btx76IrE7bltgjFqXRBrc/Qz7NutXDOu1/4gxEdyrfe
9ZbrYcLLVRmqtjJVsGTjmlMG1h3gt+vYsgOknputkDqN4UKD2LmRLTajLcB/
0G32gWYOTL00bw7ajw9ozUD7Yt0dW9D+lHlwPPLnWJZVFxN+/pizFch/uvn8
jxVEz93DkX6oR3dS/inUc27stvu1yXRoyHDxtX3NAkbTrKhFDxugWbzW6Cl5
ftHmTpcxc2EBy8PVz3ZONSz9df6G6dVe2GsW2XFOk9x3u2Nf5FZWwpOd6q+k
j/RBY/Nse/M4BsTlDq/UvF0Bscxj59G+cdfsEbRfe0iqE+15HqwRRf7Wg8UK
yN8d+zQH+WGR01LUs+tjszPqeSynsmox0dOqsSSctqEVWHLSNbvCmXDDcl7K
VJKnzsa+jvMMrwPbAYf0KwI9ID/JjXfJMANetCpr39GrhlXsuZ7qC7tgTvGN
RXbpbFiwMfur7o4qCBs61Vdd0wE3Pr5fw3XmwKzttYvQXm9SqwnaF9nLqaK9
/MDLXch//PSoO/LP3nRYB/ldbhl+qyR69pxxfIl6yg8pC4oQPQabhQtfNnfD
tPBe5tEsFmxoWRHjPN4AzPk/je31yO81qlK5NoLcPx6heqcuVlPa/wjil3/w
gwNHZmRW8CQxwb5lq3OUAY2SZ6/sj0/1Rb3w6/JA8paZTLBePGdrrGslJc93
/VFRxC3uv+5CfF9p7GXEqXjGnKbORL+T5x7VQb+DKwo90C8VzywRYWe8rnO0
dS14Xe8OBC89R66LiqdiW/yB+KBWWHT1TG7ofSaYSlYXuid1UvIYDH5xfLS6
HoTLTZT22PXAmNHoET8HBiVPu8HRdvn+alg2ee9+z/4u6OSR8FJbzabkuThz
+Z2KCdVg/qJR07O0E/iNQzoDWWxKnmOFu3MRr5b5ooS4klZtBOJUPN47Hy9H
v/6RgQLo17du8AH6peQRfl0ZR65rQ/HtRLyujV9s53qQ66LiobLnMxR7LKHM
AOOoiGkGReT5H/aZKVJSC7alT8yE+tlQkTbkbbaWBSvEeS/+kK4CkduzVBPC
e6GExjyfsokJR4QnLkrKq4SlWdmrEa/RSPJFvD+jZj3iJ1JnyyFP8cPwa8jz
XeN+GvKo+yQdQr/1wy6i6Dfz0lrtaSXUc1qr5aXKo98bQc3kxotpdxgQudrl
aZIiHVasL9g4T6EW2IqnHI1l6HB5tN9PZAkLej2WB9HVqiHr5PV+jkQXsPN+
aPe8IHFTfe2J+M0x62bEaWIrjBD33H/x11zC47rPZDvybLX+9Bx5HL+PlHwm
fsdNHMLRb0DAIoFk4vfPc/L3Pif/5PHfm8f/1Jm/t8780wf93j7oT5/+e/v0
fzqvO3orZQjnVH4ze97jnGqrw/U9Id9qKOd4VPM6qvke1byOar5HNa+jmu9R
zeuo5ntU8zqq+R7VvI5qvkc1r6Oa71HN66jme1TzOqr5HtW8jmq+RzWvo5rv
Uc3rqOZ7VPM6qvke1e8z/ON+j3bBXhC3E/K8TOrYh+Ujd2y0acC4bTA/qZsL
bnOH3n7tbIPNIYFpu3qKwVJxrtC71j6o3Tei3StdAZmPkpyb1d5Dp6r3dMQr
V2w36CP4u4eB8YibsNZLIU9CsFTPOOFZGFQkvZvw7N9+WBj9Kj4Kp6Hfw1pn
B9Av1Zx/Qs6Scwe7qmHJ0h3c2nbyPH/j8eu6ChvC/VtSBHlpcGo0zaMxogKW
8qaMmb9ng7PAtpK7oQ1w71XH9VMGr2G5aUD/+id0CO+duu0ewflU9zki7rq5
/xnipTofXyHPk447M+oJT/zJc3nI05n2bsSC+LX5rK2PfmOXn7cJJn59U2IE
tklxICCKs6lsKQtSX0+0TvhM7r/ek5e3kLzDvdU7+3VxF6jcqxcvEymFVXmD
l854cSFTT3j6zKEGgGPqon6hhZC5tjgY8W0/+nwRHzc0UkXcPSbqIvLM+tQX
jTzRytOckceER9rfgPhdubDPDP1uEx+uRr9UdX71Ll1Z3c818O2UWqzbt24o
btdufbGXBeIifMuKSN6bW3W58qt+HUROVNkQWcaBjKexz6eTvBO9bebUjT8L
gNsTGV82zAQL51fdiM++McFxA8Fftil4IW604p4m8mhu9n/7hfAEi2+ejDya
XXZXdIjfvANZKuj3m6Wy9Uvid155+87l4mw4EaFa7W/Dgkv759XcaaoC04KE
2OxtXBhcbxq5i0kH4zM9O3uay0Dh0z3Bgx1cUJv14oXv4w5IzF2nJxj+AXa2
iPyF79BWE/Ij+DW9lqOILxaq9kCe0qE9PchzYidvJPKUqd/vWEb87nlv1o9+
rTfPU7zbRP2eVHqwI+TFhjrwVcpJlC2jQ5EcZ5OROhPupRbPMwYaBCSqqZQ9
boaoAo8p00n9k/gxSf9UdSXc+XRFjm9tFXw5nNR2dBYH+llfjRHfNRhfx0vw
xb48lYiHViuMGhEenv74/aWERynefBby8OjWCqJf2/JhQ/QrKlGagX6nLNgl
2iXNgrWGuxom3GOB8KHcH51J1aAQ/EGk93If2Co93Kt4hQGGAo/8uuwqYFSj
1ORsLheMFmm9/FjfDT6Bby+8oZfCm9ZYA8TZcdJViOseOx+JuLipRTOH8KSU
f/JAnmbfkxXIo8nP97iT+B0faPuIfj+5fTHqSqJ+j5/1OL/B/3A9PHqyTuHJ
1R5wVbr5qxkYMPMLzfDL4irYxaHpLT3eAYYmvRXXIjnAl+o+HnSC1F+fdUef
JjZAR61tGGNGL9SmhXQjviVuUwbiY6tmRiLOnGckjjxfQx2fLiE8lmEZP5En
VItzEP1+FJKipxO/nlBt00L8zp70vvT7FiZkx5d5LMtnQTTznIiLVw00BtTr
SVj3QrBz25rlB5mQHFL/xWcCDWynTL7Z/bUPvCsvf4tOJP2OX86pyqvlUMZZ
G4J4z0Rt0ZsEz7tx2xdx3qd685Dni9GSXchTcbxnti/hMfOpPIF+Myd0eqLf
wVcML/RLFTdHNQ5H1K0BEnPyXjRJM2CGeZ5VMckLNbdsbIedq0F7TDwhzKwL
RE1mC8ZeY4N6R4l65l0ayCq8W8htbIULyeOe8ys44HvFRgnxKL87rD6Cq6Ws
8EG8QqF2HfI4aL21Rh7XnNsKyKNw5sIR9KsnVXAN/fKk7y5Cv+GKB1lnIhmw
zE0vZCXJ76OjKklnd9fCAM/2pAP+HChdqKDRzcsCk28XCzYTfwqVWf7fV/ZB
r7FZWVwpyV/iqVXNvRVwz8r4HOL8O9rrEf986yMDcV7XrxeQZw4zwQJ5puex
upBnTqLEDfR7dotqKPqdfDtexHk39RzD7+TV8+mOjaCof2Gx02ny916tbz9w
iw53t9yU/HmuBmxfvvDjvUmeewc+X7v5jtz3KmMCvYFVYBgiPeGHSifQzt0/
lKTNgfxqs1EOwS8scv34neAKP3NPIP7NaBr3B+HRm9GtjzwX3jx/gjwnRoz5
0e+ntdd/OBK/wbRd+eiXav5Tmd7u7F7bDZe+TJzo+YwFTtZ9SSYTGynnQoOx
x2bQVFhw+bnbsoqbLPDbIjH0KLyacl7UnqGyclkfBxYftuD4PGdCZJeldMw+
GuUcqbqkLNvoaS+MWV3r1FrChKSllUVekdTzpe8ux8WRv2pE6Tvym8ZfUkB+
qrmT/dsZTZVEf8DjfiXUL/jg3eKkcOrnRuK+FFmMT8C+4189SHxatNiKe0h8
qOZU1kv47z2LbgX5A/IhJ+KZMGrq3kyP66ScX/H1Zs9ma9XDi0K/y+bneoC1
PGfNDHMG5VyrUtjwvA9fDXg67XjGN6kbthZ7y1pLU8+7osemJHrMrQaNK4Z5
XDapy1b7GDXVUs/B5rCumCP/gqeGwch/9eMEQH6q+diHk6srWUR/2QVlU9Sf
ISp2GvVf4wmQwDhI9IWdxzjYhm1Y1UPi8Of+/Xf375988e/yxZ/65N/VJ3/q
4X9XD//pv/5d//Wn3/93/f61+62Lo9UZIPDdvW0VqXM2621JPv2mFn6eLm2b
uYQLnY76dVu1eiBRPtr36upy6DO9fvt+GBfqB14aWY41wvtfpTJ2XwuhpHtQ
/9AkLhwSbJy09GUV9Ciu5DVemQ9CVf1paD8cZ6V+iNgnFjp4of38r/eSkT8v
iauvR/jTv734iPzPlh/3iSJ69iladKCe9R0ep88QPXuyTYVtBxphnsC14qCb
DCgYML42qkYHpm7vt97jNPC2Wr1w6HkLpDcrLX7dRn4ns9pO3Auvgiw5+eKJ
FkXgndOzb91WFgw/iDy0bbAWVk4QePW04zWc7gmfvrG6B+58OFGM9glj0y/z
E/sexuopaH/o53Au8vfIPKoeIPyDFvuUkD8nbWzxUaJn6WiyG+ox9RXfPEb0
3C1YFXDvYQ/s5woIjRSzQGx7tPW883WgIjJR8cHhPthXr65xMp4B54p3+Zvc
qYCCNzzSzu1ceOqm4cw3qxO8DxjtC8n/AHOHrrDfP+XCqQPHt9dENUOG3tWf
q24XQXh6+Ty09zq6vQTtk37tiEJ7X9Mv3fGEX+2+izvy+48cGUN+sbCz3+4S
PYNvUiejHvfu92JSRM+j6rU62z80QZuJf8qnbgbEHROJc4ruBlEt+enfDaug
rauiUKSxA/ZnHysIO8uBqHoJk60FlfBK96rJyRdVsJUm8OnOKg7QEuQcRsdo
cNv4VmBv4AeoF8/2kqaxIKfdwQbtV3Xtij9B7B3i7GrR3kLo7tNvhF85e2f7
VMLfsNhgWjjh/8jDcN1G9Nhd+GqLei7zuameJXr0Nb7To2aTuvDBt8KYEhbM
fXr740PZeogQELrYqNsLcacsxEscmSDctH7joVk0ePg8Sq81kwvr0hn7ZYa7
YdLMLEnf76WwS07l+r0WLqhc/eVj0tYJ8yStJoWYl8Du5waKaO9v1RSE9im7
121F+1dMR0D+iBODOsifsLXLHvlr7z85inr2ttkXo54X8voXE4meLw2JcsI3
muHRrB1iD5Yyod2NVzbjZxdwd1xyuxxZDa9oHQZivl3QuG2FZ9cZNryUGj1Y
c6USVE/9TNIdbYDSi7VHM6f3glKH2xbzW5XwfrflpxizGhApy61pduaAy8+u
lWg/e6ffPLRneV06ifY7c0TlkD/mcxxzOuH/vtT3DfKXON06P4Xo2WHr1hBP
9BQ/ck9FPa7nE2NjoujwxHPep5llLJDLrIlpeF8PsWH6Uk7AgclV3t6xpO7Y
sfGwtHUjDYYyX3Zu7++D7MM61ZKFPVAos8cnNaEcLPgOWCa5c2HF+XEbzlk6
2PdIyvs7lcEsQ/UKtA9eFf0D7VvFSh6hfWZpXbkj4W8yvhSG/NP2Oloh/48F
rWtRz4sm8xHUM5J5cH4j0WN0bfvH/QYtIPUl4o3yYSbk1e4oVnLqgoRPKRJx
pTWQfPmn5dPObji1c0zmhhsLcgu69T3TaPBGb6KK+Mo2yFmuuD/sAwdce0IO
fRGgQRLw18meaILJLpfSrH9w4N5O+fVoH6rkmCNG7E9FdlmhvdvTyqf3Cf+5
tCcLkV9vq9VZ5Be8+3Y36rG5GnoV9Xy7MbRZmejxnh8W83YNHdboyHYvec+C
XRt3jdVbNYCDhm6F4Bo22OS6sCwOssAuQDlfKLcKqu1sUr1/9YLjTxfdm/0M
mCSu16uzohJszY1WfSrsg9Rfr22EFzDATFT7+40v5cC35Ml1tN+WsfIA2lcy
ZkvoEnvJvNLLyD/SPfcL8m92z/mF/DMW7FdHPerLympRj0C6ekQD0bMzuyJo
60gLlMr0XEi4zITaLUxzb4EumB1rGb1jRh0Uz50onJNJ8sd4u2wqqd87NPgP
BL+vAtW35yIT3TrB8vX7aQaSHFAWzFEIbyV1/bSPa2NXtsNIxf3TWa84kBuZ
vRHtrUpbHNB+7fZGObRnCKdoI3+KWkDdK8KfaF51Cvn19Cf06xI9KWte2KAe
u9h9OajnihRDXqK/Gzq+PWme9ZIFtbXTrdybG+Cxzg0pbVcW7HyWzbPwKgte
j3lej9pfDVVQwSOo2AtWia++afswoeRahN+uJTR4fj154jr+PhhubiyT72WA
n1vMs6QllWBVMs4QIPb8eibTthD7yRrnItG+82hDuxbh352QOw355V6qFiD/
Y9dLTeJED4Tcr0A9JerhQ6gn8bS868wTrWB3ME9u7m0mjLg2JvS87oSPKZE/
5o3UgdoKwxNC2j0w/dGy5DLS7y6fv7736ONqEFFqqfC8Q+7D53kMmiUbBiRd
rix+UwUip1KG+5w6wf/L6uVh0hzYxgelaC/teigR7XmylX6ifU655BPkL9wr
pYr8uw8K9iP/ZHUx9gyiZ4nGBjHUk3Rp4Afq+RPP3xvPP/f7773f/+Sj35uP
/tRLv7de+lPP/956/k+/+Xv7zY15ElpPptLh5axG0/bXLAjMWm3z6F4D7JG8
67FZsRUuGKj8PBzGhEkbg0YtOzv/sX1EptdK/M6nQrn/r+98PGfxieN3Psuf
bnc3nt4KT/fMH7kYyIT4pddHFD53QltR7CZLGTr8SsiRz81lQWgwp+iAVwOY
VPt24ncdYel+3/C7jnX6Ka/wu45/av9P9XQ9T5OMus2Gi/d3ylluIfWPjvOt
yYeroE5uxkn7Oi5wuGdOhgd3g0BJ5pFPCaXQDHAw8QwXHkosutWr3wCztx4+
u8uokPL7Iq5gsvKP+j4oDp8Tk2tXDl8OFx/ZO/89TLJdHsbTwQXF/cyvKt0d
oDYsdinr4QeI/bU8N/k6B8SnluebjTMh9skt4+9RJK/JK8Z+Dq4F5S3PabcO
0oF/S0hnQhUTzjwZ6LyiWQkeAoOiZoP1sMawLuXgjF64mjLv2Yn11VB0aFTQ
fH4BFNQvmZWRw4S7x3xnv+lrgHgdy7RG5dewP+nSWv6rdEgvqY6XLK+Eirgb
s/1sq2CukPTM6gUc2NdUETPboQZGjqxhqlzthn03H7b/Is9pFd0Oo/JkFiTG
d1/d4kXyo/6558vXVsPNCRluOxaQ59iwl6T3jh4oy+/TyttQDgmCyyxud3Jh
Wt/eTDWeDrCcfuVFmtEH4Fnc/fbl8zpYaPPQZ61UD3h0i7DKaxjAe3W3UoAj
DSRGeQM+NrSAUcncGL5WDnx6ufS0fU8lnIhePHWrKw2E+xrLk8fYoHmiTQb3
qjPnz3CyfcYC00URUXWfqsHO8dMLr619oPI+qFL7BQOURfdaBBRUwKoUmRAb
8vdtX+58nhPSDT8PSYmMPSwFybv2901L62HwlaevS0UPrNDNHTjF7IHGNY/z
d56sgnS+N0mjYp3wtFBTpG4/ue9W6odpkfjPp507tuxTPSzsz85tIfFfkXVO
4Nkwec4G6SrNL2BB0JwnWbMZNZBXEz3Jc1kv2LyfdyUjgAn9ia2Bp1fSQGb5
hPMuIlzQF/Z6vculB06H7NradLAcdmRdWJox1ACuGfnJWjoM+OU2LSflFx1q
p3pufPGqGsoHk7dNTu+CA6aPBLbvYUNehbPXhcs0CH6kI7PJkPzuWaAdXMeB
U/LBwfPVGGB5xX2tEj5XL7jXOr+rhc7CD8OPV3Jg8VP7oo6FLLjNf3P8FosG
5dEzdOoV+2Dp6oJT9wsZUH9TI1CpqwJGb19d+nG4Ebhi/N7ZMQxgzO810dtM
h1bu/cZtXTWQaZgL9z92w8DnVqV+WxY8GH48znuxCsTidr1evroT4gvUxtj6
HLi1ffp18fweOPm96v0dkqfyLtFm2+ypg2FRBx9bCzaccrLbc2E3CxYIvC+W
i66CyWu0+RWse8HE221AgtSLDnLRZ09OoMHONy++Ft1tArWO7Rs86hjAv2Zy
76YX3TAYx5/9va0W+NdLBMmG0OGwsKq00XUmXOVx3FHtXA2O9qnv7M26QHtm
9KHn19jgw5i+wiKqBzzPv1SX+cCCY9Lm4TlX68BK6N2OlRJsmG2rGaJrw4Lm
+K/z3jVWgdmLgCrnOb2QY6dwNvUGE9gfbLv4VWiw8r5kxeSOJuhJCChaQfqg
8dll64cud8PiTO09bip1kL2s7Y55KR1mTPl83EqDCWuXbjsgWl4NemK1glEF
XdDTV7Dh5lb2/7j4/E/7/fxPu7/+pz1//qc9n39Xnv1dedBh8vjGFJJno95N
t8c8O5lH4fs3kmeFZybfwLwcJn7npjLJy0tb9/FiXq7nObAM8zj/97KcNySP
R5XPF8M8/u1y4PI5JD9WJuyJ2EDyY+LlzBOYH5slwr0xn7bm9Af4k3xqPDJj
D+bT98LD8q9J/k1MPUzH/Ht+ATcS8+9dxzl7H+SwoUO14t2gKgts+HKUT2+t
gqJKK8/iBi5IT55fPdrbBVO1Qya0LCuF4/Q1xSsUuTDZgk9+3vxaMH53o7NR
rAC+0YNLJO1rwXqzwZiWLh3q6cGO6sNMcBUSm/bcuhI0xRRjFofVwf70aiOR
Jg68zeSplLSpgVlNvmWX2nMhas73zwczGaC5V9zOgDwHlZo+P1vvwoKP2Ts2
MWdXQ+e28IIlO7ggUj7w5Vc3HTotOopaG8pgasFqwcuNXHD/sFjKx7kVlLoF
19zYVwwrnk/0LSD+Ep2aYsUEeiDglO7JfHLf+p2ZqPVQlQZzdgYfMnzQDNdS
pQzCuaS/aPJMT9OmwdEnhhAjUgYJyU/qEuzZwD997HtHDxN65ttZsR6Tfp/T
1hzcWg2Kg2w+k4g+cJ1gdt/GiwGHPxnN+rW3AsLHxPQ8m7gQzz71VcaxC1y/
PvaOLS8B71vFWpuT6uF86t35K172gMOFCO/PfAw4Md2T5TajCvQXKa59pNMB
Kr37u4riOOC3v+n2aY9KEKoslneJqAXJNYtCj6VyQE5JotdamAk6q3mlavJZ
sI3ZOC+3oAaUrNz3ujj0wjuPV28ETZkQemRfttK3Slh7+9qFjL1ckFq6gn6z
jA766bH0c+/LoLu7ftrc8gbwOFF1ce5GBhR1fHhxbm4P6Elu0tE6Xg1HL0xv
DNjRBfcfHBHSDmfDQJjM3uNraTB6s+bgiSPNoLJu/xfBQQ7sUmCp9hsxYMeW
Y5e+FbKgreWX9rZHtdBxb80s+dMc8OJlisWLssC+S2m/42MaNEXbiJbF9kHd
KZ/tyucZcH6178IZ2ypg27eE6Bf1jfDwQ8Ua81DSt5rp3csyooPOnN6S7ddr
YEVXyaWvWd3ApaUZrEljQdoCl9tZU6rAZtVxf8tVHdCmuOWwF55HtDlqtm0l
eb5E0td6kvx1Y//+wNCtdaAf5a84cJENE6t55Mr1WTBwoeW5o3MVBOd5nz8S
3wti6wfmyCswweaMsod3SiVsW/ZTJz64CUxO3vBaQGOAnFOgqmd+NyQt3D/5
RkotfBTeNGR5mg7id2kz216S5+8pnoGsFdXQ/shi8e6fnVBmQKerFZH+/WfI
GdHoHrDmDVeYT37XSdbWgvSAOlCKq9rIms2GmZ52LUuOkLr2fPTjzNoqeM9M
a166uBcspjUebSf9goBYrreXAg14pFktwu1NUFhtbdvIIb+bjg9zMq50A0N0
u8mLtXVQNkV1OKGIDgtTHVP36TAh/eOKoOzcatis9qleK6sLni8fgH3GbHAZ
fDfxO/n98R2/++g1ic9yu8flWVZ1sC/k9Vx9NTZ4hNvKrt3PgkVHT694nFkF
OVMWtfAo90Jxm+K+2d5MaN/faL1pEQ12F1pLL0trgsnvT3O1mhmQGZ4WtjO1
G/jf+4QunlgH6wRvRO5JokO472Bu1HEmqERPufklqRpi8zbM2hjTBaFSopaX
DrPh4/wD+zbJMyDi5cDyEyS/L9y70tuvsRYKGrjMhQNseP7duKRpDQu6XvOL
rJGqAub0V+K9jb2Qv1F+tFSICbnL07UjrCph4T3bpQ1Tm+DwKnuj5HgGHNmn
H9coS4e+N4u/XFtZC2cb63hT59PhU6RTlaYsC5TtIormDFbBy6FMUd6nnZAr
Fb1FmuSLOWvf6dxrYkDO0DfvYyS/r/MOLsyYUAtBkeWnnrE4IBqv1yGYTZ4H
yUqGk8xpwMr7xmte0gezjgwxp81mwOY49cU7h8rhe0BVtd2MRnB1ONQnY8yA
N1/l0gN66NCYl3HMQ6AGJHwkBkeEu8FndbANzGVDwteT9mGNNMj05JVqmNkO
GzUfBAzlcEBrij2b85gJtBu7JGtesWDPpSSZksk1IMPnwpf7vRfMpjMW3h5g
wKwrY6lLFSrBanu20XgAF56FXVllupsO7QYXw0ZMyuCzQm8LP7cepk9b5+FG
7wHtq4+Sd5T0QHdhSPnrwioQEC05E+OFfbL2reJZHFimJ9GH5wDt85vT4iDS
BBl2yd+C+XphqoW2aGAQC7hDamE6F1nACB7fqGJQDeMXPlUrfeqDwEHrJrUX
PVBtqegrcrMcetJnj21r5YLBtB/ldo87ofhHtm2jcgk0FtdFW7XUQczpcY6M
Yg8o7MrWn/2MASpPzjOvJtJg2eHD3KsT28BvVvKqrFIO3L1o81YooRJ8bk8x
SxurhowL+Tfyj5C8H+9Ay/Rkg77/nUsF21gw/q5YzNujCvgmbDxZlsyFrMrA
yEOCdFATLdjeNq0MrFLSA2XTucDcKBjHOdYML66IeBUFFIGdmoTh7axasNQI
LKw9R/LirHl7NzxhQtgNkxiZOyR/1TTsZqxthNkDR9uPi/RC+yU9yxChKkjT
FSn5teMDhHVmOzXmsuDJRrGTfOc4ICLb7HdQmAUz3VTE9ibRwCU79GoYicNC
r4xFc2I6QbpvU+/C5SUQ1yP6+qIwF85fX/xl4GsVxHR/n/xdKx8O2+ppBF+u
AS/gV45+3A1BbHlpv0wWDGe7awgkVULJh90/P1VUw5u4RK9XFhzI/KkSq5he
C+30u2ql/a/BfNePIxn9Pf9YD1UdQqWTqj75X/tToX/vT/H9vT9FtVf1ceh5
KfJXZc9pGyT8Nu8kzJG/beeyJqw3BPSOCEqRemPTkSnKTaTeuLtz0RXUH756
TwXqb3eTdVhE9C/0mOWOdYtTadeZMVK3vLUY88C6Zacf3ygviYN91/Y2jIPE
42NHMQ60omNF8aT+ceau78H6Z5NWVQbWP1Txp6q7qP4uVPUY1d+Lqk47cuSZ
93pirzNSK4z2YyJ9/GhvV50lM5fUUSnJ3PiLpI6y3L3xMdZRSw2fWqOensuX
IoaJnj3dPhqo5/obNQWsx4rXbdq6iNRHg+NbZmE9Nrg8+Nl1cr1m/FZXosj1
Vm2/eA2vV2GLzVys65wr7l3Eus4hwm6yBqnrftd997/2H0/9vf+49O/9R6q9
yInHF99GnkDdEvtewrNiS1U58iRHLpmJdeD6DN8OrAPN32z1wDpw/IumFurJ
efHwJ+oJG0pMRj2Gdha3sJ60Fgs35aHTYXhf1/w2Uk8+4Czcgtc14ebXRLwu
ef85AXhdJKv06ZP83bljYy3WpVHxEQ+xLv1dz40lq+4nI96x/UPOT4IntOxf
h/hmp9NfsS6Nkb+98SapS1UO2kZgXWrx9ss65L/xMX9VD+FvEdr2Efm/DIWJ
YX07cXrv9h2kvhVg85lhfduqpvPgFtGZ93CPKeqclbWXgzoXc/vY+eR3MHop
ZxPWyRv7v3/COvl3Ped1/t4Xzvl7X/jh3/vCVHvE4rtmjSLP+9UnJewJT+jj
A7HIo2IuuRXr6p4LHqoLSV19P8AzE+tqh512KainJOj9OiB6ni31rkM9pW+K
c3eT+jz/SFI11udLph52wvqcvXpSxDVyXYNZvul4XfPepcXhdcVoFQVhnR9r
VuaOdX7JD/UNIaTO/1156sXUwXLEs3IvFDwmeNmxee6I/9TtScY6nxu97dY5
UucrXDM7j3W+xdSVL5E/ofdubwDhX9AQtRn5E3esiMF+4buSv1Mi6RfWvouT
Kib9wpsPVfyoM7N0YQDqXJgtUoo6JXKdXm8ifcfdk5s+yJO6T/+N9gj2Hb+r
rqDar6fC81N6AXmequ3Yhzyxj6+/RB5r7v5T2KeU5Z6fEkP6lGo/40kupE/J
29Ca/5boeXeZbYh69kuk8ssSPXZfpKWx3xlVesDGfmfGqMQUZdLvZC0V9cTr
ej5Ysg6va4ZZgTte1zbWHB/smxpU1ktj3xR75FUM9k2/qy5adUHx3V8479hh
xM+4zeULIXjjk35N7Jviu9q5x0nfNOAU+hP7JusnzheRH9Yel0T+G17Ha5H/
SstEfuy/eIpK/LH/Cp6Zror9V+USTTPUaf2xYjnqrB81mmtIdBYvynaTJH2c
ZFeMCfZxnbb6y11IH/e76liq8yio8EMMv2EzwjNt0/opooTniIjuFuRJMGSP
lJK+T7876hD2fdYC6/Ww79tRtXcT6jnzY5/AJKJH26vOCfVst1dhyJH+UUn5
mDL2j8PRh7ywfzz2+FD3XXJdntuX+OB1ybGFNZ6S61L3lKNzSR8qNMP5Mvah
Zj9ePsU+9HfV4Sf1NE0RZ1iEPKsn+OJVm4P/wptyPLAPlXh8XQn70MaB3e7Y
h87T+CWP/FIXj8Yh/2tbg0jk5327OQT72ZZp0urYzyYcVz2P/Wy2boMW6tSJ
7nyFOsNFC+ZdJTp1YmxmY1/c6dAmgH2xy2HnCc9JX/y7+iaq81uocMbwg3EO
4WG/8ZxURnjarX4cRR6bk9MOYR+9XrhUHvvoN4ti72AfnXaA+wj1/ND92Ih6
hL5s0UQ9Fs9vjH8k/fiYWqcy9uNdce4c7Mdjaw7y4HW5HxmRw+vaOS+wD6+r
ddGCoqOkr783XLsO+/qUNUWD2Nf/rr6v/3RcEuJClq+4PAR/qe28H3F1v5Jq
7OuPTdzJi3398CL5cezr9ZoKU5H/vipvdQrhP5XpNV2L8IvmZL8PT6mF5Pvl
73E+kMUfvwvnA27KYo/qic7wrEJZ1LnQyJOviehcdXaoOi64CR4PCZjinOGn
5dMbOGf4p3061ZyBqn+nmj9QnZdFhVPNK0RZAvnod/nxWcfQb/rtuWfR74vA
ivdo7/jougvatw43BaP9P/X7M2WQrkfisGlSgSLGYfM31f0Yh3SQ5sfr2hzg
y8br6uQ4teF1Ufml0umiUfnsG4n/Gp3AJIy/1hS11c9J/INyPi/GOL/sP78G
4/wmb44NxpnKL5VOqvkJFT+VHqp5C9W8iGoO80/nSMGOB72QZ4WzxOgGwjM8
suAs8gzG5zui/fstC7PQvta2ZDfas1e770Cd3Z619qiz/oH/N9S5O/m2GPpV
22xahH5PbOliol8qHiq/24p8UmRJPFeExBRiPEXlFXoxntWBpscxDhUNj7Qw
Dre+5h3HOFD5pdJJxUPl97bbHfGzcaTeqjpkw0P+jmehXU3Rsw7kvpan8cmy
gWavPK/gEAt4u8LF7hRXQe1qWTmHFb0w7+SYXc0lJqx0sruUKkd9X6yZskIc
7YW637mh/ST3iEi0r9+f7oL8y1jHliO/nmGpBvJbbNMpcCJ6jPv1jqKex8td
Y1HPyp3OTLXKJjib+Uulv4cBUScbmgbDu+Go5KV4f5k6uJTtpx2ZQwflOIF1
y0yYoOXPaFr1nMQ/eLLo0aQu2DG1U6fblA3DZw++Rdw+SmLAhuDsympzxPcp
7TmEPKH3ts9BnsW5dAfkYd9rcUa/w4Z94ui37dOtVUPE7++a3/7TvEaVv6jy
HVX+osp3VPmLKt/9rvkzVf6iyndU+Ysq31HlL6p897veF/zTupSq/qSqV6nq
T6p6lar+pKpXf9f7Dqr6k6pepao/qepVqvqTql79Xe+n/mlfSdU/UvWbVP0j
Vb9J1T9S9Zu/6/0aVf9I1W9S9Y9U/SZV/0jVb/6u96FU8x+qeRHV/IdqXkQ1
/6GaF1HNf6jmRb/rfS7V/IdqXkQ1/6GaF1HNf6jmRb/r/TvV/JZq3ks1v6Wa
91LNb6nmvVTzW6p57+/6foBqfks176Wa31LNe6nmt1Tz3t/1vQfVexyq9z5U
73Go3vtQfddK9X6H6n0Q1XewVO99qN4TUX03S/XdC9X3tP/0exiq9ztU74Oo
3u9QvQ+i+i6X6r0P1Xuif/odL9V3ULFWghuyJDngk7XwqR2pL903rN/WNkYD
uQ3HD8g3c2HF6OHv77S6wFH52o1rj0qg+JJG9NL5XFDavkR1ZGoNcK8bXk57
mE/5+/S6dD4J7R/Kts77TOxjHMQ70Z79cZo58vtlTb+fR/hru9PFAwl/fNGj
+8+InszaRQ2ox3bDhHLUc2f9sPCJLzXwRXZWpM+PbtDmcfzKa8KCn4L9W1Qu
VcKdglDv8LW1UHVZ4eGyWxyw2tjQEVtWA1aRAem7Ot+A4znl5yfNGfBAvHzd
HYKzBk/sMyK4mqHlCcRjr0rZIo8IbFoURnjcDZrskGevQJzJceLX+JeCDPot
oxtG8hG/77rvm85dxIb4lvAjmVYsuDBfSWqstApCp1q74/6Rzln1Jbh/9Hie
+oCfUxmc6tZ+aZvPhfmR2zunn24BJa/RBP7hIsrntua588Von0RveSBG7GtV
z42g/UZWpdFf/AskryC/iuQqfdxveqTeXCtJ9EiqWvqjnpyrI0GoR7HH0GDr
0jowCzKd/vAtHda7pD4XMWKCSWnKGdw/yi7bp7TsRBP8EtqShPtHm88aj5Un
0KB97rnIkbQSML7XoHNpJhvEJM5pVBB874hn0CeCT230E0DcPPCOOvLsybg6
B/eYEtsTXyKPa9nJR7rEb8mlzY8SiN/RMQmtacRvTpXPQUsVFhS+k2azb7Jg
5LjxfaEb1VDxqHAL7sFNmvtqNe7BtZrIl+AeXPbNvW/o5HciXL9DXX96F7yL
nto835e6nvGJM3uN9g8jr/mj/a0LBSILiP3GvIAFyF+/UPgS8guYps2JIPy3
5x/pO0j0WJ7iTuAQPe65HyZOJnrip8lfO6VdD0L2Bw2enuuB/nzLtDtmDOC9
0a/+1x5crdh13IMbWJDogHtwwlNiXO6HVML424Nly4trYEG5imTRFQ44D/Rc
RHyVpOVGxH34eXkRF85eNgN52EkTI24TnkXHpFyRRyn31s+TxC994u7BDOJX
5MbW5XeJ318/OLcq9jPB32Izvec9CyofxcOdw6TOL+W24TlX6e7dhXjOVert
gxF4zpXQ+1PFc09zgXnp2sUJIXRYMZh5al0gdZ2/qmooC+25P8LS0H7HRLEI
tFfhnL+P/LXfjIaRf9Wvyb3IHzCwYTXqCTK+0IN6Fgx5FqCeCSdeBV83awDn
81r8UyUYMGUkSuT8GXId76Tz8fyodN+1DDw/avGsPZvw/Ki8xnKjIAkaqD1Q
Ljr7qgl4fo5vVf7KgeSyzaqIr61QMEZ8MWO7IeLHyy94IU9OwsfryGNBu3ga
ed64uo8EEb8rF5jRhInfGeK6/ug3QU149xHSRxkfvHplM+kT2RM1Ntw1I321
jaPI+SQOhB6cFFfAZMK8rbTh+RdpcE1iK+1jZh+EqIS+3abPAKOtCjyi86n7
37OCEu/Q3uzgBjra10xIXID2q5+VNLsQ/vz6wmLkfxUnN2sB4U+/+2rEmuhh
vXkQgHroGiGpqCdO6dcaumsj7Cg6eLDRkQHrsya9PhdJBxMxfSu57TXwYHva
WLF1NxypNkw4TmfB1a/xS/KGaCA6KtEpk9AODt17DNY940BhTYE44ulvDrsi
/v1h3U7ELV8mLUWeA/ciU5En8K1NHfKYuG1I6iZ+x4q11qLfV2+WL3YhfkdM
lko6femBwdCoKP5iFvDtkAx2m1kH1ZOLg/Y/Z8Nn1WcpisCCT881Bb5sqwLu
gWzhV697gb9C0jNRign6AfsCGy9Tz4VkBcc/ZRN7JUuFYLQ/cmpVOtq3X7Tf
hfwO433ZyN+5bt4G5DedmV/gSPRoB4dGo572ZPEx1GNWyiu8Yk8TnO/MtXua
w4A5LdKZrMFuWCr1IfDq6VqQXxxqY2tAB36758GZXCbsXq4Vdn5aNRQ3esn8
bOqEYNFtpXva2TBzSoYz4g86f/34QXDpgZYuxGco2G9BniXVAirIM3hHqBJ5
ejZWhMkTv+0aVZroN0XSYRp78P/dHJLqvDuq+eTdzJJs3GsQSar0x72GvPX2
Q7jXQDW3nLl5zWzcj2j4aByL+xE3o7MMcD/iq4FP+4EoYq9+RwP3KRqFeD/h
PsX/qzmnislkLdyzqGavZUUWdIFHsc8O3LOgmn/mpeeK477GHvUZZ3Ffg6uj
+hD3NVQl7xzE/Y57j+ru437HB+/nV3C/48998e/uiz/P4X/3HP6T9/9d3v9T
Z/67OvNPX/Pv+po/ffS/66Op9vd1ys+cxL0w55n3T/TpN4DPvbEi3AubEt/i
gHtkjo/2TLkR3A1BZ4604h5ZyAXFwMjbbOhZtmYb7p1p8iXOmHK4ClSuz+M/
ub4atOfE9ZvOL4CyM7eqn+QwIVt0Lm+AZiU0BW0u3jdYD5/yRZz+2iNLfTk0
ElwLFg7Fh3DvbOsBybMPq5iU5zaYrZ9zAPfpDMujtwJPB4RGfh3Efbqf+nW7
cP/Osnj8HO7fid0Vjsb9O+2D1+vKklng8CrhEe7rXf38SUZubTVso53xxn26
oPf1p3RdaZBzpikD9+k6il0Ecf+O7Wjp1d/QAlGafo9w/06aa7IM9/Uu1q2S
wX29TRdDjlXUMCjP6/CtWR+Me4j2e/izcQ8x5rMW4B7ibkOp87i3aDay9ifu
LXrtXf0C9xYNbGOePfvAhFxp3iDcc/ymavwZ9xz3Xbx1F/cQT1817ZL9VA+M
SSqPcA9xTS2PG+4tds5ZbYh7i/02jltxb/HDy9PSuOc4/PDWKtxzHJCyPXSa
2UN5TktE83Nb3N9UFH9Gx/1N2+T59ri/qa25ucpjWS8c9Q1+gvueprnVmbjv
KbJv593MYQZ0Kjgr436o9QfTdXMYNWBpbeiA+5v7gvQyNxq2gs2tRfq4v5ke
FDn+/FU1CJlo/RBK7wIVFZkNuO+ZJPkz/MlQA1TLOLjhfqhzWYRc6i865fk8
yz50yePeq7t8ry/uvb7YtTAD914j9w0/xT3Z0bxz9bgnq558QuE2iwaLnTcp
417t3VX+63Cvdt1eL41z72oha+bpVtx7Te94E4l7r2aaMtM4+hwI7hG4hnuy
t065iuCebP+Fehfck00X3Pawf7gRWiVem+BeLTsxJAv3aqnOZeJbEMNdbd0L
5wUKeGYcZEJIBFzEfWFNk1Q93C8OpvFY436xRL7FV9wv/il3VA33ked8zs3H
feROAXU33EeWX794He4LT+V5cwf3hQes5M7hvvBO1QYn3C+eNzXiEO4Xd0jQ
THG/+NTxqou4jyzeskAc95FXbDHS2Pyi+79G53/L3/2/5T76b3ku/bc85/9b
8uaPzncL8JyWwlvTtuI5Lcd3rl+O57SEFrlMQ9wq9dIWxJ3Md+ki7qq15Bue
9/LIz5kfccG4Fe543oujrOgvPEdX6dYCrQt/nQPTexjtj7/NEELct8ZU6C8e
3/OmaE91XvftfewBtI/zY6ujvT8YeyLPmr/P8T769zneO/4Pz/Fm/n2Ot85v
Psf72T88x5v373O8x/8+x7vzfzvHW/v/8hxvxtNFs1DnqpC2qaizvcZhA8Z5
58jWBVKWTNghYTerhfSDxvGKahEHa+D20ZButN/gOaKG9qUQfAPj7C25NdXO
vxfGlSUelOswwdoi1lmysRJo/RurPUS5wJPa6xfh2AP1DaaOl83LwWZ48wfE
p/ziuYl4cWfgRcTjJD55Ik+6ycdC5LGrqXmOPLKDOe/mET1OK31mox6/0fAn
qIcqzt8H+h82mTSA1mD+fncxBuRN95o01bkHJPXWH3XZWQ3mcl8k38t1wdPd
bD/eZDZMaavaKXORBgk89h5ZGq1g3GG/xaCeA+wW0EHc4dwWDcRHepO3Iq5S
82oN8uib+TXmER6t9YvTkOeihroM+t31Y6IC+t1rVXoC/V48+GUh6kyprZ+O
Ou+tU5bCOPevvSiSlsMA1fU/NN6S57OI+QS/ibK1sEy8qQHtlz2yUkX7azTV
RIzzvLsyFZ2ZHFDzdbeR72BCVO2DU+WeNGhMHcjcdKwPloZNFje7ywD+E2Lr
XCIrQO3kkgTEZ39qlEL85Ba6LuIF5enxyMP78r0f8sgcrAxEnuZzn18+Jnp0
csY0UQ/n9Po+1EMVZ/9izR0Jao2wwnEys/YgAyrS3QU3FNBhKNDms6xGDVy1
e3Ck1aQbopUMqzhcFuz5XPrmsl4VnP1QHC1Q3AEL+C3Gk1054DIlOxVxWrP5
ScTZZk2CKQSfuzu0AHn8ItbLIY9vwowx5MnhLa97QPyO1PK/Qb+HN323Qr8G
eq4rUKfk7kkzUOeW7KsCGOfw6afX3dnJgIk+/Ed+FbKgJ6OVSU+qBWOPPBra
N4zu24z24mciMzHOOS6aFYhrq3/b9NffK2z4BeKPUhov7JnFAYmna303LGPB
YI2S3LtxGmgLThXXf90LsR+shL5JMeHkdJOgc1cq4fJWu4mI79E0FUfcgf/i
PcRtAjV2Io+oh9h15BGOerIbeV5wzzNiic6bbn1/6bT6yqPTk/T/8+9QaHiY
hzc2glIsXfNrKANmT/mmsX0nHRLm3fIL+F4DoSudL8jy0MFYzSfmnBELcn9c
7v02rRr8o2mSd5s7wbhhrGmgjQ2aMmXNiE/9rCGI+JWqI0zEdW7JbkWeUdlw
M+Tx3htaiTwDG09ww4hf7p0fUujXzG1PBPrNj32/FnXqti+ehTqbjgSNoc5A
tW+KiBv60//CTYe0hxGnij8VD9V9QfV3p3peUd2P/zS//Pl3Iv5dfsngadZU
+8QC+/zyvXIn/r/2vjwc6677twGhCBVSSSNRFCIVS/OgKCFDmgyRqFRKSXgo
pDJERWkgRMmUUKkQkky3eZ7uwVAJUVKdvd9rO3/c17VPT+953vM7v3Odf/e1
r7WX7bvX57M+a+17s8Gx7fPywf5SKh8YWD+h/a5qNyj78aZXSLfD5zCz8abC
76FQf0oZs6EbJPynXXXXaoahgHkPI1rfgmK2ZykeD1r66BkePz16fQEeL1mR
n43tDA8+5qlEdmxPr9mG7WS4+zM0kT82jsccsT/T160Pxf7Q9nk63Cy5u7cC
JKP6HBSZbTBzVVpekTQLbjov8rxvVgKSrj7J3/TqYHfmhz1mbR3gPqe0YtaL
Ymh9WZ+dOr4MXg0IWI7R7IAa1+8NeDy4xf4IHm9/cscQj6elwG5s50jQ07qv
yM71bdfssJ3Mbz0b8brrfRIl8LrTV1xeWYzWpfGl1HWTG+RrOKDBW3Rkujob
pALXPxizuJTK03aWrah5ifik1JJME2dn9N0e2lRiFvwOhqV3tuQ86IbnX1gK
feK1sL/O+sSKg3mAOGsHHp/2aEoYHtfi572LxwtjjlVhO9t0QiuxHW0eU6Vd
yM7W8pd7sD8WriWXsT+b7O5NHruYvs9jBiNdDDeWQ9jnDx2sxW3gcEFLSlmE
DQu/M3x1NxSDunnE5bsvKyHvBo/RlwmdoFr/0ShFrhT4NELOpjflQ8H3mUoV
99mgMxjjhsdT+p04aWjcN6JbEI9vlroeie1kOZpfuIPsTF1wUQ7bYcnUtRmg
dZMlH1zA68omld3C69J4rMu6SoPkJx3wcMqXqwGNLGBP2b1ZA+Gp0axxZk8b
u0H03QsJWd5maLqwt/xrKsovJuapbJ3cDYZdmn4Ox8rgpesScHHIgeF7hSvw
uGpUiMBhNN4YJ2iHx8VkBEywnZ5MowhsZ1rcA61vyI7j3hZOElo3PLqiDa+b
5GQUgtel7SdP/vYNS7UZ4GT8oTTeoBWelS9zefCBjc7L93uD+cXQ0eRRnh9Y
Cu6K/tIz5TpgzUp/Nb5l5eB9/8QLdf5MOBAiU6w6iwmFFy8n4XHJYOV7eJzF
/n4Dj287VvAS2+lNXRCfh+z0RKd1SSM7pzzTClTRusvei6vjdZfL3m3E665O
KunC+5m8c9sv/DuQG09k3MH7eY/01zWS/joL0l/X4ynGzq/tBoO8A4IRki1g
rGxc8dS7AHjio1cXyHaDo8QjdRVXBsozczzTGDlwv2ZUZBtfNwh4Zx6svVsK
+0SyyhXm5UDaczeLfa3d4K/e0lbA3wgiefMnufTlw8MnPcFpbp2wsWlNz4rN
LDgq26mX2lgMi3m6dwpGtUCo75pJS33Y8Hrl6YAtk2tBeKz+Jmn/Yjg4ap5y
TBXa1xOVqsf9OqBy1MkE13sMKB4U6XrC9wqKlj8P/36OCaIX7L/vHFcBUo6H
w+7VvoCjmy3+MslvhwfnC6r6fhRDbWZDUn5nEUz1eJgdVsCBnKM8M9sMy0CM
s2CP65IW2OlyVScjigNtP7f4LExqBNlvDsfO/0S8Ak4HqeQ3Av+D2dN3laG/
19BXaMf8eqh0c9aS0ciHhHMh9ksDuiFUds+lmqpqcHw9hTX+Qy5sTM8cJ1zf
DUtn87+JfNkM9dJyAgNrC6DtfnlI2t5OqJzSoX9rHwuC54f2NfGWwAJ1vzf7
w1rBJlEtZtYjNmRZpz8ps6mGbTxvAvP2l8AP18X2EyPewbobk9Zd3M4BeT2b
Sqc7pTAo98PumUoe4g1tCz6h/2fJ61U1Z+4VwwrFyvOjpqO84unWE4KHOkD1
Lz7estNloLd3VZfFnhZIMN9Xd9mHA/7bNwcP/6yHLMOQ1CNPWGB6LCrG80Az
9Lx2q+1u6gb7ZwWCzXuboGwDT9spp7cQ7RIbrIPijyvUKWy50QoMLeerIY8Q
zho2XrGR7gT7d2tiRAJZUG5WtMBXtQRK0qwkzui3Qa2zf3lPHhuO2bP4ihdU
QfRK/2nHaotB6pHTdtnmEoifz7BaK9ABIbOUvF9oFyM+Ovl9+pgq6BGVnuMn
2QnSjioTzPLKoJt5caJbZgu42gjvnr6VA78sRFLVM+pgoXe+NMuVBaN3OOyZ
saAFHv+y6XOXZ0L02oV6R9C6259IvLCuKYfj9o0n1ao5EKyU9cUIxUkZTxhb
juJkbIN1eiT6PhOmaBzbjL7P3ORRa8vQ9+lmvPAhHq840OaCxy8NhBvh8RCT
rA3YTqvahtE7kZ3skBMLsR1O/ptovG6u8YRteN2FOZZTD6B1ae/afDsxVaFJ
uAYSeLUFxt5nwjXvl5Iism2QIiU78dymcvj59MHWqCVt0Bd5q3LJRDasso0L
GkLfbdOC6V5h6Ls1iJr1Jhp9t4errD3xeNboOY54XPD24lI8rpXoVu6K7Mxi
9chiO4GFMwWUkR2HbWYvG9G6PCLHmWPQus+VQg7idWl8stRIN935CQduOjhv
igE2XJvXfTtYtxQUfvmdnnqnE5Z4NRfqqrBgZfCN+35JxcBSMQ0SL++Ej68v
xOoLsaBxUuqcfbbFkLnybd/qox2QsCMjIhDF/XMW3gH740tAcdzRRs02JqiJ
Hxi3FeVHWkIKU78OMsB6beM5H6EW0H36MKzZkQ23+nRmjZWug2el6+dWHyuH
gqYTA61b2iBv/lB8eicLKkO1Tj5cgvJHqQ35Z3nQua4TX2aQzQHdWfevxn0p
hQIrc1Z3ejMsnq6gmNaL9m31hMYlVxjQPb6HUZnaCu/Tyk02PGZDcZA6I21c
NZx/MzApeCsTFs3tffn5YxsovjxWGP+qCbR/tK/tV2DD0UsS8UleDSA357b+
5DldsMs6tzWMwQTV8Yxw1aEikLQoOhof1AWx3rl2Ru5MEH5fK51hVgTzHWdv
99rQCZzU8Ea+4yyY/bwlL0yiBLpXPq2+/YEFGlfdJxY/ZMNw5zUFsYoyGHg7
1jMyrwUm6Hy/I3OZDZUVE+++qqmB22uNE91CS4HnVU7h3Y3NkFS0eXb6csRn
xh/P9JUshdPSBnWrdZugqvP9dfO7HXA1950A51oZpJX9EPT5qwXaI4d4Qxw5
sEjuwHv/25Ug/ljeQC+pHcrl3QrmTWDCwuRnTwOdGmHJk/Oinv0scD7LmbZ6
YhNcOPixKXdxN1QkO5o0y7aDgSmnJVj8PWiP4ZXfc7QLjuyRLTsQygStzGjm
WL8imNZX8jRLiwPZfevWT9mFzsvdxLr1KaXAe0dvSDmhFeWDDYxFCWxY8fTb
3Ctrq8HedULYor0lwLianZNlWwe5fpviBlo6wJSxpHWOdimknmoIfpTQBHPT
K3ZIeHSA1O56pj9PBayMyb45+ADlaXoxHyQcWKBVE1srWovyj4Z1AZqPWeB9
mLHp/NlmcFpm9R3jzn51FQWMO+J+Ucd1EO6oNBX/xDh1RS8yAuOUeeu250/Q
eS+ebGqFcS1G4nXzW4RrJV7uCWcQrq2btjZuEcKLOetmRWK8CJ+Vp6GM8WKl
8HWMLw45QV8wvtwRHO5KR+fxZL/QC4xHwoVaFQUIj/QP1/diPEr/IR6O8ev8
hC+PMX6pHbaMw/hFw/H2C2I7LRBe7A70eoHxYmKIQlopwouQgKDPGF+kE8JE
ML6kbc1Mxvgi9W2NAMYj3UwXU4xHPvsF0r4gPPKNSzqu8IkF240PGx5B35uI
/PVNLxllYCBjd+0HwoXy5k8tGBeKDPKEMS7o3siyxzjiccPG3hLhyGWdB94Y
R8RV1mVj3BFPPXtgNMKdnx7TbmLcqT9h+xrjlG0g71OMUwPLpFZinNK5WKwZ
f6sSRqXkfpFMbIfR+zTN3wgxIerd9WsYL1Z8MmRjvHi5w1u2COGF47QzDRhf
3nEuH8b4sv3s4j4fhC+bn7eHYDy6tLmqQgfhkVntd32MR7T7OEmXFqtNWd4F
S+pna77PYsL+I6xT5TVFUJOdFT2wlgm/LjI+zkLrPmk/ODAjvRwyxZxuLEP4
wmj+uhbjy6/K5qrpCF/mSOZZYTwK7K53xXgkL6EngfFojvhhJ4xfHRWOHhkI
v2aWHl2N8Uv+L/epGO/y7rtYY7zbkn3cFuPdyP2aTq77NZyYmcF950ph9wox
sQjZZti4ycopUa8DDqUJBCl2VEO5hLT52etMeJVlzUlY0wbdsz0Oba1EcdDy
9KK979gQdnXFjsunUN5IxnPJ+DUyPl7EP1k3pwMiZYOPMxksSLGdWvf5WAkI
k/EIMp5ExktSwn65bu2GVSfPiV5ob4NRf8V90q4p/J/j2lzjtP6ZLI83XXj+
KHUebTzf1ZBfahWaTxsXZpUfxf7IpIdFYn/UG00FepE/48n4bDKuQcb9vbO+
bkF/7/atpYr4701ZdqYZ/71+ZHwbGU8j4+khrtvO9NWCtk/zZN71LBD8NtV8
MLUFUsi4FhmfSMbX+R5eb6LEgHMTxpg8A3T+zMbD0BDi22TchYzvI+Nh42Ys
tdNCcSz0hVHsg1pov6I+3ri7gzp+6bjtg9E6xXDWSFis/EYlXJYpfWPP10kd
v3j53Qxs54iLcNkDZIdPxEIM26GNt+wLHDJGfmqdfTaUgfyMlBo4jf2kjW/2
uhV3Gu2DU7tkI896/P0b1eJ9oI1v57HbrYLi+cTHXq04ntf/vOR0GcXzCr2X
WwqU2qHxlIbozgI2VDh1nzIdXwmb7p7my0a4ED7piArGBdNzetcxLrDULrit
390BMRM2KmlKsOGqesTsHy9KoGDK4FaMLyLDbU8xvhhcFEnG+ELDI9r9WRpO
rekPW4bXjfZ108brJpzR2ovXlSL4lUPwK4fgl3EJh/0W/V3Tl1qK4b9rquhQ
H/67eLhwTZPg2oGpK/3EEB6ZciQeYzx6ITPU5IXwaOWdPfZjjteCIq+yUNw0
FmwrWnioQKIV1Hmz1gUgXBNbfbQW49rHALEwjGtBfN96J0YxIO7jukjv/FYY
jmwc6Aljwy/H+PFzET66VH8bxvgYc0NUBeOjrEnqLYync+y7GBhPz7SfjMV4
eojgbCkXzpoQnE0iODuf4Ow3/i1heN1Hwy12eN3e1j2rP6N1pxL8XcGFv8rN
zxpGo79rf+uphlj0d0nd21CD/y4aLt//tKYR85zhNcrxmOcYOJeMxTwnt79X
RsSxHZSdHZ4FvkX7H3bxy+mMCohTyJ51B/ElpcGxP4sQfunv4f0givgSS+Lc
ccyvlrrn52B+tWHzr3jMr/6Uj3USPrac8LGfhI+dETHLn4j8mfTp+PN/+TMu
Zt8Z5E8/F0+rJjwtcUPpziDEo/Kn2y7EPGqoRMh8FeJRqotKl4RNqYWthZVx
W4eZoCn+TfncnlZIETk+PwDxscavRy5hPiZVX3wW87GDn8KUMX+LSXiiifnb
+WeZzGDE334xBPMw37PsfdiD+d40A95AzPf+KR4ofSk8ORT56SXf4Y79dN5R
Hoj9VCb8UJnwQ0fCD6u3nGJg3l52ojMa83aB1feujEG8/QXR/9cR/T+c6P8W
FYvktRD/35h6ng/z/zvZmc8HEf9PIHlcFMnj9EgeV8tln4/Y5xkDEmtQftGY
VeqD84sna66ewvkFLe+zJOtuIOuGk3Vp+Qsvl/0UYv85Ja9ZyJXXaJO8xpIr
r7lD8hpLucy9j1F+EWRWaI7zCw3zLT8SUX5Rx5U/GpH8kfa7K6GLpCAd5S85
VUXqOH9xL/xlj/OXAa58M5Tkm7vJuoFkXW2yrvbBb3zKKD8y633HV4Xyo3cc
dw2cH9Hy0xtk3WyyrgdZN6Lr7B2cf7ktF/+C86/1jOK5OP+i5WW0PJfmDy2P
o61Ly++WkPxuFcnv7El+p0d+R2UR+R0VYfI7KrT61/+vZ/2v61lRJM7/IHFe
n8T5h1zxfPtv4jnt90xOk/g8mcTnXBKf47ni8DCJw8kk3jZwxdtDJN7Gknjr
xRVvrbji7Wau3yE5TH6HZDaJn+dJ/DxB4qc+F1+qIXxJh4sXmRBeROM/IzxH
lPAca8JzVnHxmUTCZ4wIb5lBeIsU4S1WXPwkk/ATGg+h8Q05wjfmcfEN2u9+
DBFeEU94xWfCK1QJf7Ag/GEq4Q+0fOcDV75z/Tf5jhDXePJ/cb4jxJXXLCN5
DW38Mlde85TkNbTxVJLXAMlrhEheQxtfS8l3aOP/br5zjpLvcI+P5DWOlHyH
e/w/ne9EEr1iOdErXhO9IvAYU25wLRPChww+YD2BJVdhjPWEI0THKCQ6hj7R
MdQG5p3FusRPz80CWJeQEeafgnWJTUTfCCD6xm6ib4zo80eIPl/+G32epnuI
Et3egej2FUS3ryd6yE+ihyQRPYSm59N0Ehmf4c1KHdUw4cGK0H/pFTWPdmG9
Yi7RT64S/USO6CdMM1421j3mKFWfxLrHs9jUpVj3mE10lU6iq8hw6Spvia6y
legqUaS+MJ1SX/Ai9YXPpL5A01tmUuoONB2GVo9oJnqdOdHrJhO9LmHnr0Gs
vyV//rkU628ay2bWZDLQvhAdbybR8TJ+o+P9rg6lTupQDaQO1UrqUFWkDhVC
6lCXiR64jeiBwkQPnM9Vn8oj9SlTohNWEJ2wgOiEcx2aG7C+xypK3zU1EeHw
W0tGjhATthH90JPoh35c+qEkRT88xKUfLiD1ryFS/+r5N+tfNB3yOqmL5ZC6
mBGpi53g0o2nEt1YmejG/kQ33k10Y1o/54ienEj05HKiJ4/UVSeSuqoFqaum
k7rqdVJXnUTqqrGkrrqZ1FVPkLrqQq66ai6pq24mevVcoldfI3q1INGrjxK9
+jbRq08QvVqO6NUGRK9O4dKr1YleLUDqsDNIHfY4qcNGkzpsD6nDTid12AJS
h5UgdViD39Rhz5J+gLg/7AfYRvoBMrn6ARaTfoAGrn6Aj6QfQOo/1A/A5uoH
WM/VD2BN+gGKSD+ABOkHaOfqB+j5m/0AtH6Vkb6UqaQvxe3/8r4UVdKXksvV
lzKW9KW8JX0pW0hfSgLpS/Hh6kt5SfpSJElfCpP0pSSRvhQ50pdC66f6Xd/U
FNI39ZWrb8qf9E2d+i/um/IgfVPNXH1TtaRvKpCrb+op6Zty+Jt9U7T6e3FC
o5NLeStc+MrL6/qEDcctu2INeaup+kxPuO2UkmVs8H56Rq4olA2e6yZ/fnC1
jFqvb0xatkiuqwPmWuzu8HiK4lvLXukw4xJqHZ/2OwBXuer7OaS+P3zKfhK2
X9qvNoztm0ReWIzts7jq/oqk7m/3ckpNMfLfN/6DGvZ/3P3Xc2Ov0vsMY4wf
yuL98TW2/3YW7U/dGo6qEdofbt3mOtFtLOfx3H1yox4UzBUCHCJZMGDiUtsW
0UzVZ8Z0Zkhy1lRCWq6nt9nJdmAveL5kihmTqrcUT9Bz9hjDANfjuk/G8LfC
xnw3WUtper/BjcHxMfje8SofvSx871hcyWM7vndM60OYyvYxw/ZlkvX8sf2L
H8cCtk/rT3h7WKmYjfwvdFc3wf4niYgdxf77jfKdjPdhcleQM94HmyANxXa0
D7Q+8P8u/d69pN/b7/9wvzftnsLv7iOMJvcRqv+b3kdwIPcR+sh9BA1yH0GH
3EdYTe4jXCD3EQzIfQQjch/hVPH9uVoGTKhc0h3bn8sGt5V/vTwVVQ5u5Y/G
bVreDdo/YsWuiraD4gyt4A1j3gNf9aP7h851Q2vG1/C3PVXwqvy5mHVgLsh7
BxwM/NIFdcfys1YFlcAV+W6Jv3KzYf11wzQ8P+q6SUABmr9rPuMonl+2/Hn5
RmSf4znbF9tfu01gzEZk//GG+HOayJ8JneUPsT+9UWXezsgfMc9sx0OMamiq
WPVsdQATfr1RZqgbtIFz91nnUYYlMOGwg6+8PMpjjJ/bWjM7wAaOLVMcRPiz
aUip/McbkM1V6EzuZYGsUI49z6RKMHKVssy//QKmR9yTuGPYDh83HwzC8zXG
tneWofnGndpheP7K/WGa2H7AlUdLFyD7lsrzXbB9uZ25F+yQPzdFleyxP7d8
EryWIX9e1r1Nk3jfDi2cEiGvfPTdH1R0sNKpAE0jaVWnmC5wUTkec/EAE/jn
F45L0igCwbANZjtaumESf+f88JuN8DEh1CVL4S3U6Xi8GfbuBqsMqUp++2qo
rV2yY252LojJC5ri+Qb7EsvxfNeDWZl4vlzQJT5sX+mz7iQ/ZL+WZ5ottq9a
vnIe9ieK//xE7E+RhOZsa+SP6GifEz1BNXB476Ovy0qZEPuCwfvjdStUNuau
sBtVCpNGBx279K0RNvk7bU5M6IAxX7J+Jn0shvfpNjtBFMWdOwyrC0yUB8VN
W38pH/EWqZK+k5G5sO21EEd2GhtEFRJFktF8uTLlO1povtQBxfV4/sVSNT5s
/73fu9V+yP6HrI+m2P6WAtOIT8if1XHVSdgfNxfn+9ifSe4nLQq3tIPbF9VZ
owvYkCX707yfXUHVzfINLcLtHnfCmaPXZs+QY0GPlejF4ZvFVN1M6+xfWp5V
3SDD2Kh0/0cLNAXmL5ys/o6qm1lGjQud2NwN2y+P3Va7tQlmCslMWHH4LVVP
y7hlq4nt5y084oLti6SeP4Dt0/S0gxuGd2D/Rfv6jLH/7+/m9/3Lf4qell7k
2PwO7U+tVPpsvD/V4s0/8P7Q9DT73ot2CZtr4culpJAeIfR9n65evEi9laqn
DbW4Dv6YWQYD009meH5sBqua88t1SjmwhuhprkRP20P0tKNPT6+s31sMTa8e
vbmA9eu9Vv11TXQ9TeTyjCu29SiONl8zn1pYAko7ZO6856X3FRy8ab0F2+cV
/DUb2/dr0KnG9mn9AxPu3L6L/Y++/0oP+/98lokr9p+mp9We70x4jPZHuTHB
GO+PQGdoJt4fmp4mWPVCeZZDG1ypbNb4gfZZZ4Gv971vlfDK1UnlOVqn5uU6
vnbEp+wiFrjtVSuFMbGSFc2xXRAfaviheR8T5G32crxVi0DGoFalR7kbLMZO
fl00ux3kgxvUvoq+B49Z/tl4vsClY+ItaP6ewVIhHzT/RrQQ5xmy76tqIInt
3zDNeoXtK3ZkFssgf+4I71fA/nwBvqURyJ8eXxM9RZ86SJqi1vnAiQW7JK94
Ga9vgRvSujmW28vhvXtHaIYa4sNBkGfJz4YdfDasoB8oXzzAx9jf0Qiq0lEf
/RM7IFZ8z8II8xJIk1dO22pWB7oeSrGZrR2Qm/KuFM+f6fDSHM8PcBnux/Nn
5+6xwfZru/L3YPtGfQfFrZD90w2vbi9C/ijlpRVif0pvr/iI/bkv+aCeb0Yb
PN7EnDfjFRvitpRFfz5fBbm2P9RbvrFBY5yQT9AhlBdd6W/d8KkUMjreK0hl
dUJ1d0OpkxT6bt2FTid6FMOi+IbPbXe7wHP5jvh+JyZMSh4IzdhQBIs3Dgrj
+YJfPrHw/AlDEffw/DMRvv3NyL7raZUb2H6q47PpG5H9+oQZntifh2s+SmJ/
2lMkV/cif8L3aXwVmFoPKSYtqWWXWQAras2u9TQDx9HskK9xBTiek1s01NSG
8tkrd3IRT+9oV++3FywDbbkDgumMZnDNXtGh38oBP/tAn7n8pRD1ov6q27wm
mB13V3d7fAcYLflUhucPXRBsSUPz/fZ6jd2B5l9NmCWF7R/vXvf1G7LvXr2b
je2nnZE3w/74jne/if15muucjv2R/3n+ojW7FeYZRo5Zk8YGwzyvqfvaq6C7
zXWTrB0b8X+dva8uI5ydIhTha1sGC921s1TmdMJsr5W8/shOr9a+QPklJbB8
XPjO8587ofKWwcuSQcQz3/bP6YNiEBOOjcbzbQMfSOL5NjwS9/H8+id647H9
+TOVDmP7rje3V2P7ux+1a2B/xI0TBlYjf6rKXkdjfx6HLG2RO1UP+6ccVCwM
Z4Gq4OjotqfNkG10/ogPXyU0xVVwWvXaoZH91+ePV5jw9YHRXMbrMlCb0Ox1
52kLvDmfF3l6OwcE+FmKSYxSCFxUm5hypRnmCA0ZXxLqAInBKF48f2Lpiz14
/vHusS/w/AN2T+di+/1pk9KwfZGSQuVPyH5ZjM027M/XbElx7I8pn/4P7M//
389/dj//qfO+kJx3L3LeJ//mvDuT837uP3TeO8l5X0U57zH/ofNOwyMaX8rk
wqlDBKdo9UcaftHqjzRco/ElGt7R+NI1goN+BAdDCQ7S+BINH2l8iYabNL5E
w1Na/dGA4GwTF87S+NII/mZw4S+t/kjDZVr9kYbXNL5Ew3EaX6Lx+VzC210I
b+8lvJ3Gz0d4uAHh4bMID6fxbRqvpvFnGk8e4cODhA9bEj48wnubCe99RHjv
CL9dQPitIuG3IzyWn/DYS4TH0vgqjZf+v55vlvxhvin/v5lv/rt6yAeih+Rw
6SHNRA8J+Jt6SCeXHhLPpYf0Ez1kMpce8pNLDxHm0kOsiR7STPQQOaKHzCZ6
yE6ih0gTPeQD0UM0ufQQTaKHBP1NPSSeq168gtSL55N6K4fUW8VIvdWfqw+B
Q/oQRvoNfpF+g1mk32AOqdcLk3p9JqnX0+ryI++G8HG9G0J7H9CQ6125ZPKu
3Buu/t43pL+X9l6kGumb1SV9s8tJ32w317uKveRdRQZX/3kl6T9ncvWZB5M+
c23Sj72Y9GPrkn7sYNJ3/Yj0XQ+Rvmvau5yqPwZu4Xpu6zKLCbieGz3rVTKu
5ya/v6yL79WKFeqX4Xu1l5IPv8b3arec+NyO7+EKKd64je/hHgz7tD7NuwB0
xd078b3XwOz70/C9V4/v+w7he6/8t6bZ4Huy5Tr+g1FVDFi4ye3nMb8O6Ffb
aIv7ASRf2hvifoDFO+eU4H4AXc1KOXyPlWPnn4TvsXrwqJ/D91jfjU8pwfdM
1Y7VXhGOeAfXjhpPxPdMhZXu/6vP5Hh5zUDT3ibg6TxUh/tMaHyD+53WFeSd
VrWTyq24P3/X0dkGuD9/f7hoA+7Pv0/2LYlr3xxIn1g7V59YLvkeUsn30Ey+
hwXk/p0puX+nTO7fDbuAM+73nnXdyBr3e+/y2jcZ93uLm8etxPPz7Ep68fzP
Dmkv8PxE0k84TPoJ+Uk/Ie29zpH7d2PJ/btkcv/OZtGY63i82WvjIzzu7LpV
DY/T3injPi+y5LyUcd27DCH3LheSe5eLyb3LFeTeZW3nrVu4b3lHzbgI3Lcc
nrtmCu5bptXLTFVDbLGd5AvrarCdjDTnF9gOrV42Yl+f2L9J7Ddc0/XEfqbK
yxthP5fa6r/HfnLX0d6QOhptXVo/M62+Vse1rjpZl/Z+ZQa5N/qW3BvN/929
UZNYCzyeZd37GI83/nVpAx6n1b8ee8S2VSH78ZHsQmy/c184C9un1b9o9mnv
NtLqYrR1//T7tyXfbSv5bk+R73bk/O4m59eSnF/a+1kjceMUiRt8JG6MvNM0
geudJtr9+pE4NoPEMeXfxDHau0sj7yJN5noXiXa/voDEw+UkHl4n8XDk/SM+
rveP/t3fVThJflfBiPyuwghedBO8iCV4kULwYjrBiwAuvBAkeGFD8KKU6/2g
5eT9oCHyHpAFeQ+oirwHNPJ7C9Z/8/cWfodHJQSPFAge0d7rodW5FF8Zsj6a
d4MKc6xJtGYl2EYcnpHIfgO87e1LbiDcEW/OcP+uic7DnKXLRWzewSzrQyZn
Q8tA5XN4qEpqNoi7MIt5rVhglzAuLHhHMbBGXzBUXF0J/W1HFTYPdlD5ucWa
q3CprRtEnFaejbBsgIbzBjt/puRDj/6XtqPjEE7ttJJ+4P8efNbGbX36kEOt
X9D6CmjvCPzpewG03+3/09/np+lmkS7f5n/S74Sp7okiCXYof9Q/Eh00sQSu
BWWHrd3KgbX9UqNuGrOhfne5W010KfSvXln1zLcM5sbmO8ijOLB2dfXuHy4c
6ITXh1t6y2GljNHja+HoPAZfYemfZVH1pQC97IGmL52gUp0nEdHPBLXR6kUM
jWIYsnqV+7AIrSP+esdJH5Qn9thf9hTtoOohtPfiaXyDxjOzXyuLNCN/9hoq
82J/+GMOxmJ/aHyAJ3xaO/bTdOnKU9hPv2NaJ7GfND7MWDW6HO9noWtEbxja
z+mLorfh/dyTeUgL73+azpVfj9H+3835FIL3n4ZrLP3tKXifhSUP1+F9lhP0
jMP77Na3pRf/X+ZzDvrj/4vDmFOb8P+FFrdp7+g90Xqojc9FBWOg7R46Fx91
vk/H58KLxNVpXHFVVUioHp8X84agfbHovLzxuGqLzwvtfTceHVlVfK4VlW3b
htC5lu2LfT0RnWvvKy0VOA6UTdH8KwrFgQRGwNsEFAeGSRyz4nrXbPir2Wl8
3vc3mUQoofP+/LOUFT7vroZLBHB8qLthnK6K4kOhntsUPhQfdgz+0OdhsyFl
SW6BxFE2JLy1Mz/yqxQGKh8H+hyuAE6Y6a2cj22g+7Ar9asoC5x2qPpqTGfD
2hPv/aLusmGh1/dJso/KYN6yLhm5xC6wfHgiSXYHE8Y7RtrJyCI++T15e5Z1
JRQdkxDMvdQOAoV7L4hqMsFKdMx15YESyFFJtbV82QiTOzLqKpLp+dTIuwOd
f/PdgYtc7w7MIO8OxJL3AhZzvRdwiLwX8IzrvYAXXO8FiJP3Amj3aoMcHl+6
nd8BG8QMl2aWsGDU5km7OEdKoGtJLt+RB4hnfD+5/usbNmwbqBrloVUOH45r
BprLM0DscbKAr0YrSDLiCzp+sqH1VErMRNNqELM6savHhgmXAvZUWie0gYKx
5mSdqUzY/yRWNwLxwPjRi51tPpaDoGhOvIVsDYQYbt0l94gJManr7xyZ3EY9
d7RzROOfND629mr/QeyPU/GDrdgftdm7J2J/aPHk1djN8pbIzwKXnV7Yz30+
x1ZjP2l5q0di+gG8b7bZxuvwvh3y9/Z1R/uWOn9FFt5ns2c9wnifIxSmquN9
Nm4tUhZB+3bu7k5fvG9ztznb431rZLQW4X3O+ypiiPeZrz8/FO8zLW/9p965
+Kfep9C23TEsi85XfOs6fjl0vlp4CtLx+Tq0R1wSn0eRMJkYfB5vnn5+Ap9H
yek/D+HzlRbVe9wCnS/Tln7Ov86Xd3Dua3Qel+neSniDzuM8U6Vf+DweiXIu
G4viwHo+vw4cB3Z7ebzDccB639gBbxQHyiaELMNxwNKyWvMbigN/d74VmU/7
PYo//btovxchQf7e1L/59/5T76TQ3jERIu+YxJN3TOaTd0xek3dMNLneMfmn
v/Nc8p3zk++cdk5p59GDKbpwN+Jdrs7p2ph32UqbXcW8a7/Aa13M0yRtVgdg
nlYb+W065mmmab6lmNc9P7j4BOZ1nLc2LZjXLbonVYR5V3uUbx7mXUOShUsx
75qbstYI87QMuYbbmKdNGf/FHvM05flbzDGv2yRWPu464nXtXW80MK+j3XOU
54qHCSQe0u4h0uIkLZ4HkHi+kcTz0b+J57T7fR9JnJ/EFefbSJyfROK8H4nz
/+nv80/f2flT3E/iwn3+3+C+PoWHfKXwkH+XRxURHhU/wqMIX9rLxZfcCF8q
J3ypgPAlGg8c4XsmXHyPphPSeDtN96P1n9DyBdp5oeURNF3un8qPaLziT/Mm
Gg/50zziT/MFWh5Ey3do9cQ/zbt1iZ5jTfScfqLnjOTjqSQf9yX5OE2fodWP
RnSGZURnsPuNzkB7l3km0R+WE/1BkugPB4n+0MGlP9D0kP8BM4ELCg==
     "],
    VertexNormals->CompressedData["
1:eJzMvXVcV8vzP46KCDaIHdjdHciKXdfADmy91+TagWJ3YSsiYnc3KoMBCjYh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     "]], {{}, {}, 
    {Thickness[Large], Line3DBox[CompressedData["
1:eJxN13c0V/0fAHCrUCkPLRXJY7ZDPRlPVwsZCSnJI1S2lr33Fr5fJQ9ChJay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      "]]}}, 
   Arrow3DBox[{{0, -1.0606601717798212`, 1.0606601717798214`}, {
     0, -0.9906601717798211, 1.1606601717798215`}}]},
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->{360., 390.77843230873106`},
  Lighting->"Neutral",
  PlotRange->{{-1.9999997142857142`, 
   1.9999997142857142`}, {-2.2360677219491674`, 
   2.236067721948942}, {-2.236067721949111, 2.236067721949111}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{2.145332804711511, -2.2810873388701927`, -1.282258830920948},
  ViewVertical->{0.40450827148957846`, -0.7719722404179072, 
   0.4903385751913367}]], "Output",
 CellChangeTimes->{{3.4950236223654394`*^9, 3.4950236462524395`*^9}, 
   3.4950236784624395`*^9, {3.495023739441439*^9, 3.4950237532614393`*^9}, {
   3.495023815616439*^9, 3.495023886131439*^9}, {3.495023925139439*^9, 
   3.4950239675284395`*^9}, 3.495024006303439*^9, 3.4950243142404394`*^9, 
   3.495024438145439*^9, 3.4950244732664394`*^9, 3.495024514960439*^9, {
   3.495024594595439*^9, 3.495024600282439*^9}, 3.4950246571364393`*^9, 
   3.497695681991757*^9, 3.497695731607189*^9, 3.497695772822565*^9, 
   3.497696070333397*^9, 3.497696100444132*^9, {3.4976962820796833`*^9, 
   3.497696299601856*^9}, {3.497696718184333*^9, 3.4976967339728928`*^9}, 
   3.4976969466014023`*^9, {3.497696987654132*^9, 3.497697053902969*^9}, 
   3.4976973401422567`*^9, {3.497697381370319*^9, 3.4976973921591177`*^9}, {
   3.497697427924563*^9, 3.497697463616516*^9}},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Cosh", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.497695741544382*^9, 3.4976957524380627`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw12Hc8V9//AHAZyZaUJLKyyUoRvSKhZCejJGX0sZLMyE5GQ1Ih2WWUrYxw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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 1.},
  PlotRange->{{-1, 1}, {1.0000000118471648`, 1.5430805868478492`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.4976957528923597`*^9}]
}, Open  ]]
},
WindowSize->{607, 547},
WindowMargins->{{Automatic, 582}, {Automatic, 152}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3048, 83, 296, "Input"],
Cell[3618, 107, 299611, 4911, 406, 153636, 2518, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303266, 5023, 260, 7, 32, "Input"],
Cell[303529, 5032, 5924, 103, 246, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> adspoin.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    251329,       4183]
NotebookOptionsPosition[    250950,       4166]
NotebookOutlinePosition[    251295,       4181]
CellTagsIndexPosition[    251252,       4178]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0.3", "]"}], ",", 
       RowBox[{"Cylinder", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "3"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", "1"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1.5"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "u", "]"}], ",", 
       RowBox[{"Sin", "[", "u", "]"}], ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", 
        RowBox[{"ArcCos", "[", "t", "]"}]}], ",", 
       RowBox[{"ArcCos", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "10"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.75", "]"}], ",", "LightBlue"}], "}"}]}]}], 
    "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "u", "]"}], ",", 
       RowBox[{"Sin", "[", "u", "]"}], ",", 
       RowBox[{
        RowBox[{"-", "t"}], "-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", 
        RowBox[{"ArcCos", "[", "t", "]"}]}], ",", 
       RowBox[{"ArcCos", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.75", "]"}], ",", "LightBlue"}], "}"}]}], 
     ",", 
     RowBox[{"Mesh", "\[Rule]", "10"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQnfG7XM+a65UjywEBCxAtkXfGGUQvY013AdFGc2WD
QPS5RLEIEP1jb20CiJ4b6VUAomtW9teAaCXXDx0get3G6KkgehO73iwQXXfl
1SIQzZAVtRhi7vcVIHpyE98qEB2x+NA2EM32+jyYfvBEbTeIjjqneQREl2mc
OwnRX3QaRJ94oHAVRKddULgB0ff6CYh2/voOTM/W838LcUcwmP466dRHEK31
UYTDBkg3acXygOhD8cv5QHSCv7YEiN5iVCsNohXzZ0UlAmnVoxzRIJpF9FgB
iO64mtAIopdF7WkH0evYPvaCaDPZa4tBdINmyxoQvT8uaxOIzq7u2QWiAb+D
mUU=
  "]],

Cell[BoxData[
 Graphics3DBox[{
   {Opacity[0.3], CylinderBox[{{0, 0, -3}, {0, 0, 1}}, 1]}, 
   GraphicsComplex3DBox[CompressedData["
1:eJyVfQk4VV3UvzSoaFBoHlRCSYM0qVZCRUqalCRJg1LRPNCkopRooBJlyJRK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    "], {{
      {RGBColor[0.87, 0.94, 1], Opacity[0.75], EdgeForm[None], 
       GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNnHcc19P3x9/bahhRGVFEiUiFIqsomkS0jOwZMpKMjKxkhChklFX2DlER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          "]], Polygon3DBox[CompressedData["
1:eJwtmgX4H8URhu9+JxCgUNwLFIJrcQ/uTtBSigYoBNfg7iG4a9AQXIJL8UCA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          "]], Polygon3DBox[CompressedData["
1:eJwt00doVlkYxvGb8n0OarAN9oIRy8IsFFREsBsyVowFsY6KGysSFzYEO1hj
XVhTbLFrjIomOogNBLtuxsyMM4oFuyK2QX+H6+Lhvs//POfc995zTvMJM3Kn
p0ZRlE0JKk9G0XTFfXXb9CiqqR5J+ZTBn6ZVxirk8rAb6iaeTekQfaOjKVFU
xXO07J9yWyhD7iV1w7oaq6St6nzqgh+UGUwzNfMZG0tN+VVyX9Ki6BH/zbon
sAHYJ/VDrITqYm+xMvU7emJsL5aFtVFPwDpSb34xPbPeXPrNe2/xZ2XTPXNl
vmMd1LdpET+EMrGBMneS8TeV63EaHeP7yA02XogX0RmsAe313nL+A02U2RD+
kTrDc7/8OM91VA/bp5ft2DbzFlE1/lf8cOD873I7jDfASrGF2Faap65l7Lte
TvEtwneon4c+aD/f0fg4vSzmh9JofjdeR33I/CLrlmHbqCf2mlrKz+LfJ+N9
rS33t9y0RLznf6nby11Ji3tbT/XDXqTFfU7hN1Hr0Ad2Fjturezwj9XF+C7K
wtpiY2Re8Q313gxbjX3FHmP/6yWHX04vsd3hO6wxlC+WrcIX4muxI3x3/K05
D/ANNInfg2eqK+Qq5Jbyl6iRsV18DXyIughLyhXwa/ARifh/hX9UGy/GM2XW
YtX5Z5Sm5878AXw4v46mev8fWAH156dQJ+xM2EfKDn2F78cS5u2kSmvn0WUs
V6YQS8jsxFZ7f33+dTLe12KZFynxdyyh0nAH8cbmneQb0xfj/4UzRGX8QGOf
sX/DuaAx4SxTCt6LX5Ean/FhNEc9CvtEM4xvpiz1Bb1c9a6jMj2wd9arxDfS
Of48TVZ3p0ZyO5LxWQj73wa7aH4rrCW94MdTK2u8+dnLyrD/qfE57BnuHz01
Zw7lWKMfXxrulvF/6KO5w8IeYr+E+yeXL/fw5/0I93ty+A94O7kSLEcuj/ri
C/iNNMh4C+M1KJW/F86bzLXQs1wJXw2/rb6JjQz7ic2nB+bO5lt7112+qtx1
uevYsvT47BZgr+SW00S5Sv5mOFtyyZT43PwAMHm3Jw==
          "]]}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0r9LlHEcwPHPeWZlqf0FHtWqN0g0HN6QCYIGUgSRh1Za0SVqqIOBuy7i
phRNgTe4uHSRc7Wkllpd/qoUmhyDoNHXo/A893p/nu/d830euIv9I7eGUxEx
42yvikj6Ki+JC/rjqYhrOqN7eMWc1cmPcjqvJ/UN/jFP6YI+1LP6qZ5jt/m5
fqVv6mn9Ws/zn7mkS/q/XtRlvcSi+YMu69ue66tu4xvzX34zL9f4TnXEW9e+
mz+lIypc4Q8+c48trpq3ucYdfuaotV39Re/xp3Nd/+IGx63/1u/ce9O8r6/b
N+y57NqBHDNvcoTvOZg8H59wgY84xwFOcY8TfMAi77GHFXaxl60ssJl32cg7
bGDevh327zTXm4e8e861Ov3S9aLnPJ/sz3OsdT7WZ/nC+kN9JnkenmZ/+vh1
IutdHXHf7JbRR0dcdu9e0WQxefUWH5nUyf/lCAiRRd0=
        "]]}, {}, {}, {
       Line3DBox[{862, 1077, 1121, 1260, 1752, 1261, 863, 1092, 1136, 982, 
        875, 1107, 1154, 986, 1756, 880, 1112, 1242, 991, 885, 1769, 1171, 
        1244, 996, 892, 1183, 1246, 1003, 899, 1771, 1193, 1249, 1010, 907, 
        1199, 1252, 1018, 1765, 916, 1203, 1255, 1027, 925, 1207, 1257, 1036, 
        1767, 934, 1211, 1045, 943, 1314, 1780, 1214, 1295, 1315, 1316, 952, 
        1320, 1294, 1319, 1061, 961, 1781, 1296, 1068, 970}], 
       Line3DBox[{864, 1753, 1078, 1122, 979, 865, 1093, 1137, 983, 876, 1759,
         1108, 1155, 987, 881, 1156, 1243, 992, 886, 1770, 1172, 1245, 997, 
        893, 1184, 1247, 1004, 900, 1772, 1194, 1250, 1011, 908, 1200, 1253, 
        1019, 1766, 917, 1204, 1028, 926, 1208, 1037, 1768, 935, 1317, 1046, 
        944, 1293, 1054, 1778, 953, 1318, 1062, 962, 1069, 1750, 971}], 
       Line3DBox[{866, 1079, 1123, 1080, 1125, 1094, 1138, 1737, 1095, 1222, 
        1140, 1141, 1226, 1157, 1739, 1158, 1230, 1173, 1174, 1233, 1185, 
        1186, 1773, 1236, 1195, 1196, 909, 1020, 918, 1728, 1029, 927, 1038, 
        936, 1047, 1745, 945, 1055, 954, 1063, 1748, 963, 1070, 972}], 
       Line3DBox[{867, 1081, 1124, 1082, 1758, 1126, 1096, 1139, 1097, 1223, 
        1142, 1143, 1227, 1159, 1740, 1160, 1231, 1175, 1176, 1234, 1187, 
        1188, 1762, 901, 1012, 910, 1021, 919, 1729, 1030, 928, 1039, 937, 
        1048, 1746, 946, 1056, 955, 1064, 964, 1736, 1071, 973}], 
       Line3DBox[{868, 1754, 1083, 1127, 980, 869, 1098, 984, 877, 1144, 988, 
        1760, 882, 1161, 993, 887, 1177, 998, 894, 1189, 1005, 1763, 902, 
        1013, 911, 1022, 920, 1730, 1031, 929, 1040, 938, 1049, 947, 1734, 
        1057, 956, 1065, 965, 1072, 1751, 974}], 
       Line3DBox[{870, 1084, 1128, 981, 871, 1099, 985, 878, 1145, 1726, 989, 
        883, 1162, 994, 888, 1178, 999, 895, 1727, 1006, 903, 1014, 912, 1023,
         921, 1731, 1032, 930, 1041, 939, 1050, 948, 1735, 1058, 957, 1066, 
        966, 1073, 975}], 
       Line3DBox[{872, 1085, 1129, 1086, 1131, 1100, 1738, 1101, 1224, 1147, 
        1148, 1228, 1163, 1164, 889, 1000, 896, 1007, 1743, 904, 1015, 913, 
        1024, 922, 1033, 1744, 931, 1042, 940, 1051, 949, 1059, 958, 1067, 
        1749, 967, 1074, 976}], 
       Line3DBox[{873, 1755, 1087, 1130, 1088, 1132, 1102, 1146, 1103, 1225, 
        1149, 1150, 1229, 1165, 1166, 890, 1001, 1742, 897, 1008, 905, 1016, 
        914, 1025, 923, 1034, 932, 1732, 1043, 941, 1052, 950, 1060, 959, 
        1321, 1322, 968, 1309, 1310, 1779, 977}], 
       Line3DBox[{978, 1291, 1290, 1221, 1119, 1271, 969, 1289, 1288, 1313, 
        1219, 1292, 960, 1312, 1311, 1217, 1216, 951, 1053, 1308, 1733, 1307, 
        942, 1044, 1306, 1305, 933, 1035, 1304, 1303, 924, 1026, 915, 1017, 
        1302, 1301, 906, 1009, 1300, 1299, 898, 1002, 1298, 1297, 891, 1761, 
        995, 1179, 1168, 884, 990, 1167, 1109, 879, 1283, 1282, 1151, 1104, 
        1270, 874, 1279, 1278, 1134, 1089, 1269, 1133}], 
       Line3DBox[CompressedData["
1:eJwV0E9KQlEYh+FPUltHa8gV1AbMQWFlRAvILegSbGwNq4lBQYGiBNE0EKR/
gyBQIgpMy0FZgc8dPLxwfmdw7l3YKRd2UxGR5zodscUPJX65Yj4Tsam9bMS3
bjDlkqyto++0mfDIh7stfaPJFw9c8MrYfq6f3HPGC6fJxh1Dd060T4Nbjnnm
iIG9pwccsk+XdW5sdS2yR8Y717TGKk/2qqadF7TCCiPKhPNlTenI3aXkm9jm
jxz/LCbvTP7XXMQMuKo3GA==
        "]]}, {
       Line3DBox[{1324, 1581, 1323, 1604, 1580, 1599, 1598, 1572, 1625, 1460, 
        1623, 1459, 1624, 1584, 1477}], 
       Line3DBox[{1326, 1432, 1325, 1703, 1753, 1431, 1463, 1462, 1574, 1573, 
        1752, 1465, 1464, 1437, 1328, 1605, 1647, 1606, 1461, 1436, 1776, 
        1628, 1629, 1627, 1475, 1674, 1399, 1650, 1649, 1608, 1476, 1630, 
        1443, 1633, 1486, 1632, 1332}], 
       Line3DBox[{1338, 1636, 1637, 1448, 1497, 1576, 1634, 1635, 1609, 1337, 
        1707, 1757, 1488, 1723, 1489, 1575, 1402, 1487, 1444, 1491, 1756, 
        1403, 1490, 1333, 1445, 1478, 1759, 1706, 1334, 1446, 1480, 1481, 
        1400, 1479, 1737, 1710, 1438, 1466, 1439, 1329, 1705, 1709, 1758, 
        1469, 1397, 1467, 1468, 1433, 1754, 1689}], Line3DBox[CompressedData["
1:eJwNyqtOAmAcxuHPgDegNMRZvQEFJNGRoaABil1s2BUInOahWlCoOglmD9i9
Cd0YhwvQiT7h2e/9f/s2jk7ylaUQQpbdSAhj5mwuh9DUmD4xZ4WWtzWd6Kp+
0rbjOtWoftGx13WmOfL03M/s2bf6wr59p68U7L6+UbS7HPDhPtQSA3tE2T7T
G855p06NBl222Obb36RekCDDj7dLTVHl3v3LA8fuHRb2lV5zyqP7jyEVd5rA
P9KvLOc=
        "]], 
       Line3DBox[{1361, 1590, 1677, 1519, 1640, 1520, 1611, 1653, 1610, 1369, 
        1602, 1777, 1521, 1558, 1522, 1569, 1579, 1568, 1523, 1559, 1767, 
        1423, 1570, 1524, 1768, 1424, 1370, 1371, 1374, 1745, 1425, 1375, 
        1746, 1426, 1376, 1693, 1734, 1381, 1702, 1735, 1382, 1383, 1388, 
        1749, 1389, 1395, 1725, 1779, 1396}], 
       Line3DBox[{1385, 1620, 1615, 1622, 1616, 1456, 1618, 1619, 1617, 1708, 
        1721}], Line3DBox[{1392, 1391, 1430, 1750, 1390, 1724, 1781, 1686, 
        1687, 1685, 1660, 1663, 1428, 1664, 1532, 1453, 1747, 1614, 1621, 
        1384, 1452, 1377, 1658, 1613, 1451, 1679, 1529, 1644, 1528}], 
       Line3DBox[{1394, 1751, 1393, 1736, 1694, 1387, 1429, 1748, 1386, 1380, 
        1379, 1427, 1778, 1688, 1659, 1661, 1684, 1662, 1720, 1780, 1562, 
        1527, 1378, 1526, 1561, 1722, 1560, 1775, 1719, 1571, 1657, 1656, 
        1612, 1450, 1642, 1643, 1641, 1525}], 
       Line3DBox[{1508, 1639, 1676, 1503, 1638, 1504, 1577, 1652, 1408, 1502, 
        1741, 1449, 1547, 1409, 1563, 1343, 1498, 1542, 1769, 1711, 1344, 
        1499, 1543, 1770, 1712, 1345, 1500, 1544, 1545, 1405, 1339, 1739, 
        1492, 1546, 1406, 1340, 1740, 1493, 1538, 1494, 1341, 1495, 1539, 
        1540, 1760, 1404, 1335, 1482, 1541, 1695, 1726, 1336, 1483, 1537, 
        1331, 1401, 1330, 1738, 1440, 1472, 1327, 1398, 1470, 1471, 1704, 
        1755, 1690}], Line3DBox[CompressedData["
1:eJwVzbsuA2AYBuC/AxNK78ANEFpr49xSDBJLF4kLUIkLEJS26R3oUl3MpeZG
Z4fVYuhJpfQePB2evO/7Ld/8Se7wNBJCOGI4EUKHqckQunJNZuST7DFN397j
mxn7lwb79oCo/sczB/YPs/oceX2Luj4ixo29zaPe4VZP0aZrF2Saqt5kRy+y
y4ddkhtcsc6727Xc5FKv0ObC/iLJir1KnASfbg+c68uUebOX5DE1/ZV7zsY/
KdKyF2V2/Ed/4Y6CvUCKf1eDL7k=
        "]]}}},
    VertexNormals->CompressedData["
1:eJy0vXk8Vs//+K1UlF2WkKRUlBClhE7ZQkqJRJKkJBQppVRCiBKpqCzZl5B9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     "]], GraphicsComplex3DBox[CompressedData["
1:eJyVfQlUTt/XfwOKElFkLkRRGSJDsaVCSYlISZIMEcqQMVMkTYSEFCWVzElJ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    "], {{
      {RGBColor[0.87, 0.94, 1], Opacity[0.75], EdgeForm[None], 
       GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFnHf8j9X7x++tKaUkIRINKmkrop2RiBIa2ksapKSojJJ2irQXaUopUglF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          "]], Polygon3DBox[CompressedData["
1:eJwtmgXYHkXSRWfeEWzZxZ3FwuKuCRLY4LY4i+sSJBAguCVYNri7B/fg9uPB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          "]], Polygon3DBox[CompressedData["
1:eJwt02mIT1EcxvFr/jN/WcaStfHCkiVLXhBiEpFllGVEiUhINNZkzRuMnbHN
jH0bDA3TKKSI0mTPvpad8MJSJMsgPqc7L77d3/Oc53fOveec23zCzOEzUqIo
6o80rE9G0UjFHnXN1CgqTkTReHoNMuhS+qyxS/RR2R+8fvjHy6aH4RvdFatM
vIvuh5nqj7xs1KDf6T+ifov3VaIoLxmvE+ZuwjttnZeV863W2xRd+PXppXKf
jT+m/+ot5U3h3dJby7M26vGWeH6SeyT3R641vZ2fSU9GFq+EroVidVl4F0yV
e5OM56mm/4V5D9F96V9yD2R2oyO9k5+lzkWOsWP0RP5DPU15CfUJnMRYujOa
GBtFr0Ld1HjjSzyKwruph6sL+VsxlF4eDkZ9FOuU8+ROoSb/IJ30jiXqTWnx
Hr1GS++yX6YHL1smn1eAg7w+vJ/G79O70I2ejyfmmYaB8r3pA7I7jN/Dd/ki
3heUqSvCu6GRTC7vn76n4XtT4vuzEjXC/In4LhXL1UWF3of8/WhBN5cbJvOK
ztA7OLwvisK28AqN5cqtxQx1Q2OZiThTwEvK7EvE+T1hn3h3rVHOHxzOmLcl
rCuTjw0iO+j2/HFy82QGoCe9GC9lttEj5AbR+bK/eQXYGO4mnYEXIYNW5uhD
lyfj/TjlG3LQWe9d5PGWIVPvgHBGcj/NtRnreTfoi/wx5klWie/SLN6ycHYy
9Y2lYCA2837xtiBP7166SzgTfbf0rQjrh31BL/W48B8auy63Bul6PqFT5fdu
5L0y1yJM5LfjXcZc4/3D+fBG0CtQnd4pt5s3mi7U24B3nHeOV8HbwLtNT8ZF
63bnLcBTejqy5NLD3qFUb5HMR2ylW8i1UY/kt8WEtPiffq6nFX1G/zq5OUhR
Vw13yLODzOzw76tzeG3kD8s0RqpzeJYarxXOKAvzeUPoD7ga7i1uWvcCvRA/
6GtYpD6PcmOT6LVoFvbXOlcq/8G5OKGuw083vo/u6vlVz23eStypvLvh26eG
u6+/LNxJdDc+Ch34/wHhOrN9
          "]]}]}, {}, {}, {}, {}}, {{}, {}, {}, {
       Line3DBox[{849, 1064, 1108, 1247, 1736, 1248, 850, 1079, 1123, 969, 
        862, 1094, 1141, 973, 1740, 867, 1099, 1229, 978, 872, 1753, 1158, 
        1231, 983, 879, 1170, 1233, 990, 886, 1755, 1180, 1236, 997, 894, 
        1186, 1239, 1005, 1749, 903, 1190, 1242, 1014, 912, 1194, 1244, 1023, 
        1751, 921, 1198, 1032, 930, 1299, 1764, 1201, 1282, 1300, 1301, 939, 
        1309, 1281, 1308, 1048, 948, 1765, 1283, 1055, 957}], 
       Line3DBox[{851, 1737, 1065, 1109, 966, 852, 1080, 1124, 970, 863, 1743,
         1095, 1142, 974, 868, 1143, 1230, 979, 873, 1754, 1159, 1232, 984, 
        880, 1171, 1234, 991, 887, 1756, 1181, 1237, 998, 895, 1187, 1240, 
        1006, 1750, 904, 1191, 1015, 913, 1195, 1024, 1752, 922, 1306, 1033, 
        931, 1280, 1041, 1762, 940, 1307, 1049, 949, 1056, 1734, 958}], 
       Line3DBox[{853, 1066, 1110, 1067, 1112, 1081, 1125, 1721, 1082, 1209, 
        1127, 1128, 1213, 1144, 1723, 1145, 1217, 1160, 1161, 1220, 1172, 
        1173, 1757, 1223, 1182, 1183, 896, 1007, 905, 1712, 1016, 914, 1025, 
        923, 1034, 1729, 932, 1042, 941, 1050, 1732, 950, 1057, 959}], 
       Line3DBox[{854, 1068, 1111, 1069, 1742, 1113, 1083, 1126, 1084, 1210, 
        1129, 1130, 1214, 1146, 1724, 1147, 1218, 1162, 1163, 1221, 1174, 
        1175, 1746, 888, 999, 897, 1008, 906, 1713, 1017, 915, 1026, 924, 
        1035, 1730, 933, 1043, 942, 1051, 951, 1720, 1058, 960}], 
       Line3DBox[{855, 1738, 1070, 1114, 967, 856, 1085, 971, 864, 1131, 975, 
        1744, 869, 1148, 980, 874, 1164, 985, 881, 1176, 992, 1747, 889, 1000,
         898, 1009, 907, 1714, 1018, 916, 1027, 925, 1036, 934, 1718, 1044, 
        943, 1052, 952, 1059, 1735, 961}], 
       Line3DBox[{857, 1071, 1115, 968, 858, 1086, 972, 865, 1132, 1710, 976, 
        870, 1149, 981, 875, 1165, 986, 882, 1711, 993, 890, 1001, 899, 1010, 
        908, 1715, 1019, 917, 1028, 926, 1037, 935, 1719, 1045, 944, 1053, 
        953, 1060, 962}], 
       Line3DBox[{859, 1072, 1116, 1073, 1118, 1087, 1722, 1088, 1211, 1134, 
        1135, 1215, 1150, 1151, 876, 987, 883, 994, 1727, 891, 1002, 900, 
        1011, 909, 1020, 1728, 918, 1029, 927, 1038, 936, 1046, 945, 1054, 
        1733, 954, 1061, 963}], 
       Line3DBox[{860, 1739, 1074, 1117, 1075, 1119, 1089, 1133, 1090, 1212, 
        1136, 1137, 1216, 1152, 1153, 877, 988, 1726, 884, 995, 892, 1003, 
        901, 1012, 910, 1021, 919, 1716, 1030, 928, 1039, 937, 1047, 946, 
        1310, 1311, 955, 1294, 1295, 1763, 964}], 
       Line3DBox[{965, 1278, 1277, 1208, 1106, 1258, 956, 1276, 1275, 1298, 
        1206, 1279, 947, 1297, 1296, 1204, 1203, 938, 1040, 1293, 1717, 1292, 
        929, 1031, 1291, 1290, 920, 1022, 1289, 1288, 911, 1013, 1287, 1286, 
        902, 1004, 1305, 1304, 893, 996, 1285, 1284, 885, 989, 1303, 1302, 
        878, 1745, 982, 1166, 1155, 871, 977, 1154, 1096, 866, 1270, 1269, 
        1138, 1091, 1257, 861, 1266, 1265, 1121, 1076, 1256, 1120}], 
       Line3DBox[CompressedData["
1:eJwV0EtKwlEUwOEThvtoYiuoFeigyLTagQuwQS2hxuXQmigYFBRFEI0cBaE9
RkUQ0kPtMegJBZWjvv/g4zc4h8u9d6Q0P1seiogih8MRM7xS5J0DBhQ4Ske8
6DRv7PPHHrfs8swZd3Z39IZtnjhliw5d80195IQNrmnwQDs5005dr6jRYp0L
1rg0P9YKVVaTO5KnabaiUyzzyyRLTHBuvqg/5FggS58SX4zzzb3dMe0xxwej
fJJJ3pL8VyriH1gTOOo=
        "]]}, {
       Line3DBox[{1313, 1570, 1312, 1592, 1569, 1586, 1585, 1561, 1613, 1449, 
        1611, 1448, 1612, 1573, 1466}], 
       Line3DBox[{1315, 1421, 1314, 1687, 1737, 1420, 1452, 1451, 1563, 1562, 
        1736, 1454, 1453, 1426, 1317, 1593, 1635, 1594, 1450, 1425, 1760, 
        1616, 1617, 1615, 1464, 1659, 1388, 1638, 1637, 1596, 1465, 1618, 
        1432, 1621, 1475, 1620, 1321}], 
       Line3DBox[{1327, 1624, 1625, 1437, 1486, 1565, 1622, 1623, 1597, 1326, 
        1691, 1741, 1477, 1707, 1478, 1564, 1391, 1476, 1433, 1480, 1740, 
        1392, 1479, 1322, 1434, 1467, 1743, 1690, 1323, 1435, 1469, 1470, 
        1389, 1468, 1721, 1694, 1427, 1455, 1428, 1318, 1689, 1693, 1742, 
        1458, 1386, 1456, 1457, 1422, 1738, 1673}], Line3DBox[CompressedData["
1:eJwVzzEyA2Ech+FPwYiO6DPaIFROwAiisDewnYYiEp1YWk1CTpCMtCT0uURS
7iAHkBHpPVs88/7+O1vsbsRX0eVCCKHC/mIIKRMKSyE0dFVfSFnmzrM1/dSc
jkjsvH7pio65t9f1Ww84pOl+pWy39I0j+0n7HNvPOuDEfqDC0H2qZ7TtdyK7
qo9c80GdGjfcUmSTH+9uZ9/OFntMPStpR3/pcu7eYWYn2T9wkf2/+48esXuX
uf0PLIco+Q==
        "]], 
       Line3DBox[{1350, 1577, 1661, 1508, 1628, 1509, 1599, 1640, 1598, 1358, 
        1589, 1761, 1510, 1547, 1511, 1558, 1568, 1557, 1512, 1548, 1751, 
        1412, 1559, 1513, 1752, 1413, 1359, 1360, 1363, 1729, 1414, 1364, 
        1730, 1415, 1365, 1677, 1718, 1370, 1686, 1719, 1371, 1372, 1377, 
        1733, 1378, 1384, 1709, 1763, 1385}], 
       Line3DBox[{1374, 1608, 1603, 1610, 1604, 1445, 1606, 1607, 1605, 1692, 
        1705}], Line3DBox[{1381, 1380, 1419, 1734, 1379, 1708, 1765, 1670, 
        1671, 1669, 1646, 1649, 1417, 1650, 1521, 1442, 1731, 1602, 1609, 
        1373, 1441, 1366, 1644, 1601, 1440, 1663, 1518, 1632, 1517}], 
       Line3DBox[{1383, 1735, 1382, 1720, 1678, 1376, 1418, 1732, 1375, 1369, 
        1368, 1416, 1762, 1672, 1645, 1647, 1667, 1648, 1704, 1764, 1551, 
        1516, 1367, 1515, 1550, 1706, 1549, 1759, 1703, 1560, 1643, 1642, 
        1600, 1439, 1630, 1631, 1629, 1514}], 
       Line3DBox[{1497, 1627, 1660, 1492, 1626, 1493, 1566, 1639, 1397, 1491, 
        1725, 1438, 1536, 1398, 1552, 1332, 1487, 1531, 1753, 1695, 1333, 
        1488, 1532, 1754, 1696, 1334, 1489, 1533, 1534, 1394, 1328, 1723, 
        1481, 1535, 1395, 1329, 1724, 1482, 1527, 1483, 1330, 1484, 1528, 
        1529, 1744, 1393, 1324, 1471, 1530, 1679, 1710, 1325, 1472, 1526, 
        1320, 1390, 1319, 1722, 1429, 1461, 1316, 1387, 1459, 1460, 1688, 
        1739, 1674}], Line3DBox[CompressedData["
1:eJwVzqtOwnEYBuAfCngdTgZ23TipoHYC3IEza3EDRUg2gyQtFBSzTRsMu4HD
lHGYt8LzD8/e9/3St3txXb2KhRCq/CdC+COWDGEuD2VZvskZWyzsU5Zs20v6
nNkr4vqKd87tNQk9ya1eoKev2eHOLvKqT2jqR/wyte/lMR39gxO9RYmh3ZY5
6mQZuDVkngf9kTE39oSDiJ0lwz4/bl2+Sds1XvQRz1xGf0b/82WnZIWO/skT
DXuPIhurmiqe
        "]]}}},
    VertexNormals->CompressedData["
1:eJy0vQk0Vl3/8K9UlFmGkKRUlBClhHaZQkqJRJKkJNyRJkUJIUqkUBkyzzIP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     "]]},
  AutomaticImageSize->True,
  Axes->False,
  BoxRatios->{1, 1, 1.5},
  Boxed->False,
  ImageSize->{346.79426787112646`, 432.3521951179222},
  ViewPoint->{-2.4855185746059085`, -2.1267097186549386`, 0.8656230056252279},
  ViewVertical->{-0.5509124004874062, -0.46821537085814646`, 
   0.8761709354994281}]], "Output",
 CellChangeTimes->{{3.495026597213439*^9, 3.4950266379924393`*^9}, {
   3.4950267021034393`*^9, 3.495026753764439*^9}, {3.495026788547439*^9, 
   3.4950268066304393`*^9}, 3.4950269118254395`*^9, 3.4951031944950657`*^9, {
   3.495103406229066*^9, 3.4951034250110655`*^9}, 3.4951034590500655`*^9, 
   3.4951035001760654`*^9, 3.4951035559660654`*^9, 3.4951036014940653`*^9, {
   3.4951037949590654`*^9, 3.4951038452630653`*^9}, 3.4951038972870655`*^9, {
   3.4951039283360653`*^9, 3.4951039575820656`*^9}},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
},
WindowSize->{607, 535},
WindowMargins->{{Automatic, 45}, {23, Automatic}},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3042, 87, 192, "Input"],
Cell[3612, 111, 247322, 4052, 447, 169603, 2778, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> deep_throat.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    284799,       4741]
NotebookOptionsPosition[    284143,       4715]
NotebookOutlinePosition[    284481,       4730]
CellTagsIndexPosition[    284438,       4727]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"RevolutionPlot3D", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"t", "^", 
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", 
   RowBox[{"BoxRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Opacity", "[", "0.5", "]"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "12"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488018985494384*^9, 3.488018994051268*^9}, {
   3.4880191296986227`*^9, 3.488019161173119*^9}, 3.488019194725335*^9, {
   3.48801925267728*^9, 3.488019271922853*^9}, {3.488019360382848*^9, 
   3.488019362120323*^9}, {3.488019417748013*^9, 3.488019418414052*^9}, {
   3.4880195206798573`*^9, 3.4880195242712793`*^9}, {3.488019575069758*^9, 
   3.488019599078677*^9}, {3.48801984943165*^9, 3.4880198539087048`*^9}, {
   3.4880199629587317`*^9, 3.4880199864764013`*^9}, {3.488020079007279*^9, 
   3.488020084810565*^9}, {3.488020194922803*^9, 3.4880202298039417`*^9}, {
   3.4951046069250655`*^9, 3.4951046267000656`*^9}, {3.4951047739090652`*^9, 
   3.495104836111066*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxkXXlYTk8bbt/3ZEmh7CKisqU5tpQ9RPRDIlulLNkSEqUihJRKpUXSRpGS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   "], {{
     {Opacity[0.5], EdgeForm[None], 
      GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFmgcYV1Mfx+855167pKgktBGZCZlFRkTalFSUkYxkr6jMhJBN2Q1aSnso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         "]], 
        Polygon3DBox[CompressedData["
1:eJwtmnfgl1Mbxp9znnNSFKKBtKyEhpnRHpLKSLaGSBEahKyMlDIiUmSnoYyy
Z8gKKULG+9p7vfYsvNfH9fxxft9znXN+zzjPOfd93dd9mg8Z2e/kWBTFf/Qn
6fexsiiuzkXxZyiKw4V/Fu4nvJ367xC+Qfh84U/Vv7vwHP3TeyrThGcI/6r+
/urfQePvEi6FD1OZrP6ThU9T/XSV+4S57xmq36nxjws0E35G+GzV/1L/EOEv
dO391b+J2ndT2xL1jVH9ftX1U3RU3wEq26p9gfBXatxPeEvhm4R/Ej5QuKXw
QuGk6w0Ubif8BM8nPEB4N+Elws9q/HThv3X9Y4R/ET5IeHv13yl8v/Apqv+k
/n7CN+r/31K5VPhi4f+pfqjGN9e4jmqrrd+jVKaqfo76F6o+Rf3/E+4pfLvw
xcLfCPcQ3k/Xfln1dVXfVGW6rrdKZaLaxgnfofGXaPx3wvsI99X4l1Svpfom
Kneq/1L1f6+2XsLzhScJfy3cXfgm4QuFPxfeU/hF4euES11nuHD77Pkeqvbb
hefpd6LwVxrfrfqeSWNHqr612hbwbdX/rep7qy3qWY8S3lVjHhfuo98X1FdT
9YYqi9X/lcqNartfuKvGHqayo8Y9LBzUd6TwLsKPFcW/i/II4Z2FHxW8S/e7
TPgH/f++wv8IHy68k/ofEf5G4w8Rbqz29hrzlH6XCPfnvYV/0+/Bwq00/m6N
byJ8rMos9c0q/L3qqO9c1Vup7WbhCRr/hep7qe1CXf8i4S+Fuwr/rv6bNb61
yiLuLzxX/Y2Ep/G9NP4TlZkaP5drqn+kyiLh54T/q3Fvq3RmbtV2n+rdaePb
UFR/XmUL1jLrS/WvVQaqvrHG36v6XtFj+Z9Hde2rdP8/1HeY8OfCvYWbacz1
7C/9Pqu+b1X/WuVT4Y9U9ld9PbWP1Njz9T8thQ9Vezfho1VOUtvzavtAv7cK
b6S+C4VfEL5WOAoPE/5QeLbwxsIThHcVPlllga69TLiN6ieqzAv+3vTvyRpR
vb/a3he+Rf9fV20XqO01/b6isqPqa1RmaC4fU/8vattM4x/Rb1eVV3k2ld9U
/1nlJNUbqf8mjX+C/cwcCs8Uflz4d+HNeQb9duEeGv++ykN8C5WVqr+n8qTq
z2jcV9gilZv1/0/q//9S+9mFv1d79qDq76jcov6n1B/0Hlvp/x5QX0f2NN9a
Za76l6p/HfVvp/55wk8L12BfY180toPKcmyyyoOqd1JZofq7Kss0bibXV9tx
wh8J3yZcT/gi4eeFZ+TiX+M6tPD87Bv9brwj79sr+t1WVtfvGf1sPOMu+v/W
Kn30bAepbKTnu6eaY/6/N+tR7euo3kClrvqPz57DldX87RP9rDxzO11rJ2yy
/udgle2xnyoPqv5s4fXbTeWtwmugvvoaCF/G2sDHYPdLr41DguenR/RcM+fM
797Rc8Wc/ajnGazn2Ub/013jO2Tbg2HcU/0/qH8Q/kG4K3tQv9cI/6P6serf
QP3Dsuec+agjPDT7m3C/9YWPy/6m3O9j/f8c4frCE4W7ZN9/ROn93UK/w1nT
wf5pQ/3/8Ow1xvzUFj42ew2xhztnP98Jpefn5+T9t53w3rpGFr5dY3dXeZL1
Ivy9ym3qe4Y9rPox2TaB+eyU7Y+O1/8/JNxd9SHZe479+IDaLxf+me8tfJ3w
ucIfCe/K+hGexn4RPlT4AOEf9b+DVD9HbY/rfi8yP2ofLNye51Z/PfUPEl4T
PL6+fger7R6+Q7Ydw36xj/vBKYL3M/v0EHxW8H5lHx2KjwzeT9jxNdFcAns+
Qvd/RuWEYBuxVn0HY7OFm6jco75lut+m2Bnhu4SfE94Av6fxRwovURkSzD92
rtbratX7qe049ivfTPU2antM9ReYX40ZqLaB2BfmXPXm6j9V9edVRgp3Er4b
jD3U+F3UNpr7q5ysekf1n6T6syonCu8kfDz2gD0l3LawnTpI/3tBsL3qo/qX
ajtAfacH+2Lmo3GwT/4xuL+Ofg8Uvg2ulW3nse/4UnwqXO62aO4DB8IXzov2
jfjIm4Vvwqepr43KHMYX5nZwPLjVjdHcCo6Fb5kVzR3gbNcHcwh8OT4d7jQn
mhvAEeCGc6N9Nz4cbjY7eq3CoW4NXrNPqjyabdex552FV6i+pcYPxb9r7EvY
H7UfB8fR75vRczmCNYe9Zo8F+1Dm+i1sSOk5v5P51/9vyHcPthVwiJuDbcZ9
qu+pch+2qrDf/0D/nyv/v09p3EX10cFcEc54o/AN0Xz1abUfpfK52vZU31Os
fdUHBPtj9gx7hU9zWPIaY21tXPkf/oex8PMteE/mP9h+8dwD8fnBz78+Y1Wu
UL118LobpHJ18Po7WBd5BE6lel18jOov68Z14I3CYyv7vK/6H2LPq/9ROBm+
oDB3wT+8UZjDwMWfiO67v7Lv2K45wdc4PNlGYBuwCfAfbOPcYB+zY2luMT/Y
R7Qs/d35/ntX/exJ9uLz1fOdqvJ6YR9CPLEUHsRaCOYa+Is3C3OO0ayf6Hcl
5ti69Hfl++IfsAtD4DDB9qEZflulWzD/vVf1R7LtHvbucr3LKypnB3Owi5g/
lTOC92TWuMNVpghvozJNfa+qnBtsM99Qfbmul0rHA6dhn1RGBXPAyaqvUDmT
NSN8qeorVc4SHlCYNxyhclkwfxiHPVIZE7wGz8Eeq5wq3Ff4Au6nclowx9tc
/3sMti+YH3dK5t/bqq1H9f7sW/Yv8UtD1Y/GRwbHX0OS9xx7jT24LnscHyK8
g0rvZP/SVm19hc9jf6qM5ftq/DWl9x+8t6y+9w4qvYP906jq+7L2FgfzgcEq
04PXJ7EoMekNql8fHcsR08G958M7WLvYe9WnwrmEexE/Cl8ufC3zLvwh+wEb
yrcU/kB4Z+Er1X+m8HusZWya8Hjhj3l/fI7waOHXscesqdLx4NrKv52o652i
/jfxV+wv9e8j3LDiNP30+wb7VPXGKtPUf5b632f+hC/h/YXfYq3C0fD7wutH
xyRci2tSvyT63XjH8awVOJrqPfFv0W3z8Y/Z34nvc7l+T+caqm+r/qnCZ3CN
YM5/qfBY4bdZv8KXCZ8m/I5wC+ErhMcJv8v6Ez5Q93lN9TqF5+MAuLhwbdUb
qRyNb9b45/iWhX3Z9/CDYJ+2lHWn/hztv+AC32JPgjkBvhw+3yDYpz8sfCX+
AFtd2A9jf7Ct2MwHhadig1Xvr7aHsIX4LK5V2B6gP2ArPhV+urTeUENlFD4N
X6vxn6l/D9aY8HnCnwi3E94fnqv6eqpvxn7Dnql/WTAfPrB0fLZ+8J6fIDxG
/auDv/d+wp+of93gPc1aZc2ex1zjP1X/XL+1g23MBcKjNGZV8Hyei98SfjE4
nj5P+GThFcF6AbEbMdwrwc83HvsqvDxYH8A/bIRNDY43btP32VxlUmH+2k19
y4mhCnMquCSckth6YTQXhZNir7HbcFk4LVrKomhuDEcm9r8rmjvDoYnl74zm
Zwg3WwbHaNjLWirbB8dTrHXWPGvhwmhuDEcm9r8jmlvD8fEfI6q1zprn201Q
/4Pq2xsOJby0MJeH06Pt3B1tzxqp7BXM/3ZJ1o+aqq0D60v4IJVVhWNKvi3f
mL14UPRcM+fsnUOi55Y5Zm8cHB0LERM9Kbw4eu2zB34Rfjn62/EN2Vv9o7k+
MQn+Er/Zq7Qe8Hdhm94TX8u8FfYRe1T+jLWLTyYeW1btrRqFY31ifmzNVdG8
HL5B7IoP7lhaa/usMGeFN6EvfFPYpsOLiLd/LcyPugq/IPxjYU7aV9f/srRt
nR6ttaG5XYFtj9Z7Xqz2AjFiJ/U9rbYvC3Mw9Krl1dqtWe2nV6q1i+bVt7Qe
USPYp2IbsBHY1rOI9VRfpd8/C3Ps3sLvCadgH9cH/lna1l+t9n1La5sxVD4o
eq+wF2pV9nh1ZcvrVPbs9Wqv1a7s2apqL7HnF+pbba1yDe+vskrXn6V7rqNx
YwprQ2hE8O8v1PYmXIM1rPrp6p9dxfusefjBgioeYU/C1z4prQ/U1O/MwrEX
MRix/hnYSGKHZF/RqrDvwIegTQ2J9lX4rB7CQ6NtFzYMbe64aN+HD+zG94/W
itCM0G7GRcd+xIDd+V7RWjCaMNrgmayb0v5kPThT4diXGJi5mBatDaERoX1N
FZ6u+uLsNUw8tATfnm3jRwg/Ifxwtk84sbCWgaZxNb5YbfOJB4RnC18rfLvw
d6VjkeuitTY0t1uEZwjP49rCtwrPFF4ovKY0d7+V/6/4Lpos+h6+Hw4An38/
WhtFI0U7PT7aF+AT0FqHR/t2fPxfwqt534rPoXGjh6IVohmiTZ6g/knqn5iM
exfmQ4tLczl8AHxtUWmuV1N4CnwkuV432Bfjk4nFj9L13imtL0X9Tinsm/HR
cJMB6n+rtN71j+qTC/t2fDxa/aBobgPHQfs9OlrLR9NHix6GvSWWTfZVTVRW
lNbL/lDfWYV9PxwA3zhYbbOS9TBsOvH28tL63K/cqzCXgdPAtY6M5h5wEHzp
QOEFwn8K3yN8S7R2iIZ4lfAVrD/VF2XveeJltOj1s2MvNGm07Q2y1zMaN1r6
htnrF00dbbpu9n5Ao0Z73yh7P6DBo6VvnP3+aOr4swOTtSw0GrjDJtlcAg6B
tl4vez2gscNFNs3mFnASuEfDbC0FDsL+3Sybq6ChoLVvkb3fymp/bZ6t1ZJz
Qdtrlq3dofGRi2icnQshJ4HW2jzbHqC5wqvQW9By8QHYoi1VRhe2SdervlW2
baopfIPqW6ucgv0TvlH1bVROZT1W9qBRttaDhozWXj97P6C5/1haz6in3/mF
taMG2bkQNKTZ7LVsmwzf53nRiE9T/fzo90PDHMteYP/w7bNtNPEK2iUaJs8z
PlqbQ6Pjec+N1obRiK/k3syfvtVVybmqIwrPFzkc3vec6Pkmx4HtvaB63zdK
a9MXR9tmbDTcZwq2v/QcMTc8w/el9YG6+p0n/JDu1Ss5diRmQbsghiJ2WljN
Pz7hfHxB9H6or/5Ngu0d3+O10tr2xOp7cM8LhSdF24YHsjkgNgLbcH82Z8RG
3KT66tJa72T+H60l2T4fX3js+GTbwv9gi84UXifYBqEFnZHsX9GEHlC9Q3Is
SMyLlgMngguh6fwt3D45NuZ7v1v5vzasfZUPVW+Z7LuI0YhNmifbVmIU8lcv
0xY8B9inxmprFmwfiIc3SbYd5Ai/Vb1jcuyJZoq9a5KsBWJ/0GPWVPa/U3A+
6S/hLqrvHvy92qqtbbD/xF9/XH3fNtX63TFZK/nXf6n+KW3EQ8F613eVP2sn
vBbfmnxtvn9N1XuqdBZ+QPjLSh/iWW4Izvf8gH0MfoZ1hfdJ1mrQn1mLfK+m
wWuS3NS1yfod2ia2lBwD/BibegfcIpnLLoBPVHy9BbYrWL9plswlplb2j5wi
9uqkaPtIDhB7dGK0PSRnh70i8Ys9JcfH/h0RbR/JUWKvRmLzk9cP/KJ9YW6+
abKvg6MTP7xZ7a8WFX/ZJnku8T/whRbJWgX+indrmKxl8o7oKWh8aHvEhNcl
8z2u3biyP+T82N9jou0rMd4xwmOj7TE5T+zn6Gh7To4U+zUqWu/dNjn2JeaB
e5FzId6Ag5G/fVu/LYPXJH1Nk7VmxmB/mmTfjxwBXI1rci0428fJ+ihrZUaw
XgOngcsQw6J1T0iOB9G84T6XJPfBgXg3+MEGwe+I/gNHwlZsyP2FL06ubxrM
9eB//xT+JujJ2FBsZ8GeEx6VXK8VzK0uS55bOBb2Gs0ff3JqtLZ6ZXJ8jcZ6
RbKmMbiwZo+ejU3HlsOhse1jk/k2Nh7uNLO0P4ZDYctPSR6LTUefR/NB6yGG
Qe9Ck0aL5hroU+QEyAUQ88Kd55bWruHQ2MLzk/uwiWhxU5OfDU3uKNX7s8fx
T4X1ynGltXhiHM4WHJJcJ+6By+IvGgbbTGKzs0trNcRod2v8oOT4lzgY/tMg
OTfBN0X7QQNCGzo8OtbaLjlXRcwFX0BzOJZ3pZ+1kqydzar4AhoG/v30aL33
zNK5XWIk9AL412+FOf5dGj8gOf4iDiMfASeCC/1eOH8xsXRu4nuVYcJHJNf/
KKz3csaiWeE5Il8xqXRugWveiy1M1oaJieG2U0prYXBcuNfw5HgLDkZ+Ak4P
l6cNbn9C8reF46O3X1w6V8scjhEemvysIdi/N82eH3KUxGrEbM2jNT34c51s
fkrO/ZfkeHx/1W8P1q753hsW1rDJxaCXM3dLo/MpM0pr8cTQr1f2Bm2BHNJr
yd8TX0KOibMV+Gd8EWcs3k72N9gqNFb0gI0r+8szrK78FdotGi/cHx+G7yIG
wB+/hH8OtvH/rewz2iWaPFoKGinaKJrKd8l6RU+4U3AuA32V+Htlxccv0vWG
Ba8JztpgX/+NDYP19bNK50KI4ZdW8926cM4KvXZy6VwI13yusg8dCueg0Evw
L8RHPMOSav00LZwTI79YS6VXsM8j/rxK1zsp2AaR+0Pf597PRcdW+CR8ETHW
O5U9RWtCI+asDP4f33BpZU9mV+vp3ej1NL1an69Hr/+J1fpdFm1fbq3W/zvR
fAZ70ln4w+j9znpH738sOj5tlc2X6lfxYZvs+HTz6PV9dbV/Xq3iydbZ/JIz
HMSjO2TzxXpVfLJ9Nl/jjAP2YlJlb16KrtOG7eAdeHbegb3LPfCnt8BngzkZ
+v2c0rk8OBnaPfFfn8IaPvkDzrCQ68RGw3cfFx4fbMPeT/avcBlyQMSbd6t/
XLBPQY/YKzs3QO4Kfapfci6fnD35C3Ic5DbwUehlByTnpv89d1D5nyML5yR+
Un3f5NwMZzg+SPavaGnkmMh/tUvO73FminziHsn6PGdu0HPqJet1aL5oo9g8
bN0R0Vonmifa8mHRWiP3I1eN5oj2B/8mF4QGiF64WbLWjUaOnrpVsh5FDqBB
ZZ/hsk2jtSs0rC2ic3Toh42S9Vc0c/T0LZP1LXIG6O1bJOtJaPhwTzSFFtEc
lNiVGHabaI2CfD9n0YgFiAnQIlhzrDViWrQMNI3G0RoHsQAxAbEZMQ7cHo6/
XnTMRKxCzEJsRsyEVgif5GwBmiFcFU2kSTRnrZF8PqBNdEyN7eL8xh7RNoy9
DqdsG73n/yh9fmnraM2E8zmcxcI2YaM4H8W8MX/EBNxrx+xn557kauHrnOUh
Z8dZJ/g3XJkzT9j2HZLnGhuPntwn+awDZxTQd/smn63gDAT56S7JejFnvshN
EV/xPDwXWi3xCfPLPKM/tk7OV3Pmj/z07sn5bM4goj/vl3xWgzMc5I92S85H
c6aR/PWuyflwzgiSj+6crDdzpoxcFvaasxScmSCf3TVZ3+aMGvnsbsn6Mmfe
ONtGvEBswBk3csnEV+S2yDlyVoP44dnCZzY+So6fOHtGju2zyh+TeyRH92ly
vELsRY7y6+R4jFiCHDDrmxiM2Is8Gfn87sl6PGcaycXDPzh7Qk6PfFmPZH2a
M5Doxdsn+17OiLE3WiXn99kjrJVdstcSawZ9f//kszGcgYHfwt/ILX4VrU0R
s+FfObuBXlRm55berfjc4opPfhatT8VsPZ0cFNoVMSL+mLMg7LWdc7W3ovWj
kK23k8NCr1wnW1/izAp8lniC3OxP0frentnnAcjxoWWtqPg5ZyvQv9bN1qM4
00o8hr0lV/tntN7QMjue50wa2icxDfyAnBr+evfsswVo6fCRXbPz4eSmOHtC
DMl+INeMNra84vecfUFbIGbFn5PLh99ij8kl/xCtT2ybbQvQkLENLbJtATYC
PS9l20tylmgzxLj4A3L/aMnEZPhbcsfoxTmbv5JzRB+ula0fkuNaWz3zZqXX
MHrnHtm5XnKa2Oc1yXo4ujh6w6Iq/vg4Wv/dLlvf4Iwgtq5ttu3D5mErd8q2
NdhM9Nba2XoiZ1KJj4h/0Dq+ic5l/ZmcHyBPAP9em6zPo9PzTTnvAVeFsxLv
EH+hnXxX+Ze/kvV9dH701H+S8znkOMnn/JGcDyAvgN67XrZeSg4QvbxG9rXJ
GTMHnD8hVtiqsN5eM1ufJUeMHstBDvI75EzRP/9OHktOF760W/bZDnIz5IN+
S86XkDch3/RrspZHXof80u/J+RLyJuST2mWfpUD7+z+B1q7N
         "]], 
        Polygon3DBox[CompressedData["
1:eJwt1ne4jnUcx/HnHIckuyGhHDOjyB4NnIO2UClCZlYZdWSU45CMckbLCqEi
kdQVlUo7DRciV4OMloxK9ki9vlfPH5/rvj/v3+f7u+/nvu/f9/ek9x7a6b7U
RCIxlQrTtEKJxJm0RKIbuCslkWiIPYb9i92F7cYaYY8X+r+gO/YT1phtwx+Q
W8APMH4pTaR/sK5yO/A6cjnYKewObDtWC/sRq6U+F7uI8rEdWG0sj69ABdg1
/Cq1GeqqGU+npfxuegbrxZei7VQVe1xdKRqvdhNWAXuEL0LDsY3YRdhEvjAN
wyZgp7E7+R/NWRvbidVx7XysIj2BzcdKYIP4g3LXYeOxk2q7YNuwS7GHsKNY
Z+zbuO+o5b+j6XzXeL7GZjmeZb6+zvfhGXIFWGGsN7YHa4HNxIpgfbC9WBts
gbm+p1y+m/FUeonKyMULPorfKrdIZhvl891jHirO30gvyzWgNXIl+JtoGd+Q
3sEyzXUIW6x2iLr6tJAvT+OiRi4trsunx2/DLsBKYLOpqPp+/H71mcZy4z6x
ntgvWFPsSv51tS35CsYvpDl0Nt5f7gDeVu4brCY2FTuPHsHGYcfV3sZ/L1cD
exg7ht2KfYdVx7bGt6l2GnY+TcKu5n+TmyPT1/gllE0nsNtlfsBryk3HUmR7
YD9jTbA8rBB2N/Yr1gybi52DDcD+xNpjL2IlscHYIawjNi+ePzYQ+wu7FnsW
K4bdg/2BtcO2YDWwKdi5NBHLx9KwXvxvcs2xvdhl7vlprHxyHe0OJvcEfzE9
hS2R2UlPqesZ90ob453RnzId+IeM7XO8XO0MrBo9p3aDzGO0n7/Z+Fi5/Y71
5GZi1WmB3IH4RrBZfA1aiH2GVcbG88XoAWwK1gzbwG+mU1jC/K1oEV+LlkFj
5ZrKredbOe/nuicdG2ILsfr0mtwn2MXYOL4ojcA+xiphD/NnJdf+V+bPoV/5
G4yPNN8Sx9Jy92JH+M5yS7Gy2FDsGHYb9pq6fTSf7x89hD6N70YuW+5sul9u
ffQb2svfZHyU/LroW3I52DmUJfc5VgWbwBenkdgJrAG2gK9HK7Hl5vqFZpmn
d6xv+oOukJstU5MWyY3BmmCf8l/E94YVUdcIW8o3pw+w3+XqxnfAX0h5ieQ7
j36a7MXRd/dE/8Oe5MtRLnYkroE9y6fTPGw01tg1PuQ/Co6lyrShF/g69Ers
N3LN5bbymc4H+z1H4/3KzcWq0PzYYvi2tIS/PPkM0vjM6EP8ZfQqtiLeI802
Tx/znBdrMvYJelGmLq2QS+Fb0/N8bVqOHY57jrXPV6a52AyshfvbwV/rfLh5
X3Bsie3BbnT+YMr/+1a1WDdYacpR+yWfTT/x1xvPksvn8+gg9ndy7X8dteZ7
FCuTrC0r04lW8s2S7yj2rapyk5LXiL1sFVYOy+LPxLcQ37i6QbQFyzA+CC/D
d6RXsab0vtxavjut46+W6yP3GX9/7CFYO2wo9qZjedd4MDVeor7oUFLmZlrO
N6J3sdL8LbSCb0JrsV3xXakt4CvRk9H/ZHbEN2TuHrEfxL4Q3zKdjHWP3y23
Ga+udjJWliZgrfiicqucV4nnEfs834FekWlM7xn7iB9Am/g2MgPN+T7fk77E
rsH6Youj3pxDsMN8J7VvxTrGRmEp1A/L4N9Ue4NM3fg/QldhZxyXGK8YfSX2
nfieox8k+2T0v5nxLmiK2i6xl+Bz+K00Dbsz/htFT4n+h81zXjXZY1u7RjFs
tfPq0ftpE19Ah2Q68uPMMYPfTJOd3x7/M4y9Hf9z1I92nkr9zbEGq4iN4QvR
PdFLsPOxEfxJ9Xdgq2PPxUZi/8Zawt7ALsAewP6J/1jxnGONue5Y7HSSrYm9
kt6J/mK8G/6y47lqh2HH4x6j18mMol3YdcZHRE/ks2g71h4bhi2La6gdjp2I
Z6h2W/TJ2H+wkpSN/QdqQUr3
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0j1IlHEAx/H/6eVLL1qjS+HYUCAEJugQvWk5mKH04pKLGJhSi7fYJEpO
EigODiIG0SBZDWqnUBcRxyF2qWWdKdpQIOLg0CD4eXD43fdz8HD3v+ee8tbO
xkexEMKIvYfIU1629KS1xEPY1TPWxv/1vD3mmOtquIeLuZ6f8Sm+z0Ncxg+5
XDP5IST4LP/gfq7gPzzMVbzLL/gS7/M7ruNin5XiWzxnWZ7WBvvGXa59zUt8
gW/zMldyE6/wRW7m73w5zxn0iq7qVf2p1/SXXtec1upadAb9rTd0Xe/4nHnb
4Fl9ZV95zzlf8kfe4XF+y395lCd4k4d5iHM8yH28wgPczb2adt52fspJvscJ
nuSb/ITHuJo7+Dmfi/4n7uXT0Rks6X2pzugDK+ElPaFZPa6LekwX9Khmonuu
aS3SL1qon7VAt+0TH9F/luJ49LxEv918fXijH8wtC3djh8/XAS+kUi8=
       
       "]]}, {}, {}, {
      Line3DBox[{450, 886, 887, 881, 699, 825, 700, 1453, 701, 830, 712, 1454,
        713, 834, 721, 1456, 722, 838, 730, 1458, 731, 842, 739, 1461, 740, 
       846, 748, 1464, 749, 850, 757, 1468, 758, 854, 766, 1471, 767, 858, 
       775, 1474, 776, 862, 784, 1477, 785, 866, 793, 1480, 794, 870, 802, 
       803, 1375, 874, 811, 883, 885, 884, 880}], 
      Line3DBox[{451, 702, 882, 703, 827, 1481, 706, 707, 831, 715, 1455, 716,
        835, 724, 1457, 725, 839, 733, 1459, 734, 843, 742, 1462, 743, 847, 
       751, 1465, 752, 851, 760, 1469, 761, 855, 769, 1473, 770, 859, 778, 
       1476, 779, 863, 787, 1479, 788, 867, 796, 797, 1366, 871, 805, 806, 
       1376, 875, 813, 879, 814, 820}], 
      Line3DBox[{452, 704, 826, 705, 829, 1482, 710, 714, 711, 833, 1483, 719,
        723, 720, 837, 728, 732, 729, 841, 737, 1460, 741, 738, 845, 746, 
       1463, 750, 747, 849, 755, 1467, 759, 756, 853, 764, 768, 1472, 765, 
       857, 773, 777, 1475, 774, 861, 782, 786, 1478, 783, 865, 791, 795, 792,
        1359, 869, 800, 804, 801, 1367, 873, 809, 812, 810, 1377, 877, 817, 
       819, 818, 823}], 
      Line3DBox[{453, 708, 828, 709, 454, 1386, 717, 832, 718, 471, 1395, 726,
        836, 727, 480, 1404, 735, 840, 736, 489, 1413, 744, 844, 745, 498, 
       753, 1466, 848, 754, 507, 762, 1470, 852, 763, 516, 771, 856, 1484, 
       772, 525, 780, 860, 1485, 781, 534, 789, 864, 790, 543, 798, 868, 799, 
       1360, 552, 807, 872, 808, 1368, 561, 815, 876, 816, 1378, 570, 821, 
       878, 822, 824}], 
      Line3DBox[{455, 587, 456, 1387, 595, 472, 1396, 603, 481, 1405, 611, 
       490, 1414, 619, 499, 627, 508, 635, 1349, 517, 643, 1350, 526, 651, 
       1352, 535, 659, 1355, 544, 667, 1361, 553, 675, 1369, 562, 683, 1379, 
       571, 691, 579}], 
      Line3DBox[{457, 588, 458, 1388, 596, 473, 1397, 604, 482, 1406, 612, 
       491, 1415, 620, 500, 1422, 628, 509, 636, 518, 644, 1351, 527, 652, 
       1353, 536, 660, 1356, 545, 668, 1362, 554, 676, 1370, 563, 684, 1380, 
       572, 692, 580}], 
      Line3DBox[{459, 589, 460, 1389, 597, 474, 1398, 605, 483, 1407, 613, 
       492, 1416, 621, 501, 1423, 629, 510, 1429, 637, 519, 1435, 645, 528, 
       653, 1354, 537, 661, 1357, 546, 669, 1363, 555, 677, 1371, 564, 685, 
       1381, 573, 693, 581}], 
      Line3DBox[{461, 590, 462, 1390, 598, 475, 1399, 606, 484, 1408, 614, 
       493, 1417, 622, 502, 1424, 630, 511, 1430, 638, 520, 1436, 646, 529, 
       1441, 654, 538, 662, 1358, 547, 670, 1364, 556, 678, 1372, 565, 686, 
       1382, 574, 694, 582}], 
      Line3DBox[{463, 591, 464, 1391, 599, 476, 1400, 607, 485, 1409, 615, 
       494, 1418, 623, 503, 1425, 631, 512, 1431, 639, 521, 1437, 647, 530, 
       1442, 655, 539, 1446, 663, 548, 671, 1365, 557, 679, 1373, 566, 687, 
       1383, 575, 695, 583}], 
      Line3DBox[{465, 592, 466, 1392, 600, 477, 1401, 608, 486, 1410, 616, 
       495, 1419, 624, 504, 1426, 632, 513, 1432, 640, 522, 1438, 648, 531, 
       1443, 656, 540, 1447, 664, 549, 672, 558, 680, 1374, 567, 688, 1384, 
       576, 696, 584}], 
      Line3DBox[{467, 593, 468, 1393, 601, 478, 1402, 609, 487, 1411, 617, 
       496, 1420, 625, 505, 1427, 633, 514, 1433, 641, 523, 1439, 649, 532, 
       1444, 657, 541, 1448, 665, 550, 1450, 673, 559, 681, 568, 689, 1385, 
       577, 697, 585}], 
      Line3DBox[{469, 594, 470, 1394, 602, 479, 1403, 610, 488, 1412, 618, 
       497, 1421, 626, 506, 1428, 634, 515, 1434, 642, 524, 1440, 650, 533, 
       1445, 658, 542, 1449, 666, 551, 1451, 674, 560, 1452, 682, 569, 690, 
       578, 698, 586}]}, {
      Line3DBox[{901, 1124, 1123, 900, 1394, 1277, 899, 1393, 1276, 898, 1392,
        1275, 897, 1391, 1274, 896, 1390, 1273, 895, 1389, 1272, 894, 1388, 
       1271, 893, 1387, 1270, 892, 1121, 1386, 1335, 891, 1113, 1213, 1482, 
       1334, 890, 1112, 1212, 1481, 1333, 889, 1111, 1211, 1110, 1453, 888, 
       1109, 1210, 1108, 1116}], 
      Line3DBox[{915, 1135, 1134, 914, 1403, 1285, 913, 1402, 1284, 912, 1401,
        1283, 911, 1400, 1282, 910, 1399, 1281, 909, 1398, 1280, 908, 1397, 
       1279, 907, 1396, 1278, 906, 1132, 1395, 1337, 905, 1122, 1217, 1483, 
       1336, 904, 1120, 1216, 1119, 1455, 903, 1118, 1215, 1117, 1454, 902, 
       1115, 1214, 1114, 1127}], 
      Line3DBox[{929, 1147, 1146, 928, 1412, 1293, 927, 1411, 1292, 926, 1410,
        1291, 925, 1409, 1290, 924, 1408, 1289, 923, 1407, 1288, 922, 1406, 
       1287, 921, 1405, 1286, 920, 1143, 1404, 1338, 919, 1133, 1221, 728, 
       918, 1131, 1220, 1130, 1457, 917, 1129, 1219, 1128, 1456, 916, 1126, 
       1218, 1125, 1138}], 
      Line3DBox[{943, 1159, 1158, 942, 1421, 1301, 941, 1420, 1300, 940, 1419,
        1299, 939, 1418, 1298, 938, 1417, 1297, 937, 1416, 1296, 936, 1415, 
       1295, 935, 1414, 1294, 934, 1155, 1413, 1339, 933, 1145, 1225, 1144, 
       1460, 932, 1142, 1224, 1141, 1459, 931, 1140, 1223, 1139, 1458, 930, 
       1137, 1222, 1136, 1150}], 
      Line3DBox[{957, 1172, 1171, 956, 1428, 1308, 955, 1427, 1307, 954, 1426,
        1306, 953, 1425, 1305, 952, 1424, 1304, 951, 1423, 1303, 950, 1422, 
       1302, 949, 627, 948, 1168, 1167, 1466, 947, 1157, 1229, 1156, 1463, 
       946, 1154, 1228, 1153, 1462, 945, 1152, 1227, 1151, 1461, 944, 1149, 
       1226, 1148, 1162}], 
      Line3DBox[{971, 1181, 1180, 970, 1434, 1314, 969, 1433, 1313, 968, 1432,
        1312, 967, 1431, 1311, 966, 1430, 1310, 965, 1429, 1309, 964, 636, 
       963, 1044, 1349, 962, 1178, 1177, 1470, 961, 1170, 1233, 1169, 1467, 
       960, 1166, 1232, 1165, 1465, 959, 1164, 1231, 1163, 1464, 958, 1161, 
       1230, 1160, 1174}], 
      Line3DBox[{973, 1173, 1234, 1045, 972, 1468, 1175, 1235, 1046, 974, 
       1469, 1176, 1236, 1047, 1184, 1472, 1179, 1238, 1048, 1237, 1484, 1186,
        1049, 975, 1350, 1050, 976, 1351, 1051, 977, 1315, 1435, 978, 1316, 
       1436, 979, 1317, 1437, 980, 1318, 1438, 981, 1319, 1439, 982, 1320, 
       1440, 983, 1188, 1052, 1239}], 
      Line3DBox[{985, 1182, 1240, 1053, 984, 1471, 1183, 1241, 1054, 986, 
       1473, 1185, 1242, 1055, 1191, 1475, 1187, 1244, 1056, 1243, 1485, 1193,
        1057, 987, 1352, 1058, 988, 1353, 1059, 989, 1354, 1060, 990, 1321, 
       1441, 991, 1322, 1442, 992, 1323, 1443, 993, 1324, 1444, 994, 1325, 
       1445, 995, 1195, 1061, 1245}], 
      Line3DBox[{997, 1189, 1246, 1062, 996, 1474, 1190, 1247, 1063, 998, 
       1476, 1192, 1248, 1064, 1198, 1478, 1194, 1250, 1065, 1249, 790, 1066, 
       999, 1355, 1067, 1000, 1356, 1068, 1001, 1357, 1069, 1002, 1358, 1070, 
       1003, 1326, 1446, 1004, 1327, 1447, 1005, 1328, 1448, 1006, 1329, 1449,
        1007, 1200, 1071, 1251}], 
      Line3DBox[{1009, 1196, 1252, 1072, 1008, 1477, 1197, 1253, 1073, 1010, 
       1479, 1199, 1254, 1074, 1203, 1340, 1359, 1256, 1075, 1255, 1342, 1360,
        1076, 1011, 1361, 1077, 1012, 1362, 1078, 1013, 1363, 1079, 1014, 
       1364, 1080, 1015, 1365, 1081, 1016, 672, 1017, 1330, 1450, 1018, 1331, 
       1451, 1019, 1204, 1082, 1257}], 
      Line3DBox[{1021, 1201, 1258, 1083, 1020, 1480, 1202, 1259, 1084, 1022, 
       1341, 1366, 1260, 1085, 1206, 1343, 1367, 1262, 1086, 1261, 1346, 1368,
        1087, 1023, 1369, 1088, 1024, 1370, 1089, 1025, 1371, 1090, 1026, 
       1372, 1091, 1027, 1373, 1092, 1028, 1374, 1093, 1029, 681, 1030, 1332, 
       1452, 1031, 1207, 1094, 1263}], 
      Line3DBox[{1033, 1205, 1264, 1095, 1032, 1344, 1375, 1265, 1096, 1034, 
       1345, 1376, 1266, 1097, 1208, 1347, 1377, 1268, 1098, 1267, 1348, 1378,
        1099, 1035, 1379, 1100, 1036, 1380, 1101, 1037, 1381, 1102, 1038, 
       1382, 1103, 1039, 1383, 1104, 1040, 1384, 1105, 1041, 1385, 1106, 1042,
        690, 1043, 1209, 1107, 1269}]}}},
   VertexNormals->CompressedData["
1:eJw8XHk41c0fRbZCJZKUIpW0ICmi7rSRFC2EZC+hIikREtlD9mwRWcqSJfs6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    "]],
  AutomaticImageSize->True,
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->{362.28922700712275`, 387.9008597806141},
  Method->{},
  PlotRange->{{-4.999999643571429, 4.999999643570925}, {-4.999999643571303, 
   4.999999643571303}, {-2.9866400849766976`, 0.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{1.7799208275740326`, 2.742116073660457, 0.8733162578019089},
  ViewVertical->{-0.3673456512488522, 0.915425003017515, 
   0.16448172044011314`}]], "Output",
 CellChangeTimes->{
  3.4951046896010656`*^9, 3.495104775998066*^9, {3.495104814703066*^9, 
   3.4951048374000654`*^9}},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "2"], "-", "1"}], ")"}], 
    RowBox[{"1", "/", "4"}]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.497612259998169*^9, 3.497612294291115*^9}, {
   3.497612378483624*^9, 3.4976124096331387`*^9}, {3.497612518754829*^9, 
   3.497612529477824*^9}, 3.497612590066497*^9, {3.49761281331561*^9, 
   3.4976128164067783`*^9}, {3.497612926752698*^9, 3.4976129272468357`*^9}, {
   3.4976129798567944`*^9, 3.4976130113829107`*^9}, {3.497613055117778*^9, 
   3.497613084064286*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hk01PsbB/D50ljLMl+auGi3dFGJFN2eD4lEpXAV8bMkp8USWX5K9ogs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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0},
  PlotRange->{{1, 5}, {0., 2.2133638205795223`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.497612288963894*^9, 3.497612294851543*^9}, {
   3.497612390799436*^9, 3.497612410042143*^9}, 3.497612530455995*^9, 
   3.497612592173753*^9, 3.497612817210229*^9, 3.497612927661859*^9, 
   3.497612981270413*^9, {3.497613059907874*^9, 3.497613084795705*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RevolutionPlot3D", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "2"], "-", "1"}], ")"}], 
    RowBox[{"1", "/", "4"}]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "1", ",", "5"}], "}"}], ",", 
   RowBox[{"BoxRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Opacity", "[", "0.5", "]"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "12"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4976124453569527`*^9, 3.49761246906707*^9}, {
  3.4976125424090557`*^9, 3.497612549640033*^9}, {3.497612663696247*^9, 
  3.497612709683776*^9}, {3.497612784088901*^9, 3.4976127960753717`*^9}, {
  3.497612842829845*^9, 3.497612915060728*^9}, {3.49761294799981*^9, 
  3.497612959883327*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxknHlcTU8fx+9t31chIikiRLJU0hy7IqWEkIiSLZGyU0KFIiJbVBIiFUna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   "], {{
     {Opacity[0.5], EdgeForm[None], 
      GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFmgkYV8P3xu+9M18qKlEqskQblSTKmrRRshSlUlLIHrLLkoRCIaEsRcgu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         "]], 
        Polygon3DBox[CompressedData["
1:eJwtmnnAVdMaxvdee32lSYNKqTSQDE2UIlRUKiVNhriGW9wQisxkaCJD5lmi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         "]], 
        Polygon3DBox[CompressedData["
1:eJwt1nWwFWUcBuBDo3Rj0yFKX1Lh0sqIlCIGrQJKSikpDdLdnUqHSpfS3d3d
qKCEgs83c/54Z+d99rdnz96z++3N3LBljRZxI5FIH0kgm+NFIknjRyLnYElZ
wbaxFOyiXkpWs8XskezVX5cpbKue3NwF/W1ZxbawZOy8/pasZNtZSnZJLy1r
2BL2WPbpeWQqW68nNHdKLyqL2WoWlx3TC8l8tpbFZyf0GFnI1rEE7KReRBax
NSweO64XlgVsA0vETuvFZAkrxSaxNvrxOJFIAbaQ/SO7WS6ZxCbrN2S9/qIM
YCP0S/KLnkq6suH6RflZTyldWD59uHM01nc7R2ZWlk1jHdhpFsPmsfuyg2WX
8ayMPtVce/2UucJsGLsgy1kK6cxG6pflVz21dGNT9JuyQX9JBrIZ+l35XX9N
hrLdelrnuKaXkw1sIzvIzuoVZCPbxdKwq3pZWc92sFTssh4ra9l0dkd+01+V
IWymfk8265lkGJuq35KN+ssyiE3Tb8sm/RUZHP0uiZ3jjF5clrJYNoW100/6
uxRio9gVWcHSyPcsvz7CXBN9j7ksrBAbzb5m+1l2VpiNYc3YAZaDxbCxrDk7
yHKyYmwCa8WOsNfZAva37GI5ZSIroo8zFx64Q+ZysaJsPGvJDrPcrBybzr5l
Z1gRVoCNZE3ZXpaVFWcTWWt2lOVh5dkM9h07y4qy0eyqrGRppTuroM8011E/
Z64Yq8Rms87sAivBKrJZrBM7z4qzgmwU+4rtY9nYfPZAdrIcMoGV1ieba6uf
MFeQLWIPZQ/LLZNZTX2Bud76TXOV2E6Wml1hZWRd+H56fakSrjXcnxKrfyqV
wt8urD/SXo6EczvuEa/r2G/1Y+G5YU9YfdZSX+PYCSyOfMH6sbPh++iJpTUb
oG81t0TPID3ZMrafHYzef2HdWM4OsEN6ieg9WVL/WMqH39v+JNJbTslPZhJI
C3Mt9NXmxofFWD4PazI7LfP0hNKS9Q/Pi7lFerrob/kD28IW6+mlB+vLzsh8
PZG0Yt3CM25urp5c2rPmbBUbpz/zHRuxhmH9YsPYP+wjVpctZYPYX6wm+4wt
ZgPYH6w6qxHOyXqxG6wiqx6ugfVk11kFVi1cP+vBrrHyrFm4R9lY9pQ1ZPXY
MjaY3WcfsA/ZItaX3Wbvsg7saHj+2WNWjzUIa665oexvVovVD2skG8IesA/Z
QLaNLWUZpRdrFNZNNlx/aK42+44dD2s0+5c1YF+HtcXcGPZf1OqwJWwg+5PV
YJX1RlJNf8P+DNI1rIdsjrlk0s5cl7DOsdl6UmkbrlfPJE/1rPbH+Iz3beey
79kVvay5quxH1p1dZeXYJ+E+lX7sIotln4b7VPqzS6wMq6LPcWw3djlqX7HD
4Vln96K/b1P9UFiL2F1WjTUJ74WwprI7rCpbpcfxeUdZQZnHVrIIO6IXkJ/U
WnpOiWNfNinm+BW2z8K5zeSXH83t0dOZu66Xj7579rL07Eb0fbSJfcAWsj76
LZ/1Dqutx0gi+3JIKd7Rdj2bYe656HP+kZ5X4tuXXUqaGxvWNLbGTBYZbm4M
28FW65mj763WbB2bpMeTxqwXOxl+Ez2+NGdz9H3mtuv5ZEZ4PvSM8jB8nv35
nHe87W62jmWTkeaWsifh99TfkGmslb7W3EQ9rnzJxoX3Dlsb7hcZwWaFNZdt
1d+MHltTf0mehGuzv6DzDrLdzpaxF6S3uU5sA5upPy/fsNlsL9um55XprDPb
yGbpSaRNeB/pdaRyeC/an0reC38D6WLmWPT/q/8BdHZjhg==
         
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0jtIlWEAx+HXTPOS2tBigxKCF7wQKIKXEAJBUQLNuyIoStSgg4uOttjW
lKa2Krh7QUQkVETc8pa3LoNC0NLi4tLz0vA/v+fA4Xzv953zdHC0dSQhhPDR
piG618u1PrIn90P4o7lx/FfLLJ9v9bmV8p02WwXHL+mVak7it5ym7xJDmOAs
/sDv+TF/5hnO5iVe5Bxe5RXO423e4UKetUPu0wL7ZEfxfD5TxMfcci+EE23V
U32l37RNz7Rdz7VDL7RTL7VLr7Rbv2uP/ojPRH9qse+fs1/xmWm7feXX7rUt
npOHuIWXeYBf8gL3cxNPx7NzA0/Fa3A9j/MLnXQfb7iOx7iHa3mYm7iKO7mW
K7mRS7mcaziHf9uM91nxPPrMMvlAM3RfH+qepuuupum2puoXTdEtfaCbmqwb
mqTrGn/qNXXJcGOr7DGFeS1J+P9/+gfk8EMU
       "]]}, {}, {}, {
      Line3DBox[{438, 758, 800, 759, 801, 760, 1359, 762, 761, 802, 763, 1360,
        765, 764, 803, 766, 1361, 768, 767, 804, 769, 1362, 771, 770, 805, 
       772, 1363, 774, 773, 806, 775, 1364, 777, 776, 807, 778, 780, 1365, 
       779, 808, 781, 783, 1366, 782, 809, 784, 786, 1367, 785, 810, 787, 789,
        1368, 788, 811, 790, 792, 1369, 791, 812, 793, 795, 794, 813, 796, 
       798, 797, 799}], 
      Line3DBox[{439, 604, 440, 1293, 615, 461, 626, 472, 637, 1236, 483, 648,
        1237, 494, 659, 1239, 505, 670, 1242, 516, 681, 1246, 527, 692, 1251, 
       538, 703, 1257, 549, 714, 1264, 560, 725, 1272, 571, 736, 1282, 582, 
       747, 593}], 
      Line3DBox[{441, 605, 442, 1294, 616, 462, 1304, 627, 473, 638, 484, 649,
        1238, 495, 660, 1240, 506, 671, 1243, 517, 682, 1247, 528, 693, 1252, 
       539, 704, 1258, 550, 715, 1265, 561, 726, 1273, 572, 737, 1283, 583, 
       748, 594}], 
      Line3DBox[{443, 606, 444, 1295, 617, 463, 1305, 628, 474, 1314, 639, 
       485, 650, 496, 661, 1241, 507, 672, 1244, 518, 683, 1248, 529, 694, 
       1253, 540, 705, 1259, 551, 716, 1266, 562, 727, 1274, 573, 738, 1284, 
       584, 749, 595}], 
      Line3DBox[{445, 607, 446, 1296, 618, 464, 1306, 629, 475, 1315, 640, 
       486, 1323, 651, 497, 662, 508, 673, 1245, 519, 684, 1249, 530, 695, 
       1254, 541, 706, 1260, 552, 717, 1267, 563, 728, 1275, 574, 739, 1285, 
       585, 750, 596}], 
      Line3DBox[{447, 608, 448, 1297, 619, 465, 1307, 630, 476, 1316, 641, 
       487, 1324, 652, 498, 1331, 663, 509, 674, 520, 685, 1250, 531, 696, 
       1255, 542, 707, 1261, 553, 718, 1268, 564, 729, 1276, 575, 740, 1286, 
       586, 751, 597}], 
      Line3DBox[{449, 609, 450, 1298, 620, 466, 1308, 631, 477, 1317, 642, 
       488, 1325, 653, 499, 1332, 664, 510, 1338, 675, 521, 686, 532, 697, 
       1256, 543, 708, 1262, 554, 719, 1269, 565, 730, 1277, 576, 741, 1287, 
       587, 752, 598}], 
      Line3DBox[{451, 610, 452, 1299, 621, 467, 1309, 632, 478, 1318, 643, 
       489, 1326, 654, 500, 1333, 665, 511, 1339, 676, 522, 1344, 687, 533, 
       698, 544, 709, 1263, 555, 720, 1270, 566, 731, 1278, 577, 742, 1288, 
       588, 753, 599}], 
      Line3DBox[{453, 611, 454, 1300, 622, 468, 1310, 633, 479, 1319, 644, 
       490, 1327, 655, 501, 1334, 666, 512, 1340, 677, 523, 1345, 688, 534, 
       1349, 699, 545, 710, 556, 721, 1271, 567, 732, 1279, 578, 743, 1289, 
       589, 754, 600}], 
      Line3DBox[{455, 612, 456, 1301, 623, 469, 1311, 634, 480, 1320, 645, 
       491, 1328, 656, 502, 1335, 667, 513, 1341, 678, 524, 1346, 689, 535, 
       1350, 700, 546, 1353, 711, 557, 722, 568, 733, 1280, 579, 744, 1290, 
       590, 755, 601}], 
      Line3DBox[{457, 613, 458, 1302, 624, 470, 1312, 635, 481, 1321, 646, 
       492, 1329, 657, 503, 1336, 668, 514, 1342, 679, 525, 1347, 690, 536, 
       1351, 701, 547, 1354, 712, 558, 1356, 723, 569, 734, 1281, 580, 745, 
       1291, 591, 756, 602}], 
      Line3DBox[{459, 614, 460, 1303, 625, 471, 1313, 636, 482, 1322, 647, 
       493, 1330, 658, 504, 1337, 669, 515, 1343, 680, 526, 1348, 691, 537, 
       1352, 702, 548, 1355, 713, 559, 1357, 724, 570, 1358, 735, 581, 746, 
       1292, 592, 757, 603}]}, {
      Line3DBox[{827, 1054, 1053, 826, 1303, 1180, 825, 1302, 1179, 824, 1301,
        1178, 823, 1300, 1177, 822, 1299, 1176, 821, 1298, 1175, 820, 1297, 
       1174, 819, 1296, 1173, 818, 1295, 1172, 817, 1294, 1171, 816, 1293, 
       1170, 815, 1049, 1105, 1048, 1359, 814, 1130, 1131, 1104, 1129, 1128, 
       1050}], Line3DBox[{841, 1059, 1058, 840, 1313, 1190, 839, 1312, 1189, 
       838, 1311, 1188, 837, 1310, 1187, 836, 1309, 1186, 835, 1308, 1185, 
       834, 1307, 1184, 833, 1306, 1183, 832, 1305, 1182, 831, 1304, 1181, 
       830, 626, 829, 1052, 1107, 1051, 1360, 828, 1134, 1135, 1106, 1133, 
       1132, 1055}], 
      Line3DBox[{855, 1066, 1065, 854, 1322, 1199, 853, 1321, 1198, 852, 1320,
        1197, 851, 1319, 1196, 850, 1318, 1195, 849, 1317, 1194, 848, 1316, 
       1193, 847, 1315, 1192, 846, 1314, 1191, 845, 638, 844, 976, 1236, 843, 
       1057, 1109, 1056, 1361, 842, 1138, 1139, 1108, 1137, 1136, 1062}], 
      Line3DBox[{869, 1073, 1072, 868, 1330, 1207, 867, 1329, 1206, 866, 1328,
        1205, 865, 1327, 1204, 864, 1326, 1203, 863, 1325, 1202, 862, 1324, 
       1201, 861, 1323, 1200, 860, 650, 859, 978, 1238, 858, 977, 1237, 857, 
       1064, 1110, 1063, 1362, 856, 1141, 1061, 1164, 1060, 1140, 1069}], 
      Line3DBox[{883, 1080, 1079, 882, 1337, 1214, 881, 1336, 1213, 880, 1335,
        1212, 879, 1334, 1211, 878, 1333, 1210, 877, 1332, 1209, 876, 1331, 
       1208, 875, 662, 874, 981, 1241, 873, 980, 1240, 872, 979, 1239, 871, 
       1071, 1111, 1070, 1363, 870, 1143, 1068, 1165, 1067, 1142, 1076}], 
      Line3DBox[{897, 1085, 1084, 896, 1343, 1220, 895, 1342, 1219, 894, 1341,
        1218, 893, 1340, 1217, 892, 1339, 1216, 891, 1338, 1215, 890, 674, 
       889, 985, 1245, 888, 984, 1244, 887, 983, 1243, 886, 982, 1242, 885, 
       1078, 1112, 1077, 1364, 884, 1145, 1075, 1166, 1074, 1144, 1082}], 
      Line3DBox[{898, 1148, 1081, 1167, 1146, 1147, 1086, 1365, 1083, 1113, 
       986, 899, 1246, 987, 900, 1247, 988, 901, 1248, 989, 902, 1249, 990, 
       903, 1250, 991, 904, 686, 905, 1221, 1344, 906, 1222, 1345, 907, 1223, 
       1346, 908, 1224, 1347, 909, 1225, 1348, 910, 1089, 992, 1114}], 
      Line3DBox[{911, 1151, 1087, 1168, 1149, 1150, 1090, 1366, 1088, 1115, 
       993, 912, 1251, 994, 913, 1252, 995, 914, 1253, 996, 915, 1254, 997, 
       916, 1255, 998, 917, 1256, 999, 918, 698, 919, 1226, 1349, 920, 1227, 
       1350, 921, 1228, 1351, 922, 1229, 1352, 923, 1093, 1000, 1116}], 
      Line3DBox[{924, 1154, 1091, 1169, 1152, 1153, 1094, 1367, 1092, 1117, 
       1001, 925, 1257, 1002, 926, 1258, 1003, 927, 1259, 1004, 928, 1260, 
       1005, 929, 1261, 1006, 930, 1262, 1007, 931, 1263, 1008, 932, 710, 933,
        1230, 1353, 934, 1231, 1354, 935, 1232, 1355, 936, 1096, 1009, 1118}],
       Line3DBox[{937, 1156, 1157, 1119, 1155, 1010, 1097, 1368, 1095, 1120, 
       1011, 938, 1264, 1012, 939, 1265, 1013, 940, 1266, 1014, 941, 1267, 
       1015, 942, 1268, 1016, 943, 1269, 1017, 944, 1270, 1018, 945, 1271, 
       1019, 946, 722, 947, 1233, 1356, 948, 1234, 1357, 949, 1099, 1020, 
       1121}], Line3DBox[{950, 1159, 1160, 1122, 1158, 1021, 1100, 1369, 1098,
        1123, 1022, 951, 1272, 1023, 952, 1273, 1024, 953, 1274, 1025, 954, 
       1275, 1026, 955, 1276, 1027, 956, 1277, 1028, 957, 1278, 1029, 958, 
       1279, 1030, 959, 1280, 1031, 960, 1281, 1032, 961, 1235, 1358, 962, 
       1101, 1033, 1124}], 
      Line3DBox[{963, 1162, 1163, 1125, 1161, 1034, 1102, 794, 1126, 1035, 
       964, 1282, 1036, 965, 1283, 1037, 966, 1284, 1038, 967, 1285, 1039, 
       968, 1286, 1040, 969, 1287, 1041, 970, 1288, 1042, 971, 1289, 1043, 
       972, 1290, 1044, 973, 1291, 1045, 974, 1292, 1046, 975, 1103, 1047, 
       1127}]}}},
   VertexNormals->CompressedData["
1:eJw0mnc8108cx42IjIZUIj8qIxWlQtL3Ig2JaJKUtChFacgoO5SKBkJm9h7J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    "]],
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->{360., 390.77843230873117`},
  Method->{},
  PlotRange->{{-4.999999714285714, 4.99999971428521}, {-4.999999714285588, 
   4.999999714285588}, {0., 2.2133637735267184`}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{1.4154377231138613`, -2.716705499699011, 1.4373751354087783`},
  ViewVertical->{-0.021023397238169338`, 0.04792989873634496, 
   0.998629431558919}]], "Output",
 CellChangeTimes->{{3.497612457777178*^9, 3.4976124696597652`*^9}, 
   3.497612551048896*^9, {3.497612680559702*^9, 3.4976127103551483`*^9}, {
   3.497612785370319*^9, 3.497612796854376*^9}, {3.497612844617717*^9, 
   3.497612885178628*^9}, 3.497612915772964*^9, {3.497612949092989*^9, 
   3.4976129608988543`*^9}},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{221, Automatic}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1274, 26, 77, "Input"],
Cell[1844, 50, 130426, 2142, 403, 95668, 1570, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132307, 2197, 661, 15, 34, "Input"],
Cell[132971, 2214, 3303, 59, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136311, 2278, 926, 22, 79, "Input"],
Cell[137240, 2302, 146887, 2410, 406, 89343, 1465, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> diffeog_1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      6406,        185]
NotebookOptionsPosition[      5968,        166]
NotebookOutlinePosition[      6306,        181]
CellTagsIndexPosition[      6263,        178]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Unprotect", "[", 
    RowBox[{"coord", ",", "metric", ",", "f"}], "]"}], ";"}],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"metricsign", ",", "f", ",", "z"}], "]"}], ";"}],
   FontWeight->"Bold"], 
  StyleBox["\[IndentingNewLine]",
   FontWeight->"Bold"]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"coord", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", " ", "z", ",", "x", ",", "y"}], "}"}]}], ";"}],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["$Assumptions",
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontWeight->"Bold"], 
   StyleBox["=",
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox["And",
     FontWeight->"Bold"], 
    StyleBox["[",
     FontWeight->"Bold"], 
    RowBox[{
     RowBox[{
      StyleBox["z",
       FontWeight->"Bold"], "\[GreaterSlantEqual]", "0"}], ",", 
     RowBox[{"Element", "[", 
      RowBox[{"t", ",", "Reals"}], "]"}], ",", 
     RowBox[{"Element", "[", 
      RowBox[{"z", ",", "Reals"}], "]"}], ",", 
     RowBox[{"Element", "[", 
      RowBox[{"x", ",", "Reals"}], "]"}], ",", 
     RowBox[{"Element", "[", 
      RowBox[{"y", ",", "Reals"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricsign", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", " ", "=", " ", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}], ",", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"f", "[", "z", "]"}], "2"]], ",", 
      FractionBox["1", 
       SuperscriptBox["z", "2"]], ",", 
      FractionBox["1", 
       SuperscriptBox["z", "2"]]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.457168337771058*^9, 3.457168361073141*^9}, {
  3.457168461433407*^9, 3.457168462173944*^9}, {3.457168524679366*^9, 
  3.457168745557602*^9}, {3.45716897047578*^9, 3.457168982470216*^9}, {
  3.4571692447609367`*^9, 3.457169413483773*^9}, {3.457169527533173*^9, 
  3.457169530041992*^9}, {3.457169583467349*^9, 3.457169596524147*^9}, {
  3.457171070663884*^9, 3.4571710794508953`*^9}, {3.457171110903369*^9, 
  3.457171122267933*^9}, {3.457171241023281*^9, 3.457171249910075*^9}, {
  3.457173844641859*^9, 3.457173856051943*^9}, {3.457174188098328*^9, 
  3.457174189678452*^9}, {3.458391007369734*^9, 3.458391049441669*^9}, {
  3.458391622825239*^9, 3.458391669978509*^9}, {3.458392601494741*^9, 
  3.458392606253478*^9}, {3.46132801014097*^9, 3.461328034611882*^9}}],

Cell[BoxData[
 RowBox[{"<<", "diffgeo.m"}]], "Input",
 CellChangeTimes->{{3.457169056819179*^9, 3.457169067818151*^9}, 
   3.457169343705312*^9, {3.457174171283988*^9, 3.457174172145299*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Einstein", "[", 
  RowBox[{"[", 
   RowBox[{"t", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Einstein", "[", 
  RowBox[{"[", 
   RowBox[{"x", ",", "x"}], "]"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.457169110209753*^9, 3.457169132733086*^9}, {
   3.457173863193968*^9, 3.45717388625215*^9}, {3.4571741594430723`*^9, 
   3.457174174824255*^9}, {3.458390671545228*^9, 3.458390691444722*^9}, 
   3.458391610261138*^9, {3.458391981007207*^9, 3.4583919935202312`*^9}, {
   3.461328049789006*^9, 3.461328054555431*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      RowBox[{"f", "[", "z", "]"}]}], "+", 
     RowBox[{"2", " ", "z", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
  SuperscriptBox["z", "4"]]], "Output",
 CellChangeTimes->{
  3.457169133392693*^9, 3.457169434137054*^9, 3.457169540707993*^9, 
   3.457169603495305*^9, 3.457171088664474*^9, 3.457171128195757*^9, 
   3.4571712561324463`*^9, 3.4571738886791058`*^9, {3.457174176328216*^9, 
   3.4571741969357452`*^9}, {3.458390667748695*^9, 3.458390694548236*^9}, {
   3.458391016695841*^9, 3.458391021423506*^9}, 3.458391056527014*^9, 
   3.4583916362711477`*^9, 3.4583916767905073`*^9, 3.458391994013644*^9, 
   3.458392614753889*^9, {3.461328020081044*^9, 3.461328057110942*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      RowBox[{"f", "[", "z", "]"}]}], "-", 
     RowBox[{"2", " ", "z", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
  SuperscriptBox["z", "4"]]], "Output",
 CellChangeTimes->{
  3.457169133392693*^9, 3.457169434137054*^9, 3.457169540707993*^9, 
   3.457169603495305*^9, 3.457171088664474*^9, 3.457171128195757*^9, 
   3.4571712561324463`*^9, 3.4571738886791058`*^9, {3.457174176328216*^9, 
   3.4571741969357452`*^9}, {3.458390667748695*^9, 3.458390694548236*^9}, {
   3.458391016695841*^9, 3.458391021423506*^9}, 3.458391056527014*^9, 
   3.4583916362711477`*^9, 3.4583916767905073`*^9, 3.458391994013644*^9, 
   3.458392614753889*^9, {3.461328020081044*^9, 3.461328057113799*^9}}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{315, Automatic}, {Automatic, 93}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2714, 76, 210, "Input"],
Cell[3262, 98, 191, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[3478, 105, 656, 13, 99, "Input"],
Cell[4137, 120, 917, 21, 47, "Output"],
Cell[5057, 143, 895, 20, 47, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> diskarea.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     10747,        384]
NotebookOptionsPosition[      9906,        350]
NotebookOutlinePosition[     10243,        365]
CellTagsIndexPosition[     10200,        362]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"zfav", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.493978602515368*^9, 3.493978606402136*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["r", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[Alpha]"}], 
   RowBox[{"5", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["r", "2"]}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", "\[Alpha]"}], 
   RowBox[{"5", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["r", "2"]}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["r", "2"], " ", "\[Alpha]"}], "+", 
    RowBox[{
     SuperscriptBox["r", "6"], " ", "\[Alpha]"}]}], 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["r", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.4939786077320623`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"zfp", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      SuperscriptBox["r", "2"]}]], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"f", "[", "r", "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.493978656923568*^9, 3.493978665929688*^9}, {
  3.493978774809422*^9, 3.493978778463048*^9}, {3.4939812116106997`*^9, 
  3.493981244752862*^9}, {3.49398135259639*^9, 3.493981354392501*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zfp", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.493978782257432*^9, 3.49397878368122*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["r", "2"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Alpha]"}], 
       RowBox[{"5", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["r", "2"]}]]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", "\[Alpha]"}], 
      RowBox[{"5", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["r", "2"]}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]"}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", "\[Alpha]"}]}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["r", "2"]}]]]}], ")"}], " ", 
   "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{3.493978784751155*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "d", "]"}]], "Input",
 CellChangeTimes->{{3.49398125636322*^9, 3.493981258474195*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"zfp", "'"}], "[", "r", "]"}], "2"]}]], 
      SuperscriptBox[
       RowBox[{"zfp", "[", "r", "]"}], "d"]], 
     SuperscriptBox["r", 
      RowBox[{"d", "-", "1"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4939787903193617`*^9, 3.4939788585530043`*^9}, {
  3.4939789363962107`*^9, 3.493978939474636*^9}, {3.493979486500568*^9, 
  3.493979487224547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      SuperscriptBox["r", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["a", "2"], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       SuperscriptBox["r", "2"]}]]}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       SuperscriptBox["r", "2"]}], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"]}]], " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], " ", "d", " ", 
       RowBox[{"f", "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["a", "2"], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["r", "2"]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.493978828647169*^9, 3.493978859945876*^9}, 
   3.493979489384017*^9, 3.493981216308701*^9, {3.493981247284533*^9, 
   3.49398126149365*^9}, 3.493981357710401*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "<", "r", "<", "a"}], "&&", 
    RowBox[{"d", ">", "1"}]}], ",", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         SuperscriptBox["r", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["d", "2"]}]], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", "d", " ", 
         RowBox[{"f", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "r", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["a", "2"], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
          SuperscriptBox["r", "2"]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4939789419352818`*^9, 3.493978977405367*^9}, {
  3.4939790761367817`*^9, 3.493979154205145*^9}, {3.493979516786707*^9, 
  3.493979556398128*^9}, {3.493981569433276*^9, 3.493981600953371*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      SuperscriptBox["r", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["d", "2"]}]], " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], " ", "d", " ", 
      RowBox[{"f", "[", "r", "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
  "a"]], "Output",
 CellChangeTimes->{{3.493978959973033*^9, 3.49397897817435*^9}, {
   3.493979103268231*^9, 3.493979108985857*^9}, 3.493979155296214*^9, 
   3.493979557053918*^9, {3.493981570695983*^9, 3.49398160188035*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"0", "<", "r", "<", "1"}], ",", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}]]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["r", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.493979635058276*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["r", "2"], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["r", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.4939796361986647`*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{87, Automatic}, {Automatic, 80}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 123, 2, 32, "Input"],
Cell[693, 26, 965, 35, 54, "Output"]
}, Open  ]],
Cell[1673, 64, 500, 13, 54, "Input"],
Cell[CellGroupData[{
Cell[2198, 81, 121, 2, 32, "Input"],
Cell[2322, 85, 1155, 40, 55, "Output"]
}, Open  ]],
Cell[3492, 128, 123, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[3640, 134, 657, 20, 68, "Input"],
Cell[4300, 156, 1965, 67, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6302, 228, 1761, 53, 131, "Input"],
Cell[8066, 283, 981, 30, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9084, 318, 566, 19, 88, "Input"],
Cell[9653, 339, 237, 8, 52, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> dualws.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    205869,       3449]
NotebookOptionsPosition[    205456,       3431]
NotebookOutlinePosition[    205795,       3446]
CellTagsIndexPosition[    205752,       3443]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "x", ",", "y"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}]}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "x", ",", "y"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["z", "2"], "25"], "+", "0.5"}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["z", "2"], "25"], "+", "0.5"}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.494593932877527*^9, 3.494593969669744*^9}, {
  3.494594010372665*^9, 3.494594046766626*^9}, {3.494594275661339*^9, 
  3.49459428113863*^9}, {3.4945943112845182`*^9, 3.494594518645718*^9}, {
  3.4945945649947577`*^9, 3.494594597490573*^9}, {3.494594645034918*^9, 
  3.494594760137591*^9}, {3.494594893176313*^9, 3.494594936749758*^9}, {
  3.494595004627326*^9, 3.494595066769361*^9}, {3.4945953190741377`*^9, 
  3.494595349234129*^9}, {3.494595383383346*^9, 3.494595423742887*^9}, {
  3.494595490522382*^9, 3.494595497561718*^9}, {3.494595530452602*^9, 
  3.494595584047385*^9}, {3.494595618397688*^9, 3.494595660262532*^9}, {
  3.494595714066079*^9, 3.4945957275903463`*^9}, {3.4945957657445593`*^9, 
  3.494595790915103*^9}}],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx1mLFqVEEYhS+xTBPwCQISfIupLWx8BCGpsthorfgWtpZWgpB2LHyCaReb
KdIIFrcQRHQVuWeXOd+chbDcj7P//vPtvzezc/n8xbPrs2VZfv77e7DocfH5
8uvTT4fDoepZ/Oblx3d3u1/gH84fvtntf4B/f//q5tGTFfz6f51vId8Db+Dq
OORLqA++9RPyK/i2XvDND/h2nXiVV/fsXJ6dy7NzeZ7ne+ANXJ5DvoT64PIc
+geX5+AHXJ4Dr/Lnnp3r2rk8O5fneb4H3sDlOeRLqA8uz6F/cHkOfsDlOfAq
T+7ZuV7vXNfO5Xme74E3cHkO+RLqg8tz6B9cnoMfcHkOvMqHe3Yuz85V17mu
5/keeAOX55AvoT64PIf+weU5+AGX58Cr1u2enY/z3MM89zDPnu+BN3B5DvkS
6oOP84z+wcd5hh/wcZ7Bq9Y399yC5xY8t+DZ8z3wBj56Rr6E+uCjZ/QPPnqG
H/DRM3hdhsfJs/Px/n7i4/3oxMfvj+d74A18mT5OnkN9cHkO/YPLs3N5di7P
gdexX8zzkds8H7nN85HbPFu+B97A1XHIl1Af3ObZ+we3eXY/4DbPzuv4+eP+
HDz34LkHz57vgTfw0TPyJdQHt/tz8Iz1gtv9OXgGr+P3CfsNeHZu+w14nud7
4A1cnkO+hPrgtt+A57BecNtvwHPg2q+GeV7DPK9hntcwz57vgTdweQ75EuqD
2/45zDPWC2775zDP4HW83+P3IDw7l2fn9nsQnue8gctzyJdQH9x+D8JzWC+4
/R6E58Dr+P8T5xvw7Fyendv5BjzPeQOX55AvoT64nW/Ac1gvuJ1vwHPgddyP
4LwOnp3Ls3M7r4PnOW/g8hzyJdQHt/M6eA7rBbfzOnh2/uXx66v93e+qZ/fv
fLsuIQ9u9fH5Orf64Kl/P4e0PPpJfvx917f3t7v9n6pn4yVw5b1Oca7+Un3v
X7nUf3hf+LE8PvfUv173F8H8L4s=
    "], {{
      {RGBColor[0, 0, 1], Opacity[0.3], EdgeForm[None], 
       GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
         
         "]]]}, {}, {}, {}, {}}, 
     {GrayLevel[0], 
      Line3DBox[{246, 1, 242, 227, 16, 31, 46, 61, 76, 91, 106, 121, 136, 151,
        166, 181, 196, 231, 248, 211, 244, 236, 212, 213, 214, 215, 216, 217, 
       218, 219, 220, 221, 222, 223, 224, 233, 249, 225, 245, 237, 210, 195, 
       180, 165, 150, 135, 120, 105, 90, 75, 60, 45, 30, 229, 247, 15, 243, 
       235, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 234, 246}]}},
    VertexNormals->CompressedData["
1:eJztyLEJwCAARcFPnMRJsoMjCNaubmuXNEKKjHAPXnO1zzauJPu95LTu/MY5
55xzzjnnnHPOOeec828Per4pbg==
     "]], GraphicsComplex3DBox[CompressedData["
1:eJx1mLFqVEEYhS9a2gg+QSBI3mJsLWx8BCGpsthorfgWtpZWgpB2Gp9g2iXN
FGkEi1sIQXQVuWeXOd+chbDcj7P//vPtvzezc/bq9cvLB8uy3P/7e7jo8fjZ
2e2Lr4fDoepZ/OrNl483u1/gnx89eb/b/wT/8ent1fnzFfzyf53vId8Db+Dq
OORLqA++9RPyK/i2XvDND/h2nXiVV/fsXJ6dy7NzeZ7ne+ANXJ5DvoT64PIc
+geX5+AHXJ4Dr/Lnnp3r2rk8O5fneb4H3sDlOeRLqA8uz6F/cHkOfsDlOfAq
T+7ZuV7vXNfO5Xme74E3cHkO+RLqg8tz6B9cnoMfcHkOvMqHe3Yuz85V17mu
5/keeAOX55AvoT64PIf+weU5+AGX58Cr1u2enY/z3MM89zDPnu+BN3B5DvkS
6oOP84z+wcd5hh/wcZ7Bq9Y399yC5xY8t+DZ8z3wBj56Rr6E+uCjZ/QPPnqG
H/DRM3hdhsfJs/Px/n7i4/3oxMfvj+d74A18mT5OnkN9cHkO/YPLs3N5di7P
gdexX8zzkds8H7nN85HbPFu+B97A1XHIl1Af3ObZ+we3eXY/4DbPzuv4+eP+
HDz34LkHz57vgTfw0TPyJdQHt/tz8Iz1gtv9OXgGr+P3CfsNeHZu+w14nud7
4A1cnkO+hPrgtt+A57BecNtvwHPg2q+GeV7DPK9hntcwz57vgTdweQ75EuqD
2/45zDPWC2775zDP4HW83+P3IDw7l2fn9nsQnue8gctzyJdQH9x+D8JzWC+4
/R6E58Dr+P8T5xvw7Fyendv5BjzPeQOX55AvoT64nW/Ac1gvuJ1vwHPgddyP
4LwOnp3Ls3M7r4PnOW/g8hzyJdQHt/M6eA7rBbfzOnh2/u3i3dP9ze+qZ/fv
fLsuIQ9u9fH5Orf64Kl/P4e0PPpJfvx91w9317v9n6pn4yVw5b1Oca7+Un3v
X7nUf3hf+LE8PvfUv173F9gssvw=
    "], {{
      {RGBColor[0, 0, 1], Opacity[0.3], EdgeForm[None], 
       GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
         
         "]]]}, {}, {}, {}, {}}, 
     {GrayLevel[0], 
      Line3DBox[{246, 1, 242, 227, 16, 31, 46, 61, 76, 91, 106, 121, 136, 151,
        166, 181, 196, 231, 248, 211, 244, 236, 212, 213, 214, 215, 216, 217, 
       218, 219, 220, 221, 222, 223, 224, 233, 249, 225, 245, 237, 210, 195, 
       180, 165, 150, 135, 120, 105, 90, 75, 60, 45, 30, 229, 247, 15, 243, 
       235, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 234, 246}]}},
    VertexNormals->CompressedData["
1:eJztyLEJwCAARcFPnMRJsoMjCNaubmuXNEKKjHAPXnO1zzauJPu95LTu/MY5
55xzzjnnnHPOOeec828Per4pbg==
     "]], GraphicsComplex3DBox[CompressedData["
1:eJyFnXVcFsv3x+3GViywu7AL2bU7r32xExW7FbsDETCwwUbsFmUesBVBBOku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    "], {{
      {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNnHf8V/P7/8/rrOdRmRllVfjIahCp0C4SGlYSpayQ7FEZpRItuyjtKYVo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          "]], 
         Polygon3DBox[CompressedData["
1:eJxFnAf8V+P//s+4z31/EKJCCNkrkUqLiuxRZraKUknIyJZRSmRGSBqyd7K/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          "]], Polygon3DBox[CompressedData["
1:eJwt13n8jlUax/GH59fzMBOyli3Zl8qWpUIhTJnUDEpSRiKhbNmypD1FzbxK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          "]]}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0s1KlUEcwOG/ZmX2eQWpF6BXUEstM1q0tJ27XNhWTdNKMwiJNokEkUiC
UpYHrQg19Ry9AD/6sFILJUQiRSJECp+hxZznNxzmnXnPnNLaa5fr8yKix2jP
j0jdxjU2HYw4xessZgvL2cqzvMWLfMArfMI6vuBLo1G/411OsZtZ9nOWo1xk
jiWHIwZtfsfe8+nZHDCvOBCxYP5MV+pFPaTP6fdprwJ7mX/QGZ3RH/WoHtGf
9Gv9Si/pNzxv7Wf9VlfpL3pMX9Bf9YReTlo3qVfS+fW0XtXTOqc7nfGb+W1m
zbe8y5z5d2Y5zxHm+DSt40NOsjM9n+NGg37Oq3zMGt5ndboLnuENlrGZp3np
UMQ/dtj7JG/yLx/xBPfSnerj3DW69TH+MY4aw971N4vSb6h3eCSdQ2+z0PiV
7tY6VxM/05m0bWPT6NKOEhvGPe0niT5rfxDR62Od+enOfTmT9///tQ/Sx1zd

        "],
        VertexColors->None]}, {}, {}, {
       Line3DBox[{651, 932, 1223, 933, 2044, 652, 955, 1236, 956, 2054, 672, 
        975, 1249, 976, 2063, 686, 995, 1262, 996, 2068, 700, 2102, 1015, 
        1275, 1016, 714, 2105, 1035, 1288, 1036, 728, 2112, 1055, 1301, 1056, 
        742, 2123, 1075, 1314, 1076, 2073, 756, 1095, 1327, 1096, 2086, 770, 
        1115, 1340, 1116, 2095, 784, 1135, 1353, 1136, 2100, 798, 2134, 1155, 
        1366, 1156, 812, 2137, 1175, 1379, 1176, 826, 2144, 1195, 1392, 1196, 
        1199},
        VertexColors->None], 
       Line3DBox[{653, 934, 1224, 935, 2045, 654, 957, 1237, 958, 2055, 673, 
        977, 1250, 978, 2064, 687, 997, 1263, 2206, 998, 701, 1017, 2164, 
        1276, 1018, 715, 2106, 1037, 1289, 1038, 729, 2113, 1057, 1302, 1058, 
        743, 2124, 1077, 1315, 1078, 2074, 757, 1097, 1328, 1098, 2087, 771, 
        1117, 1341, 1118, 2096, 785, 1137, 1354, 2230, 1138, 799, 1157, 2188, 
        1367, 1158, 813, 2138, 1177, 1380, 1178, 827, 2145, 1197, 1393, 1198, 
        1202},
        VertexColors->None], 
       Line3DBox[{655, 936, 1225, 937, 2046, 656, 959, 1238, 960, 2056, 674, 
        979, 1251, 2202, 980, 688, 999, 1264, 2207, 1000, 702, 1019, 2165, 
        1277, 1020, 716, 1039, 2170, 1290, 1040, 730, 2114, 1059, 1303, 1060, 
        744, 2125, 1079, 1316, 1080, 2075, 758, 1099, 1329, 1100, 2088, 772, 
        1119, 1342, 2226, 1120, 786, 1139, 1355, 2231, 1140, 800, 1159, 2189, 
        1368, 1160, 814, 1179, 2194, 1381, 1180, 828, 2146, 1200, 1394, 1201, 
        1205},
        VertexColors->None], 
       Line3DBox[{657, 938, 1226, 939, 658, 961, 1239, 2200, 962, 675, 981, 
        1252, 2203, 982, 689, 1001, 1265, 2208, 1002, 703, 1021, 2166, 1278, 
        1022, 717, 1041, 2171, 1291, 1042, 731, 1061, 2174, 1304, 1062, 745, 
        2126, 1081, 1317, 1082, 2076, 759, 1101, 1330, 2224, 1102, 773, 1121, 
        1343, 2227, 1122, 787, 1141, 1356, 2232, 1142, 801, 1161, 2190, 1369, 
        1162, 815, 1181, 2195, 1382, 1182, 829, 1203, 2198, 1395, 1204, 1207},
        
        VertexColors->None], 
       Line3DBox[{8, 460, 1847, 23, 473, 1860, 38, 486, 1873, 53, 499, 1886, 
        68, 1416, 512, 83, 1431, 525, 98, 1446, 538, 113, 1462, 551, 1899, 
        128, 564, 1912, 143, 577, 1925, 158, 590, 1938, 173, 1484, 603, 188, 
        1499, 616, 203, 1513, 629, 218},
        VertexColors->None], 
       Line3DBox[{247, 246, 2049, 662, 265, 2059, 679, 279, 2066, 693, 293, 
        2069, 707, 2103, 307, 721, 2108, 321, 735, 2117, 335, 749, 2130, 349, 
        2080, 763, 363, 2091, 777, 377, 2098, 791, 391, 2101, 805, 2135, 405, 
        819, 2140, 419, 833, 2149, 443, 446},
        VertexColors->None], 
       Line3DBox[{663, 946, 1230, 947, 2050, 664, 966, 1243, 967, 2060, 680, 
        986, 1256, 987, 2067, 694, 1006, 1269, 2209, 1007, 708, 1026, 2167, 
        1282, 1027, 722, 2109, 1046, 1295, 1047, 736, 2118, 1066, 1308, 1067, 
        750, 2131, 1086, 1321, 1087, 2081, 764, 1106, 1334, 1107, 2092, 778, 
        1126, 1347, 1127, 2099, 792, 1146, 1360, 2233, 1147, 806, 1166, 2191, 
        1373, 1167, 820, 2141, 1186, 1386, 1187, 834, 2150, 1210, 1399, 1211, 
        1214},
        VertexColors->None], 
       Line3DBox[{665, 948, 1231, 949, 2051, 666, 968, 1244, 969, 2061, 681, 
        988, 1257, 2204, 989, 695, 1008, 1270, 2210, 1009, 709, 1028, 2168, 
        1283, 1029, 723, 1048, 2172, 1296, 1049, 737, 2119, 1068, 1309, 1069, 
        751, 2132, 1088, 1322, 1089, 2082, 765, 1108, 1335, 1109, 2093, 779, 
        1128, 1348, 2228, 1129, 793, 1148, 1361, 2234, 1149, 807, 1168, 2192, 
        1374, 1169, 821, 1188, 2196, 1387, 1189, 835, 2151, 1212, 1400, 1213, 
        1217},
        VertexColors->None], 
       Line3DBox[{667, 950, 1232, 951, 668, 970, 1245, 2201, 971, 682, 990, 
        1258, 2205, 991, 696, 1010, 1271, 2211, 1011, 710, 1030, 2169, 1284, 
        1031, 724, 1050, 2173, 1297, 1051, 738, 1070, 2175, 1310, 1071, 752, 
        2133, 1090, 1323, 1091, 2083, 766, 1110, 1336, 2225, 1111, 780, 1130, 
        1349, 2229, 1131, 794, 1150, 1362, 2235, 1151, 808, 1170, 2193, 1375, 
        1171, 822, 1190, 2197, 1388, 1191, 836, 1215, 2199, 1401, 1216, 1218},
        
        VertexColors->None], 
       Line3DBox[{837, 921, 1389, 2245, 1192, 823, 915, 1376, 2241, 1172, 809,
         909, 1363, 2236, 1152, 795, 903, 2182, 1350, 1132, 781, 897, 2178, 
        1337, 1112, 767, 891, 2176, 1324, 1092, 753, 2070, 885, 1311, 1072, 
        2120, 739, 879, 1298, 2222, 1052, 725, 873, 1285, 2218, 1032, 711, 
        867, 1272, 2212, 1012, 697, 861, 2158, 1259, 992, 683, 855, 2154, 
        1246, 972, 669, 849, 2152, 1233, 952, 648, 843, 1220, 927, 1219},
        VertexColors->None], 
       Line3DBox[{838, 922, 1390, 1193, 2142, 824, 916, 1377, 2242, 1173, 810,
         910, 1364, 2237, 1153, 796, 904, 2183, 1351, 1133, 782, 898, 2179, 
        1338, 1113, 768, 2084, 892, 1325, 1093, 754, 2071, 886, 1312, 1073, 
        2121, 740, 880, 1299, 1053, 2110, 726, 874, 1286, 2219, 1033, 712, 
        868, 1273, 2213, 1013, 698, 862, 2159, 1260, 993, 684, 856, 2155, 
        1247, 973, 670, 2052, 850, 1234, 953, 649, 2042, 844, 1221, 928, 929},
        
        VertexColors->None], 
       Line3DBox[{839, 923, 1391, 1194, 2143, 825, 917, 1378, 1174, 2136, 811,
         911, 1365, 1154, 797, 905, 2184, 1352, 1134, 783, 2094, 899, 1339, 
        1114, 769, 2085, 893, 1326, 1094, 755, 2072, 887, 1313, 1074, 2122, 
        741, 881, 1300, 1054, 2111, 727, 875, 1287, 1034, 2104, 713, 869, 
        1274, 2214, 1014, 699, 863, 2160, 1261, 994, 685, 2062, 857, 1248, 
        974, 671, 2053, 851, 1235, 954, 650, 2043, 845, 1222, 930, 931},
        VertexColors->None], 
       Line3DBox[{840, 924, 1396, 2246, 1206, 830, 918, 1383, 2243, 1183, 816,
         912, 1370, 2238, 1163, 802, 906, 2185, 1357, 1143, 788, 900, 2180, 
        1344, 1123, 774, 894, 2177, 1331, 1103, 760, 2077, 888, 1318, 1083, 
        2127, 746, 882, 1305, 2223, 1063, 732, 876, 1292, 2220, 1043, 718, 
        870, 1279, 2215, 1023, 704, 864, 2161, 1266, 1003, 690, 858, 2156, 
        1253, 983, 676, 852, 2153, 1240, 963, 659, 846, 1227, 940, 941},
        VertexColors->None], 
       Line3DBox[{841, 925, 1397, 1208, 2147, 831, 919, 1384, 2244, 1184, 817,
         913, 1371, 2239, 1164, 803, 907, 2186, 1358, 1144, 789, 901, 2181, 
        1345, 1124, 775, 2089, 895, 1332, 1104, 761, 2078, 889, 1319, 1084, 
        2128, 747, 883, 1306, 1064, 2115, 733, 877, 1293, 2221, 1044, 719, 
        871, 1280, 2216, 1024, 705, 865, 2162, 1267, 1004, 691, 859, 2157, 
        1254, 984, 677, 2057, 853, 1241, 964, 660, 2047, 847, 1228, 942, 943},
        
        VertexColors->None], 
       Line3DBox[{842, 926, 1398, 1209, 2148, 832, 920, 1385, 1185, 2139, 818,
         914, 1372, 2240, 1165, 804, 908, 2187, 1359, 1145, 790, 2097, 902, 
        1346, 1125, 776, 2090, 896, 1333, 1105, 762, 2079, 890, 1320, 1085, 
        2129, 748, 884, 1307, 1065, 2116, 734, 878, 1294, 1045, 2107, 720, 
        872, 1281, 2217, 1025, 706, 866, 2163, 1268, 1005, 692, 2065, 860, 
        1255, 985, 678, 2058, 854, 1242, 965, 661, 2048, 848, 1229, 944, 945},
        
        VertexColors->None]}, {
       Line3DBox[{1402, 1607, 843, 1841, 1608, 2042, 1521, 1842, 1609, 2043, 
        1522, 1843, 1969, 2044, 1523, 1844, 1970, 2045, 1524, 1845, 1971, 
        2046, 1525, 1846, 939, 1526, 1847, 1610, 846, 1848, 1611, 2047, 1527, 
        1849, 1612, 2048, 1528, 1850, 1613, 2049, 1529, 1851, 1972, 2050, 
        1530, 1852, 1973, 2051, 1531, 1853, 951, 1532, 1614},
        VertexColors->None], 
       Line3DBox[{1403, 1615, 1945, 2152, 1854, 1616, 2052, 1533, 1855, 1617, 
        2053, 1534, 1856, 1974, 2054, 1535, 1857, 1975, 2055, 1536, 1858, 
        1976, 2056, 1537, 1859, 2200, 1618, 1538, 1860, 1619, 1946, 2153, 
        1861, 1620, 2057, 1539, 1862, 1621, 2058, 1540, 1863, 1622, 2059, 
        1541, 1864, 1977, 2060, 1542, 1865, 1978, 2061, 1543, 1866, 2201, 
        1623, 1544, 1404},
        VertexColors->None], 
       Line3DBox[{1405, 1624, 1947, 2154, 1867, 1625, 1948, 2155, 1868, 1626, 
        2062, 1545, 1869, 1979, 2063, 1546, 1870, 1980, 2064, 1547, 1871, 
        2202, 1627, 1548, 1872, 2203, 1628, 1549, 1873, 1629, 1949, 2156, 
        1874, 1630, 1950, 2157, 1875, 1631, 2065, 1550, 1876, 1632, 2066, 
        1551, 1877, 1981, 2067, 1552, 1878, 2204, 1633, 1553, 1879, 2205, 
        1634, 1554, 1406},
        VertexColors->None], 
       Line3DBox[{1407, 1635, 1951, 2158, 1880, 1636, 1952, 2159, 1881, 1637, 
        1953, 2160, 1882, 1982, 2068, 1555, 1883, 2206, 1638, 1556, 1884, 
        2207, 1639, 1557, 1885, 2208, 1640, 1558, 1886, 1641, 1954, 2161, 
        1887, 1642, 1955, 2162, 1888, 1643, 1956, 2163, 1889, 1644, 2069, 
        1559, 1890, 2209, 1645, 1560, 1891, 2210, 1646, 1561, 1892, 2211, 
        1647, 1562, 1408},
        VertexColors->None], 
       Line3DBox[{1410, 1648, 1649, 2212, 1409, 1650, 1651, 2213, 1411, 1652, 
        1653, 2214, 1412, 1983, 2102, 1654, 1413, 2164, 1655, 1656, 1414, 
        2165, 1657, 1658, 1415, 2166, 1659, 1660, 1416, 1661, 1662, 2215, 
        1417, 1663, 1664, 2216, 1418, 1665, 1666, 2217, 1419, 1667, 2103, 
        1668, 1420, 2167, 1669, 1670, 1421, 2168, 1671, 1672, 1422, 2169, 
        1673, 1674, 1423},
        VertexColors->None], 
       Line3DBox[{1425, 1675, 1676, 2218, 1424, 1677, 1678, 2219, 1426, 1679, 
        2104, 1984, 1427, 1985, 2105, 1680, 1428, 1986, 2106, 1681, 1429, 
        2170, 1682, 1683, 1430, 2171, 1684, 1685, 1431, 1686, 1687, 2220, 
        1432, 1688, 1689, 2221, 1433, 1690, 2107, 1987, 1434, 1691, 2108, 
        1692, 1435, 1988, 2109, 1693, 1436, 2172, 1694, 1695, 1437, 2173, 
        1696, 1697, 1438},
        VertexColors->None], 
       Line3DBox[{1440, 1698, 1699, 2222, 1439, 1700, 2110, 1989, 1441, 1701, 
        2111, 1990, 1442, 1991, 2112, 1702, 1443, 1992, 2113, 1703, 1444, 
        1993, 2114, 1704, 1445, 2174, 1705, 1706, 1446, 1707, 1708, 2223, 
        1447, 1709, 2115, 1994, 1448, 1710, 2116, 1995, 1449, 1711, 2117, 
        1712, 1450, 1996, 2118, 1713, 1451, 1997, 2119, 1714, 1452, 2175, 
        1715, 1716, 1453},
        VertexColors->None], 
       Line3DBox[{1456, 1718, 2070, 1563, 1893, 1720, 2071, 1564, 1894, 1722, 
        2072, 1565, 1895, 2002, 2073, 1566, 1896, 2004, 2074, 1567, 1897, 
        2006, 2075, 1568, 1898, 2008, 2076, 1569, 1899, 1728, 2077, 1570, 
        1900, 1730, 2078, 1571, 1901, 1732, 2079, 1572, 1902, 1735, 2080, 
        1573, 1903, 2013, 2081, 1574, 1904, 2015, 2082, 1575, 1905, 2017, 
        2083, 1576, 1470},
        VertexColors->None], 
       Line3DBox[{1469, 1738, 2133, 2016, 1468, 1737, 2132, 2014, 1467, 1736, 
        2131, 2012, 1466, 1734, 2130, 1733, 1465, 2011, 2129, 1731, 1464, 
        2010, 2128, 1729, 1463, 2009, 2127, 1727, 1462, 1726, 2126, 2007, 
        1461, 1725, 2125, 2005, 1460, 1724, 2124, 2003, 1459, 1723, 2123, 
        2001, 1458, 2000, 2122, 1721, 1457, 1999, 2121, 1719, 1454, 1998, 
        2120, 1717, 1455},
        VertexColors->None], 
       Line3DBox[{1471, 1739, 1957, 2176, 1906, 1740, 2084, 1577, 1907, 1741, 
        2085, 1578, 1908, 2018, 2086, 1579, 1909, 2019, 2087, 1580, 1910, 
        2020, 2088, 1581, 1911, 2224, 1742, 1582, 1912, 1743, 1958, 2177, 
        1913, 1744, 2089, 1583, 1914, 1745, 2090, 1584, 1915, 1746, 2091, 
        1585, 1916, 2021, 2092, 1586, 1917, 2022, 2093, 1587, 1918, 2225, 
        1747, 1588, 1472},
        VertexColors->None], 
       Line3DBox[{1473, 1748, 1959, 2178, 1919, 1749, 1960, 2179, 1920, 1750, 
        2094, 1589, 1921, 2023, 2095, 1590, 1922, 2024, 2096, 1591, 1923, 
        2226, 1751, 1592, 1924, 2227, 1752, 1593, 1925, 1753, 1961, 2180, 
        1926, 1754, 1962, 2181, 1927, 1755, 2097, 1594, 1928, 1756, 2098, 
        1595, 1929, 2025, 2099, 1596, 1930, 2228, 1757, 1597, 1931, 2229, 
        1758, 1598, 1474},
        VertexColors->None], 
       Line3DBox[{1475, 1759, 1963, 2182, 1932, 1760, 1964, 2183, 1933, 1761, 
        1965, 2184, 1934, 2026, 2100, 1599, 1935, 2230, 1762, 1600, 1936, 
        2231, 1763, 1601, 1937, 2232, 1764, 1602, 1938, 1765, 1966, 2185, 
        1939, 1766, 1967, 2186, 1940, 1767, 1968, 2187, 1941, 1768, 2101, 
        1603, 1942, 2233, 1769, 1604, 1943, 2234, 1770, 1605, 1944, 2235, 
        1771, 1606, 1476},
        VertexColors->None], 
       Line3DBox[{1478, 1772, 1773, 2236, 1477, 1774, 1775, 2237, 1479, 1776, 
        1154, 1480, 2027, 2134, 1777, 1481, 2188, 1778, 1779, 1482, 2189, 
        1780, 1781, 1483, 2190, 1782, 1783, 1484, 1784, 1785, 2238, 1485, 
        1786, 1787, 2239, 1486, 1788, 1789, 2240, 1487, 1790, 2135, 1791, 
        1488, 2191, 1792, 1793, 1489, 2192, 1794, 1795, 1490, 2193, 1796, 
        1797, 1491},
        VertexColors->None], 
       Line3DBox[{1493, 1798, 1799, 2241, 1492, 1800, 1801, 2242, 1494, 1802, 
        2136, 2028, 1495, 2029, 2137, 1803, 1496, 2030, 2138, 1804, 1497, 
        2194, 1805, 1806, 1498, 2195, 1807, 1808, 1499, 1809, 1810, 2243, 
        1500, 1811, 1812, 2244, 1501, 1813, 2139, 2031, 1502, 1814, 2140, 
        1815, 1503, 2032, 2141, 1816, 1504, 2196, 1817, 1818, 1505, 2197, 
        1819, 1820, 1506},
        VertexColors->None], 
       Line3DBox[{1520, 1840, 1839, 2199, 1519, 1838, 2151, 2041, 1518, 1837, 
        2150, 2040, 1517, 1836, 2149, 1835, 1516, 2039, 2148, 1834, 1515, 
        2038, 2147, 1833, 1514, 2246, 1832, 1831, 1513, 1830, 1829, 2198, 
        1512, 1828, 2146, 2037, 1511, 1827, 2145, 2036, 1510, 1826, 2144, 
        2035, 1509, 2034, 2143, 1825, 1508, 2033, 2142, 1823, 1507, 2245, 
        1822, 1821, 1824},
        VertexColors->None]}}},
    VertexColors->CompressedData["
1:eJzsvXlYzW/3NhwlSQglGlCiUUISDUsoTVIozYYSkqkyJSFJiJLMlUSDJEWi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     "],
    VertexNormals->CompressedData["
1:eJx1XXVYVcvXxsbuLuy+diEydit2d2OAHVjYARYGtmCLrZggS2wBRVRCuaJS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     "]]},
  Boxed->False,
  ImageSize->{360., 292.30234260860925`},
  PlotRange->{{-4, 4}, {-2, 2}, {-2, 2}},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  ViewPoint->{2.1531523990617583`, 2.3786932492411084`, -1.075059613430517},
  ViewVertical->{0.5161781866886144, 1.267759722129222, 
   1.151965974017572}]], "Output",
 CellChangeTimes->{3.494596034029688*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.494596031963689*^9, 3.49459603198668*^9}}]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 451}, {Automatic, 118}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3437, 88, 273, "Input"],
Cell[4007, 112, 201339, 3313, 307, 144748, 2383, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[205361, 3428, 91, 1, 32, "Input"]
}
]
*)

(* End of internal cache information *)


==> fhextr.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    131347,       2427]
NotebookOptionsPosition[    129812,       2374]
NotebookOutlinePosition[    130151,       2389]
CellTagsIndexPosition[    130108,       2386]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "g", ",", "g1", ",", "r0", ",", "\[Alpha]0", ",", "r", ",", 
    "\[CapitalDelta]\[Phi]", ",", "\[Epsilon]", ",", "f", ",", "h"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox["1", 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox["0.2", 
     SuperscriptBox["r", "4"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "r_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"], "-", 
     FractionBox["1", 
      SuperscriptBox["r", "2"]], "+", 
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"1", ",", "0.1"}], "]"}], ",", "r"}], "]"}], "-", 
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"2", ",", "0.1"}], "]"}], ",", "r"}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g1", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"g", "[", "r", "]"}], "+", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"1", ",", "0.1"}], "]"}], ",", "r"}], "]"}], "0.05"}], "+", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"1.3", ",", "0.1"}], "]"}], ",", "r"}], "]"}], "0.03"}], "+", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"2", ",", "0.3"}], "]"}], ",", "r"}], "]"}], "0.1"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g1", "'"}], "[", "r", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.7"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]0", "=", 
   SqrtBox[
    RowBox[{"g1", "[", "r0", "]"}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g1", "[", "r", "]"}], "-", 
        SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"r0", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Alpha]0", "2"], "-", "1"}], 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "-", "1"}]], ")"}], 
           FractionBox["1", "2"]]}], "+", 
         RowBox[{
          RowBox[{"PDF", "[", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"1.3", ",", "0.05"}], "]"}], ",", "\[Alpha]"}], "]"}], 
          "0.02"}], "+", 
         RowBox[{
          RowBox[{"PDF", "[", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"1.12", ",", "0.05"}], "]"}], ",", "\[Alpha]"}], "]"}], 
          "0.1"}]}]}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1.01", ",", "1.5", ",", "0.0001"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.01", ",", "1.5"}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "r0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.4921649590554657`*^9, 3.492164991588369*^9}, {
   3.4921650641134567`*^9, 3.492165073662952*^9}, {3.49216511179888*^9, 
   3.492165116205175*^9}, 3.4921667864989357`*^9, 3.492340758124827*^9}],

Cell[BoxData["0.6328048283762172`"], "Output",
 CellChangeTimes->{3.492164961148816*^9, 3.492164994973564*^9, 
  3.492165140261429*^9, 3.4921667902800493`*^9, 3.492340765170827*^9, 
  3.4927929183059998`*^9, 3.492794637526*^9, 3.492853477087131*^9, 
  3.4928567343009243`*^9, 3.4928593553676662`*^9}],

Cell[BoxData["1.5000793681276186`"], "Output",
 CellChangeTimes->{3.492164961148816*^9, 3.492164994973564*^9, 
  3.492165140261429*^9, 3.4921667902800493`*^9, 3.492340765170827*^9, 
  3.4927929183059998`*^9, 3.492794637526*^9, 3.492853477087131*^9, 
  3.4928567343009243`*^9, 3.492859355370831*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJws3HVYFVsXB+Cpc+i0O1AUUcEWFNcGQSwwELFQ7AbzWojdWBiIhYmCDSqi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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0.6328048283762172},
  PlotRange->{{1, 1.5}, {0.6328048283762172, 4.650633986633807}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.492164961148816*^9, 3.492164994973564*^9, 
  3.492165140261429*^9, 3.4921667902800493`*^9, 3.492340765170827*^9, 
  3.4927929183059998`*^9, 3.492794637526*^9, 3.492853477087131*^9, 
  3.4928567343009243`*^9, 3.492859362825556*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]", "[", 
   RowBox[{"\[Alpha]_", "?", "NumberQ"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SqrtBox[
        RowBox[{
         RowBox[{"g1", "[", "x", "]"}], 
         RowBox[{"h", "[", "x", "]"}]}]]}], 
      RowBox[{"x", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], "-", 
         RowBox[{"g1", "[", "x", "]"}]}]]}]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"r", "[", "\[Alpha]", "]"}], ",", "\[Infinity]"}], "}"}]}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.492165021380336*^9, 3.492165059215701*^9}, {
  3.492165185573875*^9, 3.492165187040455*^9}, {3.4927946315290003`*^9, 
  3.4927946317530003`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]\[Phi]", "[", "1.45", "]"}]], "Input",
 CellChangeTimes->{{3.492165163706273*^9, 3.492165178954212*^9}, {
  3.492856774069962*^9, 3.492856776749164*^9}, {3.49285682487376*^9, 
  3.492856833414253*^9}}],

Cell[BoxData["5.634658924972097`"], "Output",
 CellChangeTimes->{{3.492165179694003*^9, 3.492165190235688*^9}, {
  3.492856808229507*^9, 3.492856833871364*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"4", 
   RowBox[{"\[Pi]", "/", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.492856931427228*^9, 3.492856987062841*^9}}],

Cell[BoxData["4.1887902047863905`"], "Output",
 CellChangeTimes->{{3.492856934352107*^9, 3.492856987866153*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "[", "y", "]"}], ",", "\[Pi]"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "1.000001", ",", "1.45"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"2", 
       RowBox[{"\[Pi]", "/", "3"}]}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1.1", ",", "1.2", ",", "1.3", ",", "1.4"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"\[Pi]", "/", "3"}]}], ",", "\"\<2\[Pi]/3\>\""}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Pi]", ",", "\"\<\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"4", 
           RowBox[{"\[Pi]", "/", "3"}]}], ",", 
          "\"\<\!\(\*FractionBox[\(4\), \(3\)]\)\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"\[Pi]", "/", "3"}]}], ",", 
          "\"\<\!\(\*FractionBox[\(5\), \(3\)]\)\[Pi]\>\""}], "}"}]}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[Pi]", "/", "3"}]}], ",", 
      RowBox[{
       RowBox[{"2", "\[Pi]"}], "-", "0.2"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"\[CapitalDelta]\[Phi]", "[", "\[Alpha]", "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.7"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.492165194341756*^9, 3.492165225539315*^9}, {
  3.4928567492493563`*^9, 3.492856771343649*^9}, {3.4928568434107523`*^9, 
  3.4928569215889463`*^9}, {3.492856998804758*^9, 3.4928570853065023`*^9}, {
  3.492857119777972*^9, 3.492857186976357*^9}, {3.492857224852242*^9, 
  3.492857262570537*^9}, {3.492858378340663*^9, 3.492858393699127*^9}, {
  3.492858459235179*^9, 3.492858461605167*^9}, {3.492858492289797*^9, 
  3.492858519270261*^9}, {3.492858557415552*^9, 3.4928585647694807`*^9}, {
  3.49285861564128*^9, 3.4928586616620197`*^9}, {3.49285936888949*^9, 
  3.492859370318248*^9}, {3.492863648221747*^9, 3.492863686213662*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV22k4lG0UB3DGOjOWCSNKkkSILFnDfayVIpWKKCXZky0qQpSKFgktsiQk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     "]]}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPWXSMz5Ghg/2ErouIb8VOR0C5CrZJIQQfJ5V3P/0
VBB8EdW2v+neCP5skfnT2AsQ/GWydm7vJyP4jl1GbI92IfjR2Ufjre8j+Cwb
1p6cz/YRzjfik/Hy0UXw7z/QSIkPRPClxbv7aisQ/GsHu4OY5iL4Ym1CuucP
IPhP174TX/4cwTf2ypzzlPsTnC/oZWmob4zgFyf33zkQieCHfGxW3FmL4B99
dLZszxIEf6vHtlS1kwi+idCXlNkfEHyLr9urIsQ/w/m7faS0aqwR/LPsl16u
SkLw48w1nB3aEfySBpbNsqsRfEldM2O2Swi+rR+bb+g3BP/jJe3y9bJf4HzN
wuvbA10Q/AfNipOiMhB89V8HavL6Efy3T/4xvNyM4Ju/PDR79XUEXzDwjlvl
PwQ/S3dK91qlr3B+UO7CB288Efydir7nJ+Uh+Evf111pmITgKyiyvarcieBL
HdeeefMugr/kwrIIF9ZvcP6mz8v1vmsj+Pbd7vMEAhD8mDYbOdNyBP/H1/Pm
B2Yj+BL1L9Mn70fwT2RHrCh8huB/P5PatI3rO5x/4fOEm1/kEPxVUnsMjI0R
fACdc0jz
     "]]}},
  AspectRatio->0.7,
  Axes->True,
  AxesLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox[
     RowBox[{"\[CapitalDelta]\[Phi]", "(", "\[Alpha]", ")"}], 
     TraditionalForm]},
  AxesOrigin->NCache[{1, Rational[2, 3] Pi}, {1, 2.0943951023931953`}],
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{1, 1.45}, {Rational[2, 3] Pi, 6.083185307179586}}, {{1, 1.45}, {
     2.0943951023931953`, 6.083185307179586}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {1.1, 
      FormBox["1.1`", TraditionalForm]}, {1.2, 
      FormBox["1.2`", TraditionalForm]}, {1.3, 
      FormBox["1.3`", TraditionalForm]}, {1.4, 
      FormBox["1.4`", TraditionalForm]}}, {{
      NCache[Rational[2, 3] Pi, 2.0943951023931953`], 
      FormBox["\"2\[Pi]/3\"", TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox["\"\[Pi]\"", TraditionalForm]}, {
      NCache[Rational[4, 3] Pi, 4.1887902047863905`], 
      FormBox[
      "\"\\!\\(\\*FractionBox[\\(4\\), \\(3\\)]\\)\[Pi]\"", 
       TraditionalForm]}, {
      NCache[Rational[5, 3] Pi, 5.235987755982989], 
      FormBox[
      "\"\\!\\(\\*FractionBox[\\(5\\), \\(3\\)]\\)\[Pi]\"", 
       TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.492165239640315*^9, 3.492166819142046*^9, 3.4923408122338266`*^9, {
   3.492856767980544*^9, 3.492856783756798*^9}, 3.4928568720219088`*^9, 
   3.492857098569901*^9, 3.492857201958482*^9, 3.492857277035356*^9, 
   3.492858415002103*^9, 3.492858475977853*^9, 3.492858542062458*^9, 
   3.492858580098415*^9, {3.492858637587016*^9, 3.4928586777113533`*^9}, 
   3.492859383935768*^9, 3.492863632899397*^9, 3.492863699436658*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", ":=", "0.000000001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u_", "?", "NumberQ"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", "[", "\[Alpha]", "]"}], "\[Alpha]"}], 
       RowBox[{"\[Pi]", 
        SqrtBox[
         RowBox[{"u", "-", 
          SuperscriptBox["\[Alpha]", "2"]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"1", "+", "\[Epsilon]"}], ",", 
        SqrtBox["u"]}], "}"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"GlobalAdaptive", ",", 
         RowBox[{"MaxErrorIncreases", "\[Rule]", "10000"}]}], "}"}]}]}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<NumericalCalculus`\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"In1", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], ":=", 
   RowBox[{"ND", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"f", "[", "u", "]"}], "]"}], "]"}], ",", "u", ",", "x"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.49216532208599*^9, 3.492165341658518*^9}, {
   3.4921655072294083`*^9, 3.492165507474477*^9}, {3.492165575779766*^9, 
   3.492165580623578*^9}, {3.492165631118804*^9, 3.492165695570856*^9}, {
   3.492166088969495*^9, 3.492166195956593*^9}, 3.492166409129293*^9, {
   3.492167532991582*^9, 3.492167612092815*^9}, {3.4921682221237803`*^9, 
   3.492168256070434*^9}, {3.492168933591614*^9, 3.4921690389318447`*^9}, {
   3.4921693495078983`*^9, 3.492169367789071*^9}, {3.4922483786092243`*^9, 
   3.492248384432755*^9}, {3.492341477470827*^9, 3.4923414842058268`*^9}, {
   3.4927948988050003`*^9, 3.4927949226289997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "[", "p_", "]"}], ":=", 
  RowBox[{"u", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Evaluate", "[", 
         RowBox[{"In1", "[", "u", "]"}], "]"}], 
        SqrtBox["u"]], "\[Equal]", 
       RowBox[{"-", 
        RowBox[{"(", 
         FractionBox[
          SqrtBox[
           RowBox[{"h", "[", "x", "]"}]], 
          RowBox[{"x", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"g1", "[", "x", "]"}], ",", "x"}], "]"}]}]], ")"}]}]}], "/.", 
      RowBox[{"x", "\[Rule]", "p"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"N", "[", 
        RowBox[{"g1", "[", "p", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.492341051888827*^9, 3.492341213224827*^9}, {
   3.4923415071138268`*^9, 3.492341541520827*^9}, {3.4923419349558268`*^9, 
   3.492341952152827*^9}, {3.492342025461827*^9, 3.492342040868827*^9}, {
   3.492792960843*^9, 3.492792967481*^9}, 3.492794699495*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"y", "[", "p", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0.7", ",", "3.5", ",", "0.1"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.492341237466827*^9, 3.4923412392328267`*^9}, {
  3.492342047072827*^9, 3.492342053374827*^9}, {3.492342161256827*^9, 
  3.4923421636078267`*^9}, {3.492342297152827*^9, 3.4923422983208265`*^9}, {
  3.492342332894827*^9, 3.4923423340948267`*^9}, {3.492792983667*^9, 
  3.492792990082*^9}, {3.492793023153*^9, 3.492793026416*^9}, {
  3.492794706625*^9, 3.492794707824*^9}, {3.492853929066638*^9, 
  3.492853946526968*^9}, {3.492854044026071*^9, 3.492854044631435*^9}, {
  3.492854124009613*^9, 3.492854130430599*^9}, {3.49285465347311*^9, 
  3.4928546544453917`*^9}, {3.492854909343397*^9, 3.492854954101253*^9}, {
  3.492854986225669*^9, 3.49285498718043*^9}, {3.492855523774263*^9, 
  3.492855542043961*^9}, {3.492855591780089*^9, 3.4928556057882557`*^9}, {
  3.492855874638907*^9, 3.492855874755558*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"jsing\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Encountered a singular \
Jacobian at the point \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({u}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({2.1012592893477033`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". Try perturbing the initial \
point(s).\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/jsing\\\", ButtonNote -> \
\\\"FindRoot::jsing\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4928556349136057`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"jsing\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Encountered a singular \
Jacobian at the point \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({u}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({2.0509219222273307`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". Try perturbing the initial \
point(s).\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/jsing\\\", ButtonNote -> \
\\\"FindRoot::jsing\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4928556529533854`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"jsing\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Encountered a singular \
Jacobian at the point \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({u}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({2.0013147877230613`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". Try perturbing the initial \
point(s).\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/jsing\\\", ButtonNote -> \
\\\"FindRoot::jsing\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.49285566809638*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"jsing\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.492855668099148*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data", ":=", 
  RowBox[{"{", 
   RowBox[{
   "2.2100571204533646`", ",", "2.1012592893477033`", ",", 
    "2.0509219222273307`", ",", "2.0013147877230613`", ",", 
    "1.8285035249362287`", ",", "1.7013791897807633`", ",", 
    "1.6523296550265076`", ",", "1.5487975619560839`", ",", 
    "1.4542953511829015`", ",", "1.4161070043285207`", ",", 
    "1.4027717450484123`", ",", "1.3960731160474655`", ",", 
    "1.3874560005136347`", ",", "1.3704807601365514`", ",", 
    "1.3422679979106131`", ",", "1.304556570563321`", ",", 
    "1.2625459094273317`", ",", "1.2222529724228621`", ",", 
    "1.1880390462642494`", ",", "1.1615493854624974`", ",", 
    "1.1421514880998704`", ",", "1.128095829854663`", ",", 
    "1.1175556165921061`", ",", "1.1091560683074058`", ",", 
    "1.102052738029222`", ",", "1.0957935114424424`", ",", 
    "1.0901520351992258`", ",", "1.0850110427365458`", ",", 
    "1.0803003706252334`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4928558676058702`*^9, 3.492855879385498*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g1", "[", "0.7", "]"}]], "Input",
 CellChangeTimes->{{3.49279472908*^9, 3.492794730606*^9}, {
  3.492855508586549*^9, 3.49285551123482*^9}, {3.492855856149147*^9, 
  3.492855858058316*^9}}],

Cell[BoxData["2.2100571204533646`"], "Output",
 CellChangeTimes->{3.492794731968*^9, 3.492855511633465*^9, 
  3.4928558590592546`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g1", "[", "r", "]"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", 
         SuperscriptBox["r", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.4", ",", "3.5"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.4", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2.35"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"V", "[", "r", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "->", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"data", ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "3.5"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.492341313772827*^9, 3.492341324624827*^9}, {
  3.49285356394709*^9, 3.492853659894288*^9}, {3.492853856046924*^9, 
  3.492853880487711*^9}, {3.492855888627965*^9, 3.492855992139636*^9}, {
  3.492856026428108*^9, 3.49285605180622*^9}, {3.4928579073097067`*^9, 
  3.492857975996202*^9}, {3.4928582040464783`*^9, 3.4928583211391087`*^9}, {
  3.492858691556694*^9, 3.49285869831003*^9}, {3.4928593968855333`*^9, 
  3.49285939701023*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwdl3k81N/3x98j+xQ+SFQiQkmStFGdS5J9LbJmJ4lStBBaKCKVlFAJJUpS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      "]]}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk41AkYB/CZcfvFtkjIrkK0y+rQYUPvi2p1uHvSdthhHd3bQexShFJy
pWPoWjS5otIhiZRj2KQsSlmTCpOjGfObGTNmamb21/s87/M+n+d9nu/z/vHO
CfsjMIJBo9GCqP46I5UTl41PjUPHs6/FQE3fkuIM+TgwaqMSGmMZaJPv7Dml
wQdJuu64vJaOqa4GzDqCD9Ny7+Ry7tGRx+UdTjLmQ0BLXjjrFh1LrS880LXh
Q/WiwJhVxXR0rKAtNPfkQ79h1ouu03Rc3NBhtTyJDy/uxBfd2EHHlcNRyvgv
fLhoYPTYx5KO4Qsv1aglAgixy64MzKDhyaKCzF1KAfgplqor02h4w/haWK/W
BDCWh5gZpNBQNlk57abpBPxu3ZHz6k8aptc2MENcJoDt3jnvfBQNb3kN6tbH
T4AqxiOh2YuGqh/PObrThXAkOkF4TKmGde79CYo0IfiVZbEYShV8mMFtHTkl
hI8blMyhSRXECbhGvdlCqH7j7douUAH774HSOywh2M1b/U3pOxWo6IM9u0uE
IDjTfPNyswpuc0YdBzhCqILQuuhMFZj5y/qbtEhYfyF9521rFfDCjNwzU0hY
XfCuLXGzEsrtjur99JcI4krmewWqPwOvcc3DpmNiKI7YZeLeoABbZm3GgUQJ
ONK2bS5ukEPfy1Qvs6xJeBp33eB15xQ8GE3TbmdJIXmu/S8e2lNwQbVo9Fy2
DGJusp0mmDIQjy+rCr40BbfvWeQsa5KCb99Q3kKWHDxVLSJHDynMKRyPYJQo
wFTlZm/bPAnfaTvAuyrqjlin/bOCJ8Fyt5HLq/IvkO5wRvHpswRyy4NMm2qU
4CQJb6NdlYD+mJtJ210VRBbdP2u5SQIVrSHf911Xw8bOlvxtMyQwuIJ/nNxC
Q0PtLGlatxj2WyQaMt7Q0Gjj+sUZF8Xg+qFeN4tJxxyVzWurcDGYy81OFgzT
8TxxP3XPIjHETfc2bwhlIO9p1ZMuHTEYm9ha/jrCwJdO13xXc0Uw36zHSR2h
gYO9Oh5Xa0TA3FXQ6vBeA7v0eqSBLBF0lJt3d0dqouFajannMSJ4OBYpSBvU
xNFbZYOcTSIYNg1NuL9TCz/d5eqnuoogx2u+hXhECzMKmGwTaxH4N5ivuBeu
ja4CLu+JvgjW2Vf1iMa0cZ6188AsMQlt2Zbxbtt1cPh998PotyQkDS0+Sxfq
oKm3KPLwPyT4nNjh7BOji1BpNbqsmoSLjgc+sEldTOauTAm4RsLcenvNuDg9
PPqfjofxWRIW+FYtCZbqIUfbz3UslQR/p2B+3X597DMqrOYeIqFCUTbzikwf
BfV99bHbSTjZ2hlwKppA0RSZ2LyF+rPMKNsHhwjM4EsDMylPD1JJeXEEzgy1
dN5IOe+twyXPwwQqrGosRjaTUDp5nCc/RiDv5aPj0yhzbNzjt7MI1Fiz53nw
JhIYSWXsVbUELo1pVss2UPtVGHuwjsA9JiN7GymnE71rCh8RuHV2+VgG5W9Z
mhNfGgmMLpbrWFOefeO3n++2EyjtC36zPoiEFf0znltzCUzbV9jNDqDyiyoK
/AcI9Hjcrb+PMifK6+CR9wQ+fhHh60rZR7zPrG+YQLeafMW//iRs1X8WdlpA
YMvTHp7aj8rvDFvSICSw4of8pHbKQ+fkOnwRgc9SrtixKO+eY1/pLSOwf3Ar
y4nygo/1iYfkBOavNQxT+JIgqdgQyP5MoO1e0oVDuebAuG2XksC8ZIZlLuV4
l2SZWk3giXp3IoTy/3Lcl2g=
      "]]}}, {{}, 
    {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQnQYGz+w/yZTmGq1jdJgJBi/thQMPsieeZ3A4AwZv
7O3ebjngmcHgwAAGH+wbdS4Fb2RigKr/aD+tp/llj+Nfe2Mw+Gz/yWFx0k2L
3/YQ/V/sOc5kWHzM/2UPse+bfcTc05/vH/9hDzHvh/2LRweMT7t8t58FNu+n
/efFxRfjV3yDmvfb/tBR7pMHCr9BzftjP/VX8+GAsG9Q8/7Zm7TqCrAaf4Oa
x+BwP+ykde3br1D1DA7eT8WZ3lV+tYe4l9HBcf7TrWX3v0D1Mzkws70OSzb+
Ym8Eto/Zofj1f8XIvs9Q81gcLM0VrU2ZPkPNY3EIYfxybsvUT1D3sjo0lbcv
dnD7BDWPzUF8bb3ZOp5PUPPYHeKmdf9vfPgRah6Hw90lP/Kk9n+EmsfhIH/D
hZdp0UeoeZwO4exvj8V1fISax+XQOnmtk3PhR6h53A6yi1m7TGJg5vE4rBKa
zfXS46M9AK3n0Es=
      "]]}, {}}},
  AspectRatio->0.7,
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
  AxesOrigin->{0.4, 1},
  AxesStyle->(FontSize -> 16),
  PlotRange->{{0.4, 3.5}, {1, 2.35}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.4928583093096943`*^9, 3.4928583221716833`*^9}, 
   3.492858698888904*^9, 3.492859398162301*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g1", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.492341915157827*^9, 3.4923419177328267`*^9}}],

Cell[BoxData["1.3704807601365514`"], "Output",
 CellChangeTimes->{3.4923419182258267`*^9}]
}, Open  ]]
},
WindowSize->{1008, 677},
WindowMargins->{{Automatic, 194}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3980, 119, 428, "Input"],
Cell[4550, 143, 300, 4, 31, "Output"],
Cell[4853, 149, 298, 4, 31, "Output"],
Cell[5154, 155, 71814, 1182, 247, "Output"]
}, Open  ]],
Cell[76983, 1340, 814, 24, 75, "Input"],
Cell[CellGroupData[{
Cell[77822, 1368, 240, 4, 32, "Input"],
Cell[78065, 1374, 160, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78262, 1381, 166, 4, 32, "Input"],
Cell[78431, 1387, 112, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78580, 1393, 2594, 67, 135, "Input"],
Cell[81177, 1462, 23402, 399, 281, "Output"]
}, Open  ]],
Cell[104594, 1864, 1941, 47, 190, "Input"],
Cell[106538, 1913, 1058, 29, 69, "Input"],
Cell[CellGroupData[{
Cell[107621, 1946, 1015, 18, 32, "Input"],
Cell[108639, 1966, 789, 14, 24, "Message"],
Cell[109431, 1982, 789, 14, 24, "Message"],
Cell[110223, 1998, 786, 14, 24, "Message"],
Cell[111012, 2014, 631, 11, 24, "Message"]
}, Open  ]],
Cell[111658, 2028, 1031, 19, 165, "Input"],
Cell[CellGroupData[{
Cell[112714, 2051, 213, 4, 32, "Input"],
Cell[112930, 2057, 134, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113101, 2064, 1721, 43, 77, "Input"],
Cell[114825, 2109, 14718, 252, 294, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129580, 2366, 123, 2, 32, "Input"],
Cell[129706, 2370, 90, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fhextr2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     30640,        701]
NotebookOptionsPosition[     29489,        659]
NotebookOutlinePosition[     29828,        674]
CellTagsIndexPosition[     29785,        671]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "g", ",", "g1", ",", "r0", ",", "\[Alpha]0", ",", "r", ",", 
    "\[CapitalDelta]\[Phi]", ",", "\[Epsilon]", ",", "f", ",", "h"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", "x_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"]}]], "]"}]}], 
    SuperscriptBox["x", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "x_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"r", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"g1", "[", "r", "]"}], "-", 
       SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"r", "[", "\[Alpha]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.1", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.492778230437867*^9, 3.492778344921185*^9}, {
  3.492778436024205*^9, 3.4927784507397757`*^9}, {3.492778489870274*^9, 
  3.492778515444318*^9}, {3.4927785535106907`*^9, 3.49277855417024*^9}, {
  3.492779068331417*^9, 3.4927790744320803`*^9}, {3.492779442300523*^9, 
  3.4927795093256617`*^9}, {3.492779972541853*^9, 3.492779975259769*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3k81AkfwPFhZogIuakcv7K5tUqU+n6ziuQoJUo8OuRIVHJttVQiNvfR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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 0.1},
  PlotRange->{{1.1, 10}, {0.06107199025554053, 0.518762137605464}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.4927794687738256`*^9, 3.492779517952756*^9, 
  3.492779981866646*^9, 3.492780553736421*^9, 3.492793092801*^9, 
  3.492856228950903*^9, 3.49285896753013*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "[", "1.6", "]"}]], "Input",
 CellChangeTimes->{{3.492779170038862*^9, 3.492779179541192*^9}, {
  3.492780719065645*^9, 3.492780753009897*^9}}],

Cell[BoxData["0.5444238916414156`"], "Output",
 CellChangeTimes->{{3.492780724216035*^9, 3.49278075342975*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]", "[", 
   RowBox[{"\[Alpha]_", "?", "NumberQ"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SqrtBox[
        RowBox[{
         RowBox[{"g1", "[", "x", "]"}], 
         RowBox[{"h", "[", "x", "]"}]}]]}], 
      RowBox[{"x", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], "-", 
         RowBox[{"g1", "[", "x", "]"}]}]]}]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"r", "[", "\[Alpha]", "]"}], ",", "\[Infinity]"}], "}"}], ",", 
     
     RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"GlobalAdaptive", ",", 
        RowBox[{"MaxErrorIncreases", "\[Rule]", "10000"}]}], "}"}]}]}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.492779989996375*^9, 3.4927799947097273`*^9}, {
  3.4927944177019997`*^9, 3.4927944180699997`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "[", "y", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "1.0001", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4927795557150593`*^9, 3.49277955628819*^9}, {
  3.4927796065151043`*^9, 3.4927796078231153`*^9}, {3.4927800050891867`*^9, 
  3.4927800189420977`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xk4VdsbB3BDyDkHZxsyZzjUwVGmTGG96SaVUigpRGVMCA1cs7oaxU2m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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 3.2},
  PlotRange->{{1.0001, 10}, {3.142063863686454, 4.30976741345869}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.492779553531806*^9, 3.492779569410006*^9}, 
   3.49277962397365*^9, {3.492780000532879*^9, 3.4927800199748507`*^9}, 
   3.492780565907686*^9, 3.4927931046359997`*^9, 3.492794430441*^9, 
   3.492856235444394*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]\[Phi]", "[", "20", "]"}]], "Input",
 CellChangeTimes->{{3.492779588789274*^9, 3.492779591572657*^9}, {
  3.4927796317846117`*^9, 3.4927796340528507`*^9}, {3.492780768718059*^9, 
  3.492780769033915*^9}, {3.492794443391*^9, 3.492794462894*^9}}],

Cell[BoxData["3.2347829665033827`"], "Output",
 CellChangeTimes->{
  3.4927795923424463`*^9, 3.492779635160179*^9, 3.492780023797514*^9, 
   3.492780568983355*^9, 3.492780769454554*^9, {3.492794445716*^9, 
   3.492794464873*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Epsilon]", ",", "f", ",", "y", ",", "In1"}], "]"}]], "Input",
 CellChangeTimes->{{3.49277970195365*^9, 3.4927797073253927`*^9}, {
  3.492793139354*^9, 3.4927931406809998`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", ":=", "0.000000001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u_", "?", "NumberQ"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", "[", "\[Alpha]", "]"}], "\[Alpha]"}], 
       RowBox[{"\[Pi]", 
        SqrtBox[
         RowBox[{"u", "-", 
          SuperscriptBox["\[Alpha]", "2"]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"1", "+", "\[Epsilon]"}], ",", 
        SqrtBox["u"]}], "}"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"GlobalAdaptive", ",", 
         RowBox[{"MaxErrorIncreases", "\[Rule]", "10000"}]}], "}"}]}]}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Needs", "[", "\"\<NumericalCalculus`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"In1", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], ":=", 
   RowBox[{"ND", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"f", "[", "u", "]"}], "]"}], "]"}], ",", "u", ",", "x"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "p_", "]"}], ":=", 
   RowBox[{"u", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Evaluate", "[", 
          RowBox[{"In1", "[", "u", "]"}], "]"}], 
         SqrtBox["u"]], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"(", 
          FractionBox[
           SqrtBox[
            RowBox[{"h", "[", "x", "]"}]], 
           RowBox[{"x", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g1", "[", "x", "]"}], ",", "x"}], "]"}]}]], ")"}]}]}], 
       "/.", 
       RowBox[{"x", "\[Rule]", "p"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"N", "[", 
         RowBox[{"g1", "[", "p", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"y", "[", "p", "]"}], 
    SuperscriptBox["p", "2"]}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0.01", ",", "2.01", ",", "0.05"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4927796890690193`*^9, 3.4927796893408833`*^9}, {
   3.492779728381474*^9, 3.492779748040842*^9}, {3.492779832443388*^9, 
   3.492779834893651*^9}, {3.492779894873942*^9, 3.49277990568927*^9}, {
   3.492780060675867*^9, 3.4927800709674263`*^9}, {3.492780790346315*^9, 
   3.4927807980837803`*^9}, {3.492781170433941*^9, 3.4927811900312853`*^9}, {
   3.492793132742*^9, 3.492793191955*^9}, {3.492793268975*^9, 
   3.49279327027*^9}, {3.492793335115*^9, 3.492793338138*^9}, {
   3.4927945446619997`*^9, 3.492794553365*^9}, {3.4928561965852833`*^9, 
   3.49285619673466*^9}, 3.492856248009843*^9, {3.4928563523801107`*^9, 
   3.4928564006315823`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"jsing\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Encountered a singular \
Jacobian at the point \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({u}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({3680.1622727622357`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". Try perturbing the initial \
point(s).\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/jsing\\\", ButtonNote -> \
\\\"FindRoot::jsing\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4927945619709997`*^9, 3.492856211414974*^9, {3.4928562443127327`*^9, 
   3.492856253371126*^9}, 3.492856408776696*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"jsing\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Encountered a singular \
Jacobian at the point \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({u}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({103.5559517122363`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". Try perturbing the initial \
point(s).\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/jsing\\\", ButtonNote -> \
\\\"FindRoot::jsing\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4927945619709997`*^9, 3.492856211414974*^9, {3.4928562443127327`*^9, 
   3.492856253371126*^9}, 3.492856413444539*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"jsing\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Encountered a singular \
Jacobian at the point \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({u}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({31.768922374295713`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". Try perturbing the initial \
point(s).\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/jsing\\\", ButtonNote -> \
\\\"FindRoot::jsing\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4927945619709997`*^9, 3.492856211414974*^9, {3.4928562443127327`*^9, 
   3.492856253371126*^9}, 3.492856417018977*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"jsing\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4927945619709997`*^9, 3.492856211414974*^9, {3.4928562443127327`*^9, 
   3.492856253371126*^9}, 3.492856417021796*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data1", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.3680162272762236`", ",", "0.3728014261640507`", ",", 
    "0.3844039607289781`", ",", "0.40277764275979844`", ",", 
    "0.4278505041209891`", ",", "0.45952671639289494`", ",", 
    "0.49768923439682855`", ",", "0.5422031178368644`", ",", 
    "0.5929194227089365`", ",", "0.6496794893190216`", ",", 
    "0.7123194037064804`", ",", "0.780674386622465`", ",", 
    "0.8545828738187471`", ",", "0.9338900899945812`", ",", 
    "1.0184509771614265`", ",", "1.1081324047663546`", ",", 
    "1.202814652763121`", ",", "1.3023922119350282`", ",", 
    "1.4067739838721145`", ",", "1.5158829852356637`", ",", 
    "1.6296556689684794`", ",", "1.748040972007013`", ",", 
    "1.870999188347505`", ",", "1.9985007513063928`", ",", 
    "2.130524992177812`", ",", "2.2670589261685294`", ",", 
    "2.4080961017154983`", ",", "2.553635536709911`", ",", 
    "2.7036807549767334`", ",", "2.858238928513694`", ",", 
    "3.0173201252339314`", ",", "3.180936657958208`", ",", 
    "3.3491025278247215`", ",", "3.5218329538055233`", ",", 
    "3.699143979356287`", ",", "3.881052147145601`", ",", 
    "4.067574233123263`", ",", "4.2587270317491965`", ",", 
    "4.454527184907665`", ",", "4.654991047797431`", ",", 
    "4.860134585863552`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4928565304273*^9, 3.492856532847093*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"g1", "[", "x", "]"}], 
        SuperscriptBox["x", "2"]}], ",", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"f", "[", "r", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "4.9"}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "15"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"data1", ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.01", ",", "2.01"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Red", "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4928562703216763`*^9, 3.492856325964416*^9}, {
  3.492856542287163*^9, 3.492856688698761*^9}, {3.492858935671846*^9, 
  3.492858989873684*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV0nk81IkbB3ChGh2OGbaQnGNVmo4t6dDnG7XKsdaRUpkcHcuqlHaTSjt+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      "]]}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Hk41fkXB3BbumGsbffmJrL8SHcwhelH72/RKBWyVFRibKUF1YxoIpWo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      "]]}}, {{}, 
    {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJwt0mtoklEcx3FbLea2cqb0JjLK1tYaCwYlBNvvqVYrWpQG0cUuDhb1wpQw
NtaFcPaiFznIogvRWEYvIlZBObEyNgrJXNmFqRNJXZsbT+Zl6rzMVh7Pi8OB
L//z4XA4q9tVso4SDoez/v8q7BeEA62Bbh36V4ojhusumEVXWal5AAqTtCfr
daFW3jucrH2DbXVxvuCeG91k/j0cj0f8K2weBEiw47zphTCk8MKobip3GZ24
FX5oDZ72YZSE7wj2HoiLx36C6yIBvCH5EcvhAArT6qYxPD+4uaYxEwQ5rvbB
uSVqrLf/gpRcyA+rJMSTfZoES0IAVz6ynl25KehIGEed1d1gPcSCXF80gXUW
WZcyGMYgCZNYPtLJGPZEqTeFz+8UFdOWGPWmodnpMFiaZ6jH4pJkr+TuaIJ6
YfRoPapqbYp6f6A91a5bujVN3yeKl8f7vvEFWSRJiKLmjPJLZjaHYRJieGRu
c9+P5KEnIQ5J6+Xf3sw8jhaOy2dQMjjxbH/FAqboJXAsv88eWVPCFL0EcjHD
uG37QqboJXH2pr/TrVzEFL0UQnc2nBT3lzJFbxaGVNWJp77F1Esjcc37uktc
Rr00fvStZfXnuNTLYNOTVS0pezn1skjoNUOm+krq5XCjWeNw315CvTk4Lqr5
HZU86s2hraW0oXFHFfXy8Dg3vo2U8an3F8LdXIPqK59683B7qjOvHixjyHcS
chjhh5jIphYw/wCE71Tc
      "]]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     RowBox[{"f", "(", "r", ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{0, 2}, {0, 4.9}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.492856292451832*^9, 3.492856326369375*^9}, 
   3.4928565707295437`*^9, {3.492856630549255*^9, 3.492856689105433*^9}, {
   3.492858959127118*^9, 3.4928589904398317`*^9}}]
}, Open  ]]
},
WindowSize->{1008, 677},
WindowMargins->{{Automatic, 309}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1755, 50, 224, "Input"],
Cell[2325, 74, 3246, 59, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5608, 138, 171, 3, 32, "Input"],
Cell[5782, 143, 111, 1, 31, "Output"]
}, Open  ]],
Cell[5908, 147, 996, 29, 134, "Input"],
Cell[CellGroupData[{
Cell[6929, 180, 367, 8, 32, "Input"],
Cell[7299, 190, 4339, 77, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11675, 272, 283, 4, 32, "Input"],
Cell[11961, 278, 229, 4, 31, "Output"]
}, Open  ]],
Cell[12205, 285, 227, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[12457, 293, 3059, 85, 276, "Input"],
Cell[15519, 380, 888, 16, 24, "Message"],
Cell[16410, 398, 887, 16, 24, "Message"],
Cell[17300, 416, 888, 16, 24, "Message"],
Cell[18191, 434, 732, 13, 24, "Message"]
}, Open  ]],
Cell[18938, 450, 1386, 25, 209, InheritFromParent],
Cell[CellGroupData[{
Cell[20349, 479, 1318, 37, 55, "Input"],
Cell[21670, 518, 7803, 138, 270, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> gaussianbump_jul20.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     41102,        809]
NotebookOptionsPosition[     40306,        778]
NotebookOutlinePosition[     40645,        793]
CellTagsIndexPosition[     40602,        790]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", "p_", "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"ArcSinh", "[", 
     RowBox[{"p", "-", "\[Pi]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "200"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "15"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"2", "\[Pi]"}]}], ")"}], "^", "2"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "200"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "15"}], 
       RowBox[{"\[Pi]", "^", "2"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Pi]", "+", 
      RowBox[{"ArcSinh", "[", 
       RowBox[{"p", "-", "\[Pi]"}], "]"}]}], ",", 
     RowBox[{"t", "[", "p", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "6", ",", "6.6"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4.9"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQLfeWS4nj30tHg5c3zEH0C7UbNiD6EwenI4iekdUf
A6LtHGrjQPS1lMBGEC2QXdEMoisXdUxj+P/SMeZK7SwQfcZl/XwQHdW6E0x/
LU5yZwHSXD4fvED0AruaABA96eVWMP3LrDQLRN87pZYDohl/KhaD6OmfD4Lp
EhH7WhAdFO9eD6InTL7YBaJzNh/vBdFfOo0Wg+i32nZguuWm6AoQ/fu7+UqI
+RvugmhLackHILpjVzQ3G5DOYtnHC6Ltvrjag+gytnduIHr1oue+IHrjz/d+
IDqPeXMQiG5IVQkF0ZJyd8pB9PnJT6tANABngaej
  "]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzntUzGkcx/EGlQ1Fv0ee3y+pZuVW1gjZiR0fZGyZQtMpolGpTmolE7Jd
hFNppKSRzrZuxTbbdbPulUtrihOtbBMxuS1RCR1bLq2jffaP5/uc1znfc75v
x9BNvuFDTExMvNn7/y8M+otNCpf5/Bn3XznIQGUS5jz6vtCLuV2sSgxm3jk2
f38gM+3s6r/KHBfvFJXAnK0WvdolohhmsWV8NXPCHknr0KEUs4z3t0pLOPie
yi4xN6PIPNvy79xSDsNMl/lajaSYp2z3m13OobnP1E/MU4yONqxJqeLQGNma
EeBEkVTx8ETyGQ6BRTc2LZ9J4XDJQxp2gYNy4hezZTKK5rvasJ9r2b1p39+J
9KIYWW6nT7/KweJHw7K9ARTuw10t/9BzkGSlbo8Jo6g1iBM7bnBIdfJs2xJL
0eVZYnX5FoeFZis6dyRTNLmY1nU0c3COjnYu01Bw9gabawYO5XmlDgV5FIq5
fhpNG4dDw10a9hVRxNTplUfbOVQM1h0trKRoM/rrNjzhMH1BweTqGoqW7qdV
u59z8PA4FJp3g2Jzq6IytZNDRlNxc66B9ZUYeVkPhznHPr3RPqU4XaHf7tHL
YXR/MM6/ptDkKGqG9HHw01osejRAcTiuVznqI4dvPtzrv27Ow/lt10rRZw5u
jy+2t3A8Br4uG1M5yEFn9SjumQOPlPR9UcVDCZbobWRjp/P4M1zyIcCcIEEW
V/2VlIfc0a3pHwsCKrJ+KZLzWN+/es8DS4JnS+vl4315aHvk8kRrgnH3qv3d
1/H4WBjjF2FD8Lezgdr+wCN24vW0eQLBg2FDLCdsZ/vZoVk37QjmTVKfnpjG
Y22a7cxfHAkab77P9D7Aem7ttXF3InjrdsxGeoRHVP6k9xenECR3a1ZOKeUh
GbOoYbcLgVSsuSI9x8Psju8RcwmBqqjxoc81HmkRtfcMswiqih1mpN/m0aHe
t0s1l+Cn2ALXnUYe0x4npba4E7za7f8iuZOHu6xxcY6MIIqf3HSkj4fBSu5q
sYjA96M0rE4kwLSvQXlzCcGdw7EVOksBA1fzS+M9WU99zdQqQYBa0t37VEGQ
6+bpXztZgOXy+/rcFQStzq/Ods8S4LT8bbfIj6DyRdV14wIBUVN/HxEUQNDb
dUHTrBBg3pZk+yWQIHhz646XqwQQ8SVXlYrgcnRsgt1qAePHPJZtZLaNGLFN
yTzuZKNXEvPdwIUbrzDra76EFDArPCrW5AcKsDc+yLrLLB2X9u3StQJqxGFG
n3UE1pdmvyteJyCTr/deEEwQe/7263ZmnWqC0oe56VRUl3WwgOPbFq4KYs4o
Pv5kB7OJU0dIIvPg/pG3/UMEbDxZpD7P3BP6vMxsvYDvtn7QzAgh8ApK0c1n
3pn/JlPGrAsQTqiZB0/8luXNHKpYUfCIOX3X/pxo5rY5tRnnwgQciG/Q6pjd
JAGpPcx7yaiD55i1096liMMFROrsDtYz+9hPic9mLj9zWPuMuZy/ptYzf545
QvuO2YKoYgaYTcsW54pCCSItP22QRLA+R/mB0cz1ww+GRzDTQ9Y59sz/AbI4
67g=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hs41XccB3CnXE5lePp9c76/X1FZLlHLKKOW3vVIx6Wm44QpOZEzMZdO
rUzRShZd7InJWCk843GNPGmTih2mNDnKbSWhG9Gdkpb23R+fz+d5/fN5f57P
3KAoWcgkLS2ttaz+nzkBN1mncLdO9akv5OAM6mzLXLJ2Wn8bc7fZ5j0K5mdB
EREPmenA4Ggt8y6v4QTdIg4pKtHQfhHFqsq2s1Lm2EO27ZMnU8jlHpObmWUV
KYV6uhTmt4t/aS/moK3jITPUpzAKf7vnUSkHzYiO3IynqLkx8TDwHIem0PYk
X3OKl2ssco5UcfDPvRr11ecUKR1+x89Uc/CeN6Hr4UzhKlldO+0Ky7OWtoa6
U7hlat5bqTlM/b7N47AvRYIm0u/XRg62xw7GRG6l8JNbbh+9zuGguVvXzmgK
zckOU5GGw0pdr4H4OIrMWcE3A9s42ISH2xQnU9i1uOdFdXEoSS+ak5VO8bpT
4qrs5nBCvOCvo7kU36ia/Ep7OZR+rMvOKaOI3Btn99sDDgtXZFlWX6SoDDi0
fmiAg4vLiaD0qxSlh/f8PeMph6TmfE1qGwWVZ1q8fMFhyel3z9L6KKJqEssk
oxyMRhW48JSio9fR8fkYB3na1FU94xQmhgUlhh84fPa2c7RRj0eKg3QZJyJw
uPdH9y2Ox1nTi1OuaRMUGPbsuD+Hx1jtXJMGMcHqemPnGQt5OPXFKXbqE8Q6
76ie4sRjmzgtQ2xEQEXTH4tcebhW7v60jyO4v6bBdZaMh2RisWuUhEDSWe2z
NJCHyo6kYiZBv00bnfktD8frPdZvTQlua08yMI3hofZNd1OaESyzUFXOS+Rx
LcN0WGJB0HT9zZG1x3ksb07tS5hP8NzhtLHTKR6jtaFVXQsI4p4kr7cq4mFc
8lwSbUvgZJZ8xamKR4/nYXW9PcHm3Ka769QszzjRZNMXBOX5cxb92MLjz2ut
UeeWEmRGZ9n9cIeH9+7s7JHlBEMHfB7FDfDQude5KHYlQRhv2XxqhMf+Ddo6
dS4EsjGnrXUiAWPaLiUeUoLWk9GlBQYCLu/Vu632YPc0XJxfLggY9+ocn1hH
kOrg5lNjKeA7rcK8eBlBu83Q+Sf2AtxfVb+u20BQ9qi88c4KAQ53DB1H/Ahe
DP6erPEUMCFV7grfRKDY3h7/2E+ArP/Cv/mBBJfDo2NNvhbg89Ig/DzzTOW0
Xd7MboaKf9TMHf4rI64w30p+cb6X2dOldGOGvwD/102RgoL9R5LouGYT2790
271jzNMvLX6VHyigaCSkZucWgugLLU+7mfcf0rVOYG6uCBucrhAQk52TcZw5
Kf9MbzzzRHCjqoz540/6LT5bBBhltloNMA8HPSjWDRZwtKc/bWMQgXvAvoIv
me0HF4jCmAt8hTwVs97p7ZExzEGeXlk9zCvIkDSduWtJTVLVVgER/tkfbjA7
2PoeHGaWj1wKu8ucZv1qn1mIgMXSrs4h5nWzrXanMAfM+1AhDiYo4dWqeub6
s3qzJcxTyebIceYt7/WPmjOHGrzbZqsUkC/+5J09c4P45xAl85suPeUq5v8A
ELL0/w==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{6, 4.9},
  PlotRange->{{6, 6.6}, {4.9, 5.096932977894758}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.488629156167522*^9, 3.48862918395122*^9}, {
   3.48862923372786*^9, 3.488629257023809*^9}, {3.488629483012566*^9, 
   3.48862949238418*^9}, 3.4886297889834833`*^9, {3.489137862709941*^9, 
   3.489137876528767*^9}, 3.489137918801413*^9, 3.48914543254035*^9, 
   3.4891454789155903`*^9, {3.489145697988267*^9, 3.489145708166769*^9}, 
   3.489145759714507*^9, 3.4891458512920322`*^9, 3.489145966896295*^9, {
   3.489146177801783*^9, 3.489146186233567*^9}, {3.489146610813917*^9, 
   3.4891466256405563`*^9}, {3.489149023035757*^9, 3.48914903858608*^9}, {
   3.489149441710763*^9, 3.4891494962777042`*^9}, 3.489149560433558*^9, {
   3.4891495973903427`*^9, 3.489149609835361*^9}, {3.489149891758963*^9, 
   3.489149912030609*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "'"}], "[", "p", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{
     RowBox[{"t", "'"}], "[", "p", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "5.5", ",", "7"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"5.5", ",", "2.6"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"t", "''"}], "[", "p", "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "'"}], "[", "p", "]"}], ")"}]}], "2"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "\[Pi]", ",", 
     RowBox[{"3", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  SqrtBox[
   RowBox[{
    RowBox[{"\[Pi]", "^", "2"}], "+", "1"}]], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "x", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{"p", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t", "'"}], "[", "p", "]"}], "\[Equal]", 
      RowBox[{"1", "/", "x"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"\[Pi]", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "-", "1"}]]}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.489145926548976*^9, 3.489145933025766*^9}, {
  3.4891459789379473`*^9, 3.489145981866149*^9}, {3.4891460196376543`*^9, 
  3.48914609428371*^9}, {3.489146195582323*^9, 3.489146264475539*^9}, {
  3.489146325374495*^9, 3.489146380580042*^9}, {3.489146424429739*^9, 
  3.489146452135582*^9}, {3.489146522885501*^9, 3.4891465437932987`*^9}, {
  3.4891466605573883`*^9, 3.489146751288393*^9}, {3.489146795208989*^9, 
  3.4891468363365107`*^9}, {3.4891468730799217`*^9, 3.4891469917828712`*^9}, {
  3.489147028003455*^9, 3.489147033017765*^9}, {3.489147093022045*^9, 
  3.489147093209343*^9}, {3.489148798856789*^9, 3.489148813650819*^9}, {
  3.489148965974244*^9, 3.489148994554887*^9}, {3.4891497171532803`*^9, 
  3.489149773199424*^9}, {3.489150021237864*^9, 3.489150021806767*^9}, {
  3.4891500537022142`*^9, 3.489150150707707*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "20"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "15"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"2", " ", "\[Pi]"}]}], ")"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{"p", "-", 
     RowBox[{"2", " ", "\[Pi]"}]}], ")"}]}], "+", 
  FractionBox["1", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "p"}], "+", "\[Pi]"}], ")"}], "2"]}]]]}]], "Output",
 CellChangeTimes->{
  3.489145983035901*^9, {3.489146023451044*^9, 3.489146060774394*^9}, 
   3.4891460953968477`*^9, {3.489146201895666*^9, 3.489146216187497*^9}, 
   3.489146265352949*^9, {3.489146337183998*^9, 3.489146380959179*^9}, 
   3.489146453051169*^9, 3.4891465455600643`*^9, {3.489146693203713*^9, 
   3.48914675206432*^9}, {3.4891468147182417`*^9, 3.489146837262692*^9}, {
   3.489146876826839*^9, 3.489146941663411*^9}, 3.489146993058435*^9, 
   3.489147033769228*^9, 3.489147093886038*^9, 3.489148814280127*^9, {
   3.489148977158393*^9, 3.489148995263894*^9}, 3.489149053761891*^9, 
   3.4891495065649843`*^9, 3.4891495640938873`*^9, 3.4891496241743517`*^9, {
   3.489149725837028*^9, 3.489149737478456*^9}, 3.489149773916861*^9, {
   3.489149897284046*^9, 3.4891499150903797`*^9}, 3.489150022950897*^9, {
   3.4891500575910683`*^9, 3.489150151196665*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1mk4VWsbB3Dz2thr72TYa62tUilRKtHASf1DEcrQCSmKNMhUOSF1FAmH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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{5.5, 2.6},
  PlotRange->{{5.5, 7}, {2.5615789246941185`, 3.986656505807541}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.489145983035901*^9, {3.489146023451044*^9, 3.489146060774394*^9}, 
   3.4891460953968477`*^9, {3.489146201895666*^9, 3.489146216187497*^9}, 
   3.489146265352949*^9, {3.489146337183998*^9, 3.489146380959179*^9}, 
   3.489146453051169*^9, 3.4891465455600643`*^9, {3.489146693203713*^9, 
   3.48914675206432*^9}, {3.4891468147182417`*^9, 3.489146837262692*^9}, {
   3.489146876826839*^9, 3.489146941663411*^9}, 3.489146993058435*^9, 
   3.489147033769228*^9, 3.489147093886038*^9, 3.489148814280127*^9, {
   3.489148977158393*^9, 3.489148995263894*^9}, 3.489149053761891*^9, 
   3.4891495065649843`*^9, 3.4891495640938873`*^9, 3.4891496241743517`*^9, {
   3.489149725837028*^9, 3.489149737478456*^9}, 3.489149773916861*^9, {
   3.489149897284046*^9, 3.4891499150903797`*^9}, 3.489150022950897*^9, {
   3.4891500575910683`*^9, 3.489150151201523*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k8lF8bxltE9pkwe0JRqVC2UO470aIQlUqlQkUL0kJEqZAoaymptKAf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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{Pi, 0}, {3.141592653589793, 0}],
  PlotRange->
   NCache[{{Pi, 3 Pi}, {0., 1.571811060312677}}, {{3.141592653589793, 
    9.42477796076938}, {0., 1.571811060312677}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.489145983035901*^9, {3.489146023451044*^9, 3.489146060774394*^9}, 
   3.4891460953968477`*^9, {3.489146201895666*^9, 3.489146216187497*^9}, 
   3.489146265352949*^9, {3.489146337183998*^9, 3.489146380959179*^9}, 
   3.489146453051169*^9, 3.4891465455600643`*^9, {3.489146693203713*^9, 
   3.48914675206432*^9}, {3.4891468147182417`*^9, 3.489146837262692*^9}, {
   3.489146876826839*^9, 3.489146941663411*^9}, 3.489146993058435*^9, 
   3.489147033769228*^9, 3.489147093886038*^9, 3.489148814280127*^9, {
   3.489148977158393*^9, 3.489148995263894*^9}, 3.489149053761891*^9, 
   3.4891495065649843`*^9, 3.4891495640938873`*^9, 3.4891496241743517`*^9, {
   3.489149725837028*^9, 3.489149737478456*^9}, 3.489149773916861*^9, {
   3.489149897284046*^9, 3.4891499150903797`*^9}, 3.489150022950897*^9, {
   3.4891500575910683`*^9, 3.489150151290553*^9}}],

Cell[BoxData["3.296908309475615`"], "Output",
 CellChangeTimes->{
  3.489145983035901*^9, {3.489146023451044*^9, 3.489146060774394*^9}, 
   3.4891460953968477`*^9, {3.489146201895666*^9, 3.489146216187497*^9}, 
   3.489146265352949*^9, {3.489146337183998*^9, 3.489146380959179*^9}, 
   3.489146453051169*^9, 3.4891465455600643`*^9, {3.489146693203713*^9, 
   3.48914675206432*^9}, {3.4891468147182417`*^9, 3.489146837262692*^9}, {
   3.489146876826839*^9, 3.489146941663411*^9}, 3.489146993058435*^9, 
   3.489147033769228*^9, 3.489147093886038*^9, 3.489148814280127*^9, {
   3.489148977158393*^9, 3.489148995263894*^9}, 3.489149053761891*^9, 
   3.4891495065649843`*^9, 3.4891495640938873`*^9, 3.4891496241743517`*^9, {
   3.489149725837028*^9, 3.489149737478456*^9}, 3.489149773916861*^9, {
   3.489149897284046*^9, 3.4891499150903797`*^9}, 3.489150022950897*^9, {
   3.4891500575910683`*^9, 3.489150151325912*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.4891460118483143`*^9, 3.48914601399337*^9}, {
  3.48914700319127*^9, 3.4891470091748953`*^9}, {3.489147040690534*^9, 
  3.489147040823415*^9}, {3.4891470996908283`*^9, 3.489147125063509*^9}}],

Cell[BoxData["3.141592653589793`"], "Output",
 CellChangeTimes->{{3.489147009931711*^9, 3.489147041677524*^9}, {
  3.489147097484714*^9, 3.4891471002431793`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"f", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.489147127044438*^9, 3.489147165571849*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k4lN/7xylmBvOM3TPPDGLSQpRKypLnnRb7kj5tKqRFq13JkjZRsiSh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 4.},
  PlotRange->{{1, 6}, {3.142044407552607, 9.057672333201133}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.4891471672084846`*^9, 3.48914919841858*^9, 
  3.489149806261325*^9, 3.489149923043532*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 387}, {Automatic, 112}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1433, 43, 77, "Input"],
Cell[2003, 67, 4362, 78, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6402, 150, 2390, 63, 190, "Input"],
Cell[8795, 215, 1447, 34, 60, "Output"],
Cell[10245, 251, 7222, 123, 241, "Output"],
Cell[17470, 376, 14944, 250, 243, "Output"],
Cell[32417, 628, 917, 13, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33371, 646, 268, 4, 32, "Input"],
Cell[33642, 652, 162, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33841, 659, 234, 6, 32, "Input"],
Cell[34078, 667, 6212, 108, 235, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> gaussianbump_jul26.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    110613,       2298]
NotebookOptionsPosition[    107500,       2194]
NotebookOutlinePosition[    107840,       2209]
CellTagsIndexPosition[    107797,       2206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "p_", "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"ArcSinh", "[", 
     RowBox[{"p", "-", "\[Pi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dp", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", "p_", "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"ArcSinh", "[", 
     RowBox[{"p", "-", "\[Pi]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "100"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "20"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"1.5", "\[Pi]"}]}], ")"}], "^", "2"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "100"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "20"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5", "\[Pi]"}], ")"}], "^", "2"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "[", "p", "]"}], ",", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "20"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", 
           RowBox[{"1.5", "\[Pi]"}]}], ")"}], "^", "2"}]}], "]"}], "+", 
      "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "\[Pi]", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"\[Pi]", "/", "4"}]}], ",", "\"\<\>\""}], "}"}], ",", 
        RowBox[{"3", 
         RowBox[{"\[Pi]", "/", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"7", 
           RowBox[{"\[Pi]", "/", "4"}]}], ",", "\"\<\>\""}], "}"}], ",", 
        RowBox[{"2", "\[Pi]"}]}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]\[Phi]", ",", 
      RowBox[{"\[CapitalDelta]t", "[", "\[CapitalDelta]\[Phi]", "]"}]}], 
     "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.488629008341445*^9, 3.4886291827784653`*^9}, {
   3.4886292227547493`*^9, 3.488629256282342*^9}, {3.488629476481762*^9, 
   3.488629491914092*^9}, {3.488629770543559*^9, 3.488629787763069*^9}, {
   3.489137844269833*^9, 3.489137875932173*^9}, {3.489137917477148*^9, 
   3.4891379177975283`*^9}, {3.489145403076655*^9, 3.489145431509282*^9}, {
   3.4891454758826447`*^9, 3.489145477684762*^9}, {3.489145683662961*^9, 
   3.489145697212264*^9}, {3.489145753061646*^9, 3.489145758060985*^9}, {
   3.4891458339712467`*^9, 3.489145850230386*^9}, {3.489145942549263*^9, 
   3.489145966240652*^9}, {3.48914613757934*^9, 3.489146137942862*^9}, {
   3.489146176682802*^9, 3.489146185749021*^9}, {3.489146605506711*^9, 
   3.489146624784573*^9}, {3.48914901886652*^9, 3.489149037938039*^9}, {
   3.4891494341860647`*^9, 3.4891494954382887`*^9}, {3.489149551238607*^9, 
   3.48914955949923*^9}, {3.4891495895941687`*^9, 3.48914960913739*^9}, {
   3.489149886878674*^9, 3.489149911174293*^9}, {3.489224172246702*^9, 
   3.489224243851965*^9}, {3.489224275524927*^9, 3.489224303358021*^9}, {
   3.489224374207659*^9, 3.489224393618368*^9}, {3.489224457487121*^9, 
   3.489224477996622*^9}, {3.4892245360965*^9, 3.4892245371226387`*^9}, {
   3.489224888611163*^9, 3.48922500548769*^9}, {3.48922505762029*^9, 
   3.4892251337038307`*^9}, {3.489225167098826*^9, 3.489225205154245*^9}, {
   3.4892254264997683`*^9, 3.489225461646757*^9}, {3.489225577485167*^9, 
   3.489225602800997*^9}, {3.489225714517877*^9, 3.489225725158271*^9}, {
   3.48922582622287*^9, 3.489225833539529*^9}, {3.489318072844163*^9, 
   3.4893181743903427`*^9}, 3.489318206293427*^9, {3.489318313500494*^9, 
   3.48931839777808*^9}, {3.489318501000321*^9, 3.489318522474025*^9}, {
   3.489319240777912*^9, 3.489319300605569*^9}, {3.489319452848309*^9, 
   3.489319591285763*^9}, {3.489319642052608*^9, 3.489319723299111*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw10n8w1Hkcx/HNbrTsr+/3u7u+X8WSbO2VOkqjH8xLqL27SE1Rqal0pbBt
P+iou7k7dRISTY2uXLoS5Uc59MOPY1Eqmqu5NcmPSx13RRTKIuO799XM/fGZ
5zzmPZ/3P5+PU5h+zQ4LHo8XwJ2Jmh06No05CfF/LbtnJnxwFmL3w+mfKinZ
e6PPRQjP2ys+1WGFhcULjRBWunLeRJfqXXLvuglRWflv5kRjqyMHTvgI4Wsf
mzXRgS0jPzluE+Lb2adM9lw7LxI3/C8K4Zh/brEbV13L6+h5GmtYDd4J/maW
NWrkG5Isr1njx6gGy6Ica8zqkuWEqm2guM9eEDrZwCNC5xF03QZM3HKb2ss2
EL0Pk7u7irBsbqtrwlQRjruP7yy5JcK4352h1HMi2Fl2VBd7ieF/ZAN/sVyM
mPYNu7IqxGB5F0ON8WIc3B13dLafBOkBXyQfGhbDZ9StP7tOAn5GSo/XNglU
9u5hmZCiMywo0nRPgsvDT1fMfyBFe2aez8A8KeIikqpCnWXw/izS/95JKQ6U
jp3qC5fhXPXk9K0fpDj4IC3CO1+G5tOhUSaNDM83D3ZP7pHBtfZ2r2qdDD8H
qp3t5xIYlp7tiY2XocygFuTrCEQ+vcnEcffmpI5eSCwm4OnfmH7kqQzXXPqX
upgI5G4179eZZUj2Lon39CDx8p0iZ/8MAoZibfz5OBLOgVWp278isPFqniam
jMT0HzxdC/YQYMM/bxKPkFjclD0tII3AUHyip2kJhUNhr2Q1JQRWqwr91h2m
4NXhG9VjJMCzzbYWGCgU5PGVT4YIlD2rMu7jy3FUFM1qlCSap+b4BS+To0vz
++aU+SS05Vv0SQlypDg4u2esIeHQ+o+PR70cUm2yU9MeEuN1J22zBArwHVve
PDtOYp5QlLteq4B5nUobnUOi/vHa54nHFLi0pS78RwOJogH94ymPFMj+mOUr
bydhPh2yy2yjRK1qpnHREIn1FtsFN79UIjih+WWwmIKgERvLU5U4xerdetQU
FIo3IQv/UIK1r21f5k0hrjxcakHZIv9IUjg/hMIrzZSGlGBbFPfS3g/2UCi3
i5mTesYWUc1/x3x/lMKLnaXajhZbVKjEhWnnKUQuMIhyGRolFYkteUUUzI3v
jK7raeiX910x3eX2VQ2sFWTSSG+adO1kK4UF8w3frW6jkZQhZde+peApFrpE
tdO4XhoYXcB56avVjxL+4vYZD3Ty31HwPd9pV9lBwy8muqCY8xq+1R11F42I
Bl23dIDCXmPA4FgvjavKBbKH77l3OdC2M4elIaj9hV44SqEoYIakxkyjTn2r
MIVz6UzdzTYeg03WzUs6OVe0sXyCz8AvdaFv2kcKDb7Tfz1sxUDilcR2j1F4
Te1uC5IxeEvvm5XJUujt+y0+kmDw5GBa4CDn/vsfNQkkg7JFD3VaM4Xhwymx
FXIGWsfkjA+cLbtuKNQMgznVurMrJ8lhXTVSCTsGhjMxxy5xlpz1+Tp0KoPG
uVn6Ec6KlcbiNHtu/mfo7GwLOWj1tI35DgxCBvvZUc7TeDsm1asY1IznN67i
/p1ja+HVF44M6tkT6Vc4zyg1rRpzYmBiM4LGOP8HRYL9uw==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxF2nk4Vdv7APAScQzn7LPP2ceYklnmEDK8JVKUuQwpqZCKECGEShKKJKRJ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\[CapitalDelta]\[Phi]", TraditionalForm], 
    FormBox[
     RowBox[{"\[CapitalDelta]t", "(", "\[CapitalDelta]\[Phi]", ")"}], 
     TraditionalForm]},
  AxesOrigin->NCache[{Pi, Pi}, {3.141592653589793, 3.141592653589793}],
  PlotRange->
   NCache[{{Pi, 2 Pi}, {3.141592653589793, 5.003888377453896}}, {{
    3.141592653589793, 6.283185307179586}, {3.141592653589793, 
    5.003888377453896}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {
      NCache[Rational[5, 4] Pi, 3.9269908169872414`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[Rational[3, 2] Pi, 4.71238898038469], 
      FormBox[
       FractionBox[
        RowBox[{"3", " ", "\[Pi]"}], "2"], TraditionalForm]}, {
      NCache[Rational[7, 4] Pi, 5.497787143782138], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[2 Pi, 6.283185307179586], 
      FormBox[
       RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}}, Automatic}]], "Output",\

 CellChangeTimes->{{3.48931850862914*^9, 3.489318523141955*^9}, {
  3.489319529294697*^9, 3.489319574382226*^9}, {3.489319660203662*^9, 
  3.489319681622876*^9}, {3.489319716272971*^9, 3.4893197245056477`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"t", "[", "\[Pi]", "]"}], "]"}], "/", 
  "\[Pi]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"t", "'"}], "[", "\[Pi]", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.4892246893996897`*^9, 3.489224691706015*^9}, {
  3.489224729110499*^9, 3.489224737722477*^9}, {3.4892252405637712`*^9, 
  3.489225258533333*^9}}],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{
  3.489224692265287*^9, {3.48922472968567*^9, 3.489224738292378*^9}, {
   3.489225233986663*^9, 3.489225259241352*^9}}],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{
  3.489224692265287*^9, {3.48922472968567*^9, 3.489224738292378*^9}, {
   3.489225233986663*^9, 3.4892252592482443`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "'"}], "[", "p", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{
       RowBox[{"u", "'"}], "[", "p", "]"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{
       RowBox[{"t", "'"}], "[", "p", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "4.2", ",", "5.2"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"4.2", ",", 
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"t", "'"}], "[", "4.2", "]"}]}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"u", "''"}], "[", "p", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"t", "''"}], "[", "p", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "\[Pi]", ",", 
     RowBox[{"3", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{"p", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"t", "'"}], "[", "p", "]"}], "\[Equal]", 
      RowBox[{"1", "/", "x"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"dp", "[", "x", "]"}]}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyU8oQwEAx/E1szZaYk7jMC5ESpGhHFxYKcVhDqS2mD+JaAeEtrXDtmQN
08psazHZpDXL/9hQRlm9XnbY2tISPQ7jQDaHeb93+PY5fCsUU73DbBaLVUYH
m8yEnpOj2oWk0wA9eYMmuHR8zugZUa3DqtL7LTjkmvFAu6ToECb+vGcwYFoN
wYmg4A76ZLoHyJUNkMxXZJ6gOGp+gbpWKg0LfMpv6L81ZuHJSmUOSgUZQT5t
d7m6BOrNYiG0Bpwi+Ol3MxLj8TTUkoEvyK674nBpXaEeHtx/21bAA7l7DFps
u3rIJ04ZjbNHy9CwE7XCmE1OVdNOFjoY21rWiBralOuHhKOENwaLF9VxeHHD
fYWajzkKdtQ3SGppwwl+M7xu1HRCXf+eFGZ5ahm0JoN9MBmOTMPf90sVfLZ0
zUPR5sYC5Cgf7TCljTjgP6GP8RE=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "5"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "20"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4.71238898038469`"}], "+", "p"}], ")"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4.71238898038469`"}], "+", "p"}], ")"}]}], "+", 
  FractionBox["1", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "p"}], "+", "\[Pi]"}], ")"}], "2"]}]]]}]], "Output",
 CellChangeTimes->{
  3.4892242610760937`*^9, {3.48922429199265*^9, 3.48922430936875*^9}, {
   3.489224353475811*^9, 3.4892244130979767`*^9}, {3.48922450419753*^9, 
   3.489224524784225*^9}, 3.489224803767604*^9, 3.4892250312071877`*^9, {
   3.4892251548392553`*^9, 3.489225196671205*^9}, {3.489225271302516*^9, 
   3.48922528612709*^9}, 3.489225407537334*^9, 3.489225639885187*^9, {
   3.489225683213531*^9, 3.4892257013396463`*^9}, 3.489225983563551*^9, 
   3.489231404926955*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzn8003scx/HtW9RV927fH7eU26i10kZ04tLE530zc7Fxpeim3Vzph37M
dOf2E4UkpUtdF3V1pXtT52hHUaOurh9JtCShLLpLpauiXGqzzXa/94/XeZ3H
f8+5sQkrN2IMBkNK7//XbhG0aTRskI8snOcm0aMvc4I95txjg8RiN2gv1aMT
l+NP7aDd/mh2NRaqR8HGsk2ftbFBa18r7w7To+tH51vD7rPBOPLeNyVCj4pU
c9wfPmBD0lq04f5aPVozxjrR082G3rHmhl3xetSVOrZ6QMeG3M2JJbpMPUpl
uagqPrLhcbhIjjfrUWv7oehPpuFg85PFkD7JgNiZil4TBwdF2LSnvsiAbKpa
XH/zwGGq17a/sw4Y0GkyoLP9axwGigWzh2sNSPdmcUjldziseLP93ChjHDlV
X8x3U+JAhGXECv3HEfOa2FOYhcOY7vyZHw+OozyXlX98KMahsT9HG9s0jho6
U7eiKzhMjk/QLLExomGF3yTubRy0va3ffCEyopZD27arn+Dgk1Jl15RlRGLN
db72HQ52jVW3lrQYUeLR3TWXbAhw4EsebmGZUIFfs4ODAwH67mxMvcqE1nO9
H85wI6BTmV5Unm9CXQdmRjeKCOhwU/H39JrQEGuWt2UNAVNeqQ4/5ZhR5cwj
LwflBNw25Sl5m80oiczelJBBwPNEGZWgMqPHcGl5eiEBMZX7m7xHzOj1gN/z
QBUBNUnfc94tm0DFN/99eqqBAN2jX17ap0ygkGwv1eFuAt7rbkxzqZ9AF9pe
S3lvCfi2vP+jp50FnRfVrQhnkFDgVJpxJtSCIpZOnrp4BgnvC3MVtkUWZPq8
p+R3AQmCpHeOq/stSMRvP34RkdA+7G8ZXmBFy9We0vWrSWBwBFF5iVbUlVQb
cy6ehL0of0iptqJ45+7Ag8kkjLTarBWYrag8QmZlnSQhoyI6ZA+XAbkVttNd
y0hokziGJokZwM3kDBr/JOH1rjxI3s6AqJw1DlEPSAhz0vrOymVAZhZ3rvQl
CdM9TJ6zKhkQZ16nHzWSUFzv1+ncw4DnZ6vnLWJR8MI3PaDJzAC8Lo3D4lGw
SvfpQSWXCcKOvqHjQgp45gpDZhATJs+IJopDKUi7pd7tuIMJyR3iKeviKAjg
q7ltJ5lQULcq/OJuCpySt8qsaiaUl47Kc49R4Nuj7D32hAmKCYbMuZQCzx6X
s0sxDLqOuJeEXqPAuUK2MGoBBooDfYUXaN85jV8y0J6+KzsPU9M9FkePUwsx
EMW9SLtGW1UQIu5zxuCKX+FGTg0F/ou0ezcIMMgdtfKHb1AwSXx1vsIdg2DZ
/as59RSwJFv2ZgsxGIjYr3pFu1TJE7j4YJAWvKjsqwYKNhR5992jXeOVXviB
dlhQTADui4Ez4bVPdosCc8xlXiHCwKb5DLg2U0AqfBacF2FQUhuy7DBteW3g
28AADJZXGZY8o/1ze1nlIG3l2ZXc/Dt0341YsWsgBv37bG0nWiiQ3flrX1UQ
Bik7Ky2RrRTYb90kiQzGYHZ8jL6CNrd6PcdAOzzy+j9xdymo0wTd9pFg8Fay
+dlN2nyp8Nc+2ln+lNZeQ0HB0P4fUqUYzBfWd+ykbc7GJXNDMahzl9/V0I7E
DLxG2v8B7wMcrQ==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4VO8XAPC5k6UkzL23tNgiKrsWlOWeUJZKJUskWqhvylaSaLWrRMpa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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{4.2, 1.4538247973593557`},
  PlotRange->{{4.2, 5.2}, {1.4538247973593557`, 2.297282749161775}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.4892242610760937`*^9, {3.48922429199265*^9, 3.48922430936875*^9}, {
   3.489224353475811*^9, 3.4892244130979767`*^9}, {3.48922450419753*^9, 
   3.489224524784225*^9}, 3.489224803767604*^9, 3.4892250312071877`*^9, {
   3.4892251548392553`*^9, 3.489225196671205*^9}, {3.489225271302516*^9, 
   3.48922528612709*^9}, 3.489225407537334*^9, 3.489225639885187*^9, {
   3.489225683213531*^9, 3.4892257013396463`*^9}, 3.489225983563551*^9, 
   3.489231404931478*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlHk0ld/3xyUZrnufawiJkhsZE0WZsjd9S5OEBnNFCU0iJUOSkJIGQ11D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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVV3k8lN8XliTrmHlnRpKIigipKFvOSQtFlHxLkopSkaiQtEkUpUJ2CslO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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{Pi, 0}, {3.141592653589793, 0}],
  PlotRange->
   NCache[{{Pi, 3 Pi}, {0., 0.6436067340442149}}, {{3.141592653589793, 
    9.42477796076938}, {0., 0.6436067340442149}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.4892242610760937`*^9, {3.48922429199265*^9, 3.48922430936875*^9}, {
   3.489224353475811*^9, 3.4892244130979767`*^9}, {3.48922450419753*^9, 
   3.489224524784225*^9}, 3.489224803767604*^9, 3.4892250312071877`*^9, {
   3.4892251548392553`*^9, 3.489225196671205*^9}, {3.489225271302516*^9, 
   3.48922528612709*^9}, 3.489225407537334*^9, 3.489225639885187*^9, {
   3.489225683213531*^9, 3.4892257013396463`*^9}, 3.489225983563551*^9, 
   3.4892314050381927`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "1", "]"}], "/", "\[Pi]"}]], "Input",
 CellChangeTimes->{{3.4891460118483143`*^9, 3.48914601399337*^9}, {
  3.48914700319127*^9, 3.4891470091748953`*^9}, {3.489147040690534*^9, 
  3.489147040823415*^9}, {3.4891470996908283`*^9, 3.489147125063509*^9}, {
  3.489224818117817*^9, 3.489224860297763*^9}, {3.4892252904395227`*^9, 
  3.489225295577631*^9}}],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.489147009931711*^9, 3.489147041677524*^9}, {
   3.489147097484714*^9, 3.4891471002431793`*^9}, 3.489224649998467*^9, {
   3.48922480649965*^9, 3.4892248609394903`*^9}, {3.489225291713378*^9, 
   3.489225296450575*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dp", "[", "x", "]"}], ",", 
     RowBox[{"f", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "2.4"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"dp", "[", "1", "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"\[CapitalDelta]\[Phi]", "[", "\[Alpha]", "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.489147127044438*^9, 3.489147165571849*^9}, {
  3.489224604689714*^9, 3.489224642581306*^9}, {3.489225500936215*^9, 
  3.489225533179638*^9}, {3.489225776589015*^9, 3.4892257779797077`*^9}, {
  3.489225851540271*^9, 3.489225939393774*^9}, {3.489318628963578*^9, 
  3.489318635303176*^9}, {3.489320116382062*^9, 3.489320151475617*^9}, {
  3.4893202895181007`*^9, 3.489320302743828*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz3lUU3ceBfAkT4t5IZCX5LUEUJZIWEQBgRFw9PeVCAbtwZQ6Qh3AAhE3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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlHk4lVsbxve7EbbxHXYnQ5lChZKhYyjriTI0SKikKJKOTCmRWaVoICGH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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox[
     RowBox[{"\[CapitalDelta]\[Phi]", "(", "\[Alpha]", ")"}], 
     TraditionalForm]},
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->
   NCache[{{1, 2.4}, {Pi, 5.323335045087273}}, {{1, 2.4}, {3.141592653589793, 
     5.323335045087273}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.4891471672084846`*^9, 3.48914919841858*^9, 3.489149806261325*^9, 
   3.489149923043532*^9, {3.489224605863377*^9, 3.489224643298534*^9}, {
   3.4892255023223543`*^9, 3.489225506744032*^9}, 3.489225856216538*^9, {
   3.489225887617684*^9, 3.4892259053464537`*^9}, 3.489225940994533*^9, 
   3.4892314085140257`*^9, 3.489318636230349*^9, 3.4893201556548367`*^9, 
   3.489320304892321*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"V", ">", "1"}], ",", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"dp", "[", "\[Alpha]", "]"}]}], 
      SqrtBox[
       RowBox[{"V", "-", 
        SuperscriptBox["\[Alpha]", "2"]}]]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", 
       SqrtBox["V"]}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"V", ">", "1"}], ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"dp", "[", "\[Alpha]", "]"}]}], 
         SqrtBox[
          RowBox[{"V", "-", 
           SuperscriptBox["\[Alpha]", "2"]}]]], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", 
          SqrtBox["V"]}], "}"}]}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"\[Pi]", "/", "r"}]}], ",", "V"}], "]"}]}], "Input",
 CellChangeTimes->{{3.489226051927194*^9, 3.4892262130680227`*^9}, {
  3.489226243909732*^9, 3.489226256112467*^9}, {3.489226337830471*^9, 
  3.489226338607532*^9}, {3.489229142216642*^9, 3.489229176661324*^9}, {
  3.4892294080659924`*^9, 3.489229425084958*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "V"}]]}], "+", "V"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.489226108282992*^9, 3.489226163738091*^9, {3.489226203593686*^9, 
   3.489226214454084*^9}, {3.489226252733487*^9, 3.489226265060288*^9}, 
   3.489226339879533*^9, 3.489229184913118*^9, {3.489229412671599*^9, 
   3.4892294282578783`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"V", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", "r"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "3"], "+", 
          SuperscriptBox["r", "4"]}]]}]}], 
      SuperscriptBox["r", "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"V", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", "r"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "3"], "+", 
          SuperscriptBox["r", "4"]}]]}]}], 
      SuperscriptBox["r", "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.489226108282992*^9, 3.489226163738091*^9, {3.489226203593686*^9, 
   3.489226214454084*^9}, {3.489226252733487*^9, 3.489226265060288*^9}, 
   3.489226339879533*^9, 3.489229184913118*^9, {3.489229412671599*^9, 
   3.4892294285590963`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gamma", "[", 
  RowBox[{"3", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.4892264849375772`*^9, 3.489226487581231*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox["\[Pi]"], "2"]], "Output",
 CellChangeTimes->{3.489226488323893*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "[", "V_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}]]}], "+", "V"}], ")"}]}], ")"}], 
   RowBox[{"-", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "V_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"f", "[", "\[Alpha]", "]"}], "]"}]}], 
     SqrtBox[
      RowBox[{"V", "-", 
       SuperscriptBox["\[Alpha]", "2"]}]]], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", 
      SqrtBox["V"]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Re", "[", 
  RowBox[{"g", "[", "1.25", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.4892283924277573`*^9, 3.4892283992557163`*^9}, {
  3.489228448278352*^9, 3.489228516647056*^9}, {3.489228557112237*^9, 
  3.4892286048897753`*^9}, {3.489228707076544*^9, 3.489228786658578*^9}, {
  3.489228818265807*^9, 3.489228875736561*^9}, {3.4892295394191637`*^9, 
  3.4892295401017447`*^9}, {3.489231781777969*^9, 3.4892317837112226`*^9}}],

Cell[BoxData["1.767145997628647`"], "Output",
 CellChangeTimes->{{3.489228831309984*^9, 3.489228876779437*^9}, 
   3.489229547082858*^9, 3.489231811352456*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Pi]", "/", 
      RowBox[{"Re", "[", 
       RowBox[{"g", "[", "V", "]"}], "]"}]}], ",", 
     RowBox[{"r", "[", "V", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"V", ",", "2", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.489228888824299*^9, 3.48922890677706*^9}, {
  3.4892290703434887`*^9, 3.489229070817313*^9}, {3.489229196717616*^9, 
  3.4892292189244337`*^9}, {3.4892295535950317`*^9, 3.489229553740546*^9}, {
  3.489229607234885*^9, 3.4892296412276573`*^9}, {3.4892297308269978`*^9, 
  3.4892297410907373`*^9}, {3.4892297744398212`*^9, 3.4892297848813953`*^9}, {
  3.4892298349416647`*^9, 3.489229838297472*^9}, {3.489231720848811*^9, 
  3.4892317283004227`*^9}, {3.489231788264616*^9, 3.489231788603882*^9}, {
  3.489232055033512*^9, 3.489232058027244*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjXs0lAkYh8cMZtzGzDDz0WWllpVu2mG7oPdNNboc100ORSgJu40hsYnk
UlEZJMvI5sRmURyrVCq10022WN8MM8g1MRNllUtFWfvHc57znPM752ceJPQM
plIoFJc5/ndo77junPDrkrWpK/PVsJX2zj6ZSsEeoTh8d44arCyHftLWomD/
K1VaulgNg+HtTfq6FJzSTqsbTVXD/ql72abGFOwzmBC2RqohgHlqHt+Kgm2G
Ez/qu6hhl4Op9QF3CurtLR+dT1PD5jzHbc+LKJjerQgPjlZBLvezrpmbBlbX
yk7Y7x6CMbOG6IExDfTPt5brHxoEi8aF8bFZVDQ384kR57+G5nVD9PMbaFjk
TnmV/GgAkn+Q2i/qpWF/WBp3O2MAKj+yPvDFmnhHCsdEzq+g2ndIwLPXwrb9
rGfFhf1Qv615U3inFh6M+06ubdgPG79aPxKkaWMA6+y1M0l90AR5b3OW0dHx
2Zfl2bp9YGt+rqa6kY7Wzlc5qsJeYDVMzOyMYeAKh8rCaptemJwWjoaZ6OB0
0ej97uIe8JzwC6Y/1UET19DfrQa64VSGLCYyUheX0b7x3mLbDU+u+/LdOXo4
xWGXMCVdEFfkFXn9vh4WWogU4TMvYb1pkO+ZQH1k7gk+EC16CULv/scqlgHu
5zv/OtbfCfF2b14Y3zPA0vfupNC/Ey4U0Y7X+DExpFbd1anqgCUtmTVKPUO8
EfjWLUTYAXcyVmVFVBoi45LrDj6tA7iT5anDlixcXmXgISlsh9P0WM2geBam
B7A+ati2Q2LPCwW7iYWL+o8YxbYqwVbSNZJiwcZNOYzbmlFKkH+72n1vHBsv
M+Z5EDwlfIo2YET9zcb7jsbJh6UKaC8r1ti+mIOMwTuiv8IUsKFE6uYbxcGl
u1ff3DdfAeJDFiMtUg6um0k/k9ncBgXznRr1TY0wr7tBpyuhDZaLh2YSQ42w
ri5iSxK/DWJfC0S3Hhjhel4Mj61shW3UVeuXcoxxl86Hnh0prUAf9fXQCDLG
5mq3giVrWiGxHssv3jLGlEgtQeGQHBJ2VnmLdLgYHqc6UlokhzUvFAKdQC5K
iMvy9l1yeMndnMK4ycVf+gz5q9ly0LZYx9tI52FmsoB5jJTBME+ldvDn4T7x
JY3HmTLwajbjRFbxcCN0+YR4yeCqd8Fp5iwPzZm5gWMLZFAv/QcPeRH4fihr
JqmPBK/xDBf6FQIldsn+FRUkSJucbISlBC6m/ulbX06CTdkkR/EHgVmVzREt
ZSTo+/srr1QQyLyYRv1USsKjpyv2CaoJpJ5NTxOUkPB9wfPY1LsE5nZ7jqsu
ksBy0i2hyQhssjDx2pRBQsKC+pPh8rm/4cx3PudIGJkUhcpaCdSW1ZZEnCWh
oaJ9ZbGSwD6bT4d/SyfhOLfstlM3gVt9jjpOnyThncq5+YSawIVHxX51x0nY
83C6Wv2GQCd14j0ygYTGwqocjxECWRfy7YbjSbjiSfiajxJoyW9KXHCMBL+7
gwMPxglMynY4mBg7t8+VPLWaJPBJtqwkP4aEtSLX8swpAuGaC7XmCAnGlrXC
gM8E7jHZqT14mIQkSphnwzSBnRK3h7NRJPzbsdDO5guBy6z3ppjOtf+NFiLv
K4GaZfIQfiQJz8Wpn2dnCZS5pv3sIiLhP2H+MWo=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVins0lAkcQD8zo2G8xjQzX1MhW0pPlVQov19CO5jCSSSv7FLUJqNiVaKI
tjJE8th27ao2pTqO3gmrdj1jfTOMGY+hnWKibCVZZNb+cc8995xrGRbtE04j
CEI0zf+O7B1hTQufbshMyc/XwNf0d46naAQqk7C6NkcD1gv798/QJdAsvdFz
TKKB1/sUzYYsAlk+i7xDT2vg289PLwi4BM5N2iXziNVAqHHabFtrAteObVsr
EWlgxwbBkggvApsTL/o/oWvAJW+jsKmIQNcdm/duPTIAubxxlsU2HbTOTWes
CuqH9xZ1h9XvdXDul9zl8pjXYNVgdjw+i4Y6puuUkqJX0GLfz8x2ouOUZawz
i1LDqbU1jvN66eguCtSqLNVwe4z90VbCwLiK9PBc8d9QFtDvxnfURWp90Uah
7CVUCls27+vUxcrWtAsHPV7Cpqklz93OzMBbLL3JhN/7oBny3uYsZWJMh2dj
lLAP1lieLy9rYGJPwM7vDDp7gV33aXJ7nB7+MDlYcCuqF0YnooejZukjY6+o
VqDXCz6fgsKZtfroq52M63ZTQVqGNE4sZqH1cG7fxXM98OfdAFsvjgF6DuX/
bD7QDUeLfMV3qwwwm/ipdsKpGxwEYQFndxtiedIEe1ZJF0T7vfxjgG2ETdsT
aaXGXXDc7s0L7lMjdPRr0klN7ISLRfQT5UHG6CFglK6eUsL81szyDgMTrBq3
KvH4XglPMmyyDt42QdVJ3ZyrNCXwRm+kDi5kT/+zrLnZCkhnxjPCjrOR0ScR
0C0UkKR6ITdtZmPWrwPO7AcdsKageyjFyhQbxMHJSvcOkC1Y5RVy1BTz3K+S
crUc/j1spBfbaIpxwj1XHM7IQVFSrOP+FQc9VeYjJxfLwelKzbaAWA6yqx53
hUjbQXLAaqi1hoNeRnPI2uR2KJzj3GAomIlEa1UxLGuHZZL+yaTImcir3/PK
QtUG8a/cYh5Wz0T/qvcRWzLaQEizcVjM4aK5bex8cG0D5nCAt04YF+t2Kira
tDJIqsQbPz7k4i/1dmmq+zJI3H7HL0afh53K+pLOQzJY90Lupr+bh6Kl92gJ
NjLo4rmk6D3goc8l9Vj0WynMsLLnb2LykX9d36agTAqD/AHNhmA+XvLmWmeK
peDbYsER3+Gjs3x5QqC9FEr9CtONtXyMdagvfkaTQmXNX3jAl0TKdstjs3oK
fEcyRMxrJLasekerzqGgptl5ZfRvJJak9dorsilYWTLKkV8nMc5z3tkPFygw
DA7uuHaTxEV9h45ZZVHwvHb5N25lJK6/PZh/7jwFqwub4lMrSKw7r3oScpoC
tjPrCl1K4nzR5QRBPAWJcytP75ORGBpLfLCLo2BoNCZS2kZiqavglM8RCupu
KlYUd5B433Xnh7OHKDjBK3nk3ENiu18mg4ih4N3AlpZkDYmXHjV+HIqkIPDZ
RJnmDYm3XAIZBtPdcPlOjvcQiYMh/isW76Xgmg8ZYDlMYsRAUnN4BAVBFa/V
1SMkLhjiQG/Y9J9bUGs9SuLmwhOztbspWB+z9UbmZxL9HW1NzKebu/B+dOg4
ice4QS6BIRScJKJ86iZIPGDbkHI0mIJ/lGZ2K7+QOMdkf09BEAXB91rJvCkS
hWZO3o8DKWiSpI5rtSSqZY7dil0U/Ac53S4s
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 0.3},
  PlotRange->{{2, 6}, {0.28685614209037014`, 0.799999960816329}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.489228916307699*^9, 3.489229097166177*^9, 3.489229233802021*^9, 
   3.489229569310952*^9, 3.489229656674683*^9, 3.489229762699368*^9, 
   3.4892298057614727`*^9, 3.489229858948509*^9, 3.4892317474298573`*^9, {
   3.489231808529655*^9, 3.489231830576585*^9}, 3.4892320759359503`*^9, 
   3.489236841739118*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", "[", "V", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "/", 
       RowBox[{"Re", "[", 
        RowBox[{"g", "[", "V", "]"}], "]"}]}], ")"}]}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{"V", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.48923668421243*^9, 3.489236694334568*^9}, 
   3.489236814938115*^9, {3.4892368516909647`*^9, 3.489236879120637*^9}, {
   3.489237335310951*^9, 3.489237335583128*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8lF0UB3BLUci+L1lClBBSFHdCUkqyJVv2nRgzdjOTJSFbIVSSZAsl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 0},
  PlotRange->{{2, 6}, {-0.0051538698168762664`, 0.007707314595006842}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.489236746271147*^9, {3.489236810451942*^9, 3.489236816175601*^9}, 
   3.4892369672429657`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "r_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", "r"}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "3"], "+", 
        SuperscriptBox["r", "4"]}]]}]}], 
    SuperscriptBox["r", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"U", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.1", ",", "0.7"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.489227352418017*^9, 3.489227362472742*^9}, {
  3.489228079623577*^9, 3.489228252514323*^9}, {3.4892283634566708`*^9, 
  3.4892283703843403`*^9}, {3.4892284205771503`*^9, 3.489228426281744*^9}, {
  3.489237240093252*^9, 3.489237244524341*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", "\[Rho]", "]"}], "\[Equal]", 
    SuperscriptBox[
     RowBox[{"(", "2.4", ")"}], "2"]}], ",", "\[Rho]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", "\[Rho]", "]"}], "\[Equal]", 
    SuperscriptBox[
     RowBox[{"(", "1.4", ")"}], "2"]}], ",", "\[Rho]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.489229312711164*^9, 3.4892293585608664`*^9}, {
  3.489229471560914*^9, 3.4892294931917763`*^9}, {3.489229706755479*^9, 
  3.4892297093929367`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Rho]", "\[Rule]", "0.29658256016242796`"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.489229347730823*^9, {3.48922947354517*^9, 3.489229493716043*^9}, 
   3.489229709847558*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Rho]", "\[Rule]", 
     RowBox[{"-", "1.3517241767655932`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", "\[Rule]", "0.8198092831485718`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.489229347730823*^9, {3.48922947354517*^9, 3.489229493716043*^9}, 
   3.4892297098506317`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"U", "[", "0.29658256016242796`", "]"}], "\[IndentingNewLine]", 
 RowBox[{"U", "[", "0.8198092831485718`", "]"}]}], "Input",
 CellChangeTimes->{{3.489229690342297*^9, 3.489229719934599*^9}}],

Cell[BoxData["5.760000000000001`"], "Output",
 CellChangeTimes->{{3.489229697611779*^9, 3.4892297205139637`*^9}}],

Cell[BoxData["1.9599999999999975`"], "Output",
 CellChangeTimes->{{3.489229697611779*^9, 3.4892297205618153`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "x_", "]"}], ":=", 
  RowBox[{"V", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"g", "[", "V", "]"}], "]"}], "]"}], "\[Equal]", 
      RowBox[{"\[Pi]", "/", "x"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"V", ",", 
       RowBox[{"U", "[", "x", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.489230074009405*^9, 3.4892301276798964`*^9}, {
  3.489230162241063*^9, 3.489230191656693*^9}, {3.489230552144166*^9, 
  3.4892305585288687`*^9}, {3.489231845729987*^9, 3.489231846718828*^9}}],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"W", "[", "r", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.1", ",", "0.7", ",", "0.01"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4892302041991053`*^9, 3.489230259565291*^9}, {
  3.489230344369461*^9, 3.489230365497467*^9}, {3.4892304832959833`*^9, 
  3.489230483427205*^9}, {3.4892307085753517`*^9, 3.4892307098024797`*^9}, {
  3.489230759695059*^9, 3.4892307714384737`*^9}, {3.489230861661702*^9, 
  3.4892309115494127`*^9}, {3.4892309821332827`*^9, 3.489230990574382*^9}, {
  3.489231042054823*^9, 3.489231042260529*^9}, {3.4892311594587507`*^9, 
  3.489231166455497*^9}, {3.4892321070564137`*^9, 3.489232163410141*^9}, {
  3.48923482785634*^9, 3.489234859616943*^9}, {3.4892351272801332`*^9, 
  3.489235139889748*^9}, {3.489236297348785*^9, 3.489236303279058*^9}, {
  3.4893166742537327`*^9, 3.489316674392618*^9}}],

Cell[BoxData[
 RowBox[{"data", ":=", 
  RowBox[{"{", 
   RowBox[{
   "22.477063946790995`", ",", "19.96139044436475`", ",", 
    "17.904291185372593`", ",", "16.195086231165604`", ",", 
    "14.75559320592926`", ",", "13.529103365213134`", ",", 
    "12.473524258307885`", ",", "11.55701", ",", "10.75497657369192`", ",", 
    "10.048295748512011`", ",", "9.421754013909908`", ",", 
    "8.863167619858169`", ",", "8.362661904402794`", ",", 
    "7.912161014557277`", ",", "7.504898013453784`", ",", 
    "7.1356497091644515`", ",", "6.799485952201077`", ",", 
    "6.492630162202706`", ",", "6.211839916575798`", ",", 
    "5.954417693944472`", ",", "5.71815704079894`", ",", "5.501304638482402`",
     ",", "5.302563912460391`", ",", "5.121235364402915`", ",", 
    "4.958049629005268`", ",", "4.800128439460825`", ",", "4.63005", ",", 
    "4.46813", ",", "4.316137615400563`", ",", "4.173974447257975`", ",", 
    "4.041141613235144`", ",", "3.9170062231318283`", ",", 
    "3.800936668721805`", ",", "3.6923215916367975`", ",", 
    "3.590588346531956`", ",", "3.4952078665998636`", ",", 
    "3.4056947134589772`", ",", "3.3216053082063555`", ",", 
    "3.2425355706602885`", ",", "3.168117518926891`", ",", 
    "3.09801641781884`", ",", "3.031927982437278`", ",", 
    "2.9695755048229446`", ",", "2.910707695630546`", ",", 
    "2.855096316177405`", ",", "2.8025343484138303`", ",", 
    "2.752834149322466`", ",", "2.705825804312`", ",", "2.661354241404631`", 
    ",", "2.6192749516062195`", ",", "2.5794407242711275`", ",", 
    "2.541660921749776`", ",", "2.505579085740433`", ",", 
    "2.4705445170050875`", ",", "2.4360579750074263`", ",", 
    "2.4021576405008647`", ",", "2.3690257556443273`", ",", 
    "2.3367831349962778`", ",", "2.3054887994239412`", ",", 
    "2.275163261900193`", ",", "2.2458042848667605`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4893175306943817`*^9, 3.4893175334320593`*^9}, 
   3.4893176748772783`*^9, {3.489317767132678*^9, 3.4893177971500177`*^9}, 
   3.4893179347810926`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"U", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.1", ",", "0.7"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.1", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{
         SubscriptBox["V", "g"], "[", "r", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"6", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.1", ",", "0", ",", "7"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Dashed"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"100", 
       RowBox[{"(", 
        RowBox[{"data", "-", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"U", "[", "r", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0.1", ",", "0.7", ",", "0.01"}], "}"}]}], 
          "]"}]}], ")"}]}], "+", "6"}], ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.1", ",", "0.7"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4892313672775173`*^9, 3.4892313675472803`*^9}, {
  3.4892319669498997`*^9, 3.489231975666647*^9}, {3.489234967329226*^9, 
  3.489235032785767*^9}, {3.489235446646697*^9, 3.4892354471194677`*^9}, {
  3.489236724531852*^9, 3.489236748548769*^9}, {3.489315975169401*^9, 
  3.489315975632142*^9}, {3.489316006418737*^9, 3.489316042531433*^9}, {
  3.489316075500267*^9, 3.4893160789751997`*^9}, {3.489316113198662*^9, 
  3.4893161237956867`*^9}, {3.489316237684381*^9, 3.48931624872022*^9}, {
  3.489316498389965*^9, 3.489316591433859*^9}, {3.4893175496301126`*^9, 
  3.489317552701704*^9}, {3.489320710520874*^9, 3.489320713858226*^9}, {
  3.489320788020615*^9, 3.4893208577731752`*^9}, {3.489320940777131*^9, 
  3.489320956311573*^9}, {3.489322663281476*^9, 3.4893226645449057`*^9}, {
  3.489322696038909*^9, 3.489322699408719*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVx3k41AkYwHHzG/eoXDlCrrQik0YbKt63ephyP9qQFsmoUMsWYR05wjxt
QiUSbbYaV5dyyzGIIZUjZ7Qa5te0CZHcte0f3+fzfLWPBjr7EiIiIgd+9L9y
+WFae03rYcrr5+kb5cbYIS7xpd65HrhxKRZKV40xlxOX5V9SDx/0sp4WrzPG
PWT4+5pQLlzhWTLXn6GjdPzMYGUUFzZuccykHqNjt+apl6XxXFCIXRBOu9GR
dehI6f0ULjSt7/WYtKRjQrt1fE4eF0SOqPp70ujIe6ygGdXHheFPwyM0jhHa
n7vvssu0AR5Fpr/24G9GN5V3z6q+NsAfe2iePcGGeHAgIs1spQFSxQwGKH6G
6Jyl5FFGbQSpgGQfUw9DtFW3+1Is2wgVmwaia6wM0VKrXKfAoBEYFRfqtikb
op5+8rkMzx/P71/bUm2A06bm5sHNjRBh4amzk2aAf7qm3TO61gSpCs9t2Vx9
DFTvmiVVm8GXK5pV+PdGDJw4zFSqbYG/AirZGg824N4znsM33FvheqpHXIuU
LvKiPvccf9MG3z+pPTAt1Ub/9Be9BZHtoDrCq9Q9rYU1jB07GMRL2LlIjT7d
uR7H4jT5sjGvgMwvuEonNFBhamMrI6UDLvktlY7uVsNk70TnGKdOyL6l22j9
XBXTD0mPSOp0Qa4w1lHRUwUlitpSnk52QcQLRqidmjI6Q3fQlYfdIMp5zCGk
ldDQXcTl7rnXoDLILpNbVsSh8pCTg7t7IGHJU5tQUkS17DVJNoq9cNExSrFx
qwI+GxA0Cvi9kLcSlslmySPTXZRx53YfLE3ORMuWyKGrN/NOTnA/GNbN81yo
cohFXcwq0wGIsB3fl+8vi1ccslYRcwNgEn7qaFPtGgwOS+w73zwISY8zzQvv
rka6oKrLgP0G7v+SnGxTvArP9it00dyH4FHtKJVeJYP6egUzyvrDcNtbN1bY
R8MnJYnWTOEwBE4L7/4kT8P2NnZOccVbmChciJzdJ401ut16EPEP5IefHUrL
lEKZj5uFS+oj4Dt7yjdmVhJjk+LqQs6PwLi2elGFgyT6WEVuoQhG4BKjI2a8
WgIvWrO1C+3fgfz80ok8PQnU9jO7x3r4DkKceLO0XHEMqBDnbVvDB6fP2V61
euK4bPPeVyeUDwsd5wPnOWK48C0gW7ufD3Oq5k9qt4uh5VfioOXuUehz2m/r
0CiKZusqbgblj8Itk5CUNldRvOklF1siOQad/0p/dJunoq0wUrD29zFA+lhg
ezoVWZcv8tldYzCUSK3UtaQiw68qSI4hgPWiHHHxcQKZ8Ysx5dcFsOSazJ2+
RmBr7dtNgYsC2P8mbKuaLYElaWXimssCqBNT/v5qP4E3WZdGX64IoCHouUzC
PgJPS1vm0CkkrI40EU5aEajukiM7IUGCzCv9HB4S+Nunw3Mn15KQqvRtKmE7
gfLqA03+xiToG+i1b9EhcHniUe46BgmJ5haR41oEklx2dJsJCQ9bDvkXaBJY
fdzMzMCUhAMZXiIbNAhkPcko+mBBAqt4QE5dhcAyG5fLJ2xJ2NN29qnyagJv
adADVexJCLWzseqXIfDClJgdz4GElavatOs0Ar2ulYrpO5NwVDTbXk2KQEm+
Yvh7NxKWncTu6YgSOF0yfjDDnYQ7PTvVBASBQ0lNDOavJDDr5przKAQWGwWP
c7xIqJ6p7zb6TsFsEbtWF28SSscebPu8QsHEbl2OuA8JHYmjnSXLFAziLMWV
sUiQ3uFYFLZEQffwbq9jx0hg+/Drdy1S8D9U31/w
      "]]}}, {{{}, {}, 
     {Hue[0.67, 0.6, 0.6], Dashing[{Small, Small}], 
      LineBox[{{0.10000014081632654`, 6.}, {0.10000014081632654`, 6.}}], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQLd0345sLW5I9AxhIOIS8rNr7/vwhOD/pwo3LpnqX
4PxEg1WXkk/cgvMfnu13mMP3CM5/z6z1OSDzGZy/zn7a3wjF13D+hNq7PJGH
38P5z2UP7b7I9QnOv1//b86CpC9wPuuiV6unTPoG59u6uuxt2f4Dzvd93VYl
x/0bzu8JrEy9a/YXzl+8K+SP68T/cH7apXNeoR8YHGD8SereelIsTHC+9r/d
z431meH821tYLBLcWOD8728c4x6WsML5c55ubX0wlw3Oj9jH6PJpEzuc3yDh
dCPiPgecfyAoivnSd044v9N3pf5JLm44f9/JN4aipjxwPpcax+lib144/xCz
hJV6JR+cz7woblXEQn44X3fCvohzUQJwPr+Ax/FZHxD8v/W2jQU1gnC+fsA5
61ZWIThfIjEy0WUWgs+TFHCJR1UYzt+22HFd/W4EP+fqvKu/3UXg/LT06X+3
XUTwxay6Jsiki8L5l/68yOv+hOC7MDjtWNIpBuf/TjZj+isrDufv3T5tetwK
BN/U5+P0LDsJOH/nhe2P608h+I1bJQ2uBEvC+Qy3S59feoHgd32wfXWrWArO
P+XGENHLJQ3n+/+NPVY3D8F3TymNsz+P4Nuf7vn2/z+CDwAMs86R
       
       "]]}, {}}, {{}, {}, {}}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwtkn1MzHEcx395Tioll9V1D+G6dGGKhOv9WVbdGFs3j3WS52yN87jkcSYM
qZk4EuehxKyNLT2IRVmxc85DrgjXE1GjjRKzuN/3vp/tu+8/372+74ePcvVm
/bpBgiBonUe8z58TpwKOPqMhdZiUQg05j3rVVRDSyo6l6aRUIcvqSix/gNzn
M43px6V0zagdab9aDfpoiB5kk1J3YrnzxUOoPTTZSyVBFMGmBtVFNw7krwyi
3X4lCS2ZtWjM/mNacyuInHDnD4+RalIt+ToQRE6Yk1gHneQsfdHLSC/iEuth
2lVTfbNERi59T0A1yZX5PnJqyRSBT1GcPvdb9F4512uBaacqJvyHnLaI8ozP
cMYtQPg8S0EMV27Fqahe/6J9ChLY2HCz/kt66RsF92ND9aEpn71mKEnHPniB
B8qQRFOhkvt7Aao94hMXFkw5zMBLZMy/njzCFsz9vsKVk55uKZfHE7NjfwVB
WWp5cmcCMbmZrxEQvcrHqlCRXJQja0CxsCBvRYCa59GA7YXm5QbPMFrP5g0G
PDQJqiINz8eO1+ZJ8f3mUBJpfiV2HJQ0ba2DiufVCFWJdto69/HUJ+J6G7Gs
yXdxhELB82tC5LzwhbWBgRTDgG9xQLIlcPZVCbUygW+hjroY+t7qS4dFeVnv
0Fm5dHGKypsYTt2Mn32DuzfVuZPVIk4zqsxxiuC0ocTiM75H1TtSNfW4EbPr
9wG2qMLY2LMDcOX/AabIgR099X/AcIaPKL67/tgRfT9cfTiQkRy58cKYX3D5
cUAneLinf++Dqx8HRs+rUp+y/ILLnwOdU3XantO/keBaCORWhE/dMP0vmN1z
LVA/70oqLfgHV38t6Nyuvq5wuBGTq23F2nvjvHt1Q3ifrdgTa594bchwvl+t
0AyenVLsNZL324bmhq48eaonsfqy2mDVmf892zaa992Gg/OPFgTO9OV5teNE
UsiPOzVj+P6340r/2IjJ3X7E4rO0Y9htY8b5+2OJxSPrwL6fUp85egnPswO5
ZUl5J+9L+H50ICb7UljcKH+e7ycsqtR0l8b78335hCKvQ9L9W/3pPwF0uSM=

      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     RowBox[{
       SubscriptBox["V", "g"], "(", "r", ")"}], TraditionalForm]},
  AxesOrigin->{0.1, 1},
  PlotRange->{{0.1, 0.7}, {1, 16.717223299056002`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.489316045253964*^9, 3.489316124365675*^9, 3.489316250588882*^9, {
   3.4893164998306713`*^9, 3.489316518580246*^9}, {3.4893165693274593`*^9, 
   3.489316592035316*^9}, 3.489317553222834*^9, 3.489317680185533*^9, 
   3.48931780255299*^9, 3.4893179396449957`*^9, 3.489320714657493*^9, 
   3.489320805434317*^9, {3.489320840132965*^9, 3.489320858732926*^9}, 
   3.489320957939045*^9, 3.489322669948357*^9, 3.489322705232511*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.489235728887354*^9, 3.489235741653008*^9}}],

Cell[BoxData["5.718092883211088`"], "Output",
 CellChangeTimes->{{3.4892357317419033`*^9, 3.4892357422262383`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "5", ",", "7"}], "}"}], "-", 
  RowBox[{"{", 
   RowBox[{"5", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.489235790601822*^9, 3.489235795957309*^9}, {
  3.4893159897851562`*^9, 3.489315991645089*^9}, {3.489316486671974*^9, 
  3.48931649316635*^9}, {3.489320996684153*^9, 3.4893210147814207`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Thread", "::", "\<\"tdlen\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Objects of unequal length in \
\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\({3, 5, 7}\
\\)\\) + \\(\\({\\(\\(-5\\)\\), \\(\\(-3\\)\\), \\(\\(-3\\)\\), \
\\(\\(-3\\)\\), \\(\\(-3\\)\\)}\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" cannot be \
combined.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Thread/tdlen\\\", ButtonNote -> \
\\\"Thread::tdlen\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4893210156352386`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"3", ",", "5", ",", "7"}], "}"}], "+", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "3"}]}], "}"}]}]], "Output",
 CellChangeTimes->{3.489235796740034*^9, 3.4893159941126013`*^9, 
  3.489316494440832*^9, 3.489321015637586*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"U", "[", "r", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1", ",", "0.7", ",", "0.01"}], "}"}]}], "]"}], 
    "-", "data"}], ",", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.1", ",", "0.7"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.48923610201563*^9, 3.489236143120344*^9}, {
  3.4892365679818363`*^9, 3.4892365751202497`*^9}, {3.489237351755267*^9, 
  3.489237354637395*^9}, {3.48931757652489*^9, 3.48931757894305*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtUmlIVFEYvWRRmNUPhzZ1bBEzbFEjCtLOUJYSbeNWSNZYJIhKLkhhlA9t
TCwzl3HXGkdH84dlGamJd8rK0kkrLc3MnCmVqCwCFzSh++57H1weh/s49yzf
2tPnAs7OI4T4sCN+i4vEaQL5M386reQK3Xgi6+mEWwsI6T1V+ktLm5TaH+rG
VpBFyTebfa/Sylgf2z6DCeS2JsZqSKc/1Y3sjycgDYqGucUZdBufNhBN6CbH
1Gv0oqLOz5L0DMTsHr7LLpMycvbCc5B7Cf7P7t+gjIwxtoOcdiyJ9LhJA0Q6
9UuQkP3Nhx2yqaTvFchR9VjhyhxqSRIJO0CaPaNXbcqV9ZpB8seiloTm0ThR
XuxrkFRFW2KNjnK6xi4Qz60RATYFlPB5A1LmtMfjRaHsh2GN/qWmrpj68wfe
gjw6tjf+e6nsj+E1j1IGdbdoFjfwDuRGpndTrF722wPhn83j8nQD5Xb6ekBU
OVO5vkbK5Sb1Qjhwqjrv1x3qLMpRvmf6Tw68ma2T83gP4a8Wh3wf0Ag+H2BK
HN2QeeShnE8fhN2X9Za4eiqyKeoYbgga+uJdK+fVD2HB+ugcmwo6KdJN9INc
3+FCnXVyfh9BgnKmjL3JdDcnHGD9dhZ3jEbBygUyfPAsNusykCbK034CcZh8
Hp+tA6dzG4QQtjMjLK4UXWZxBqFSOlgWLdCDxxf7Gapx+9oRbwO4XcUQhEuh
XurxSkj5D0FV1pewytUITnfiC0zTKbd7fxsh9TEMVVd9jDW4GpKfYZgMxxee
D6+G1M8wBIfAlPurqyH5Y/chrtaadCP8pIWAgOi8C/VV4HaLLDDlXQsMLq6E
1B+7jynfUuRnAJfrY4WpW/O6p0UPqU8rBN8m92UztyDRMdyqa/ZaXgqp368Q
phO7LR8KwOvTMmyyT4sKyIVUz1eQFYXb7Yoy5by+gXSsmCm/q4W0/wwvnazY
l5oMHp+ZYdvLs+3rzoPHoxwBeZflZPaIk/NkePjB2orOSEj7wbCLl2N+8hk5
31EQD2t3QlUYpH1huGbu3KwhBP8BKDnYuA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.1, 0},
  PlotRange->{{0.1, 0.7}, {-0.08324510788084805, 0.045665473601111284`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.4892361657145443`*^9, 3.48923657581131*^9, 
  3.489237355792283*^9, 3.489315633805689*^9, 3.489315866885501*^9, 
  3.489317579301096*^9, 3.4893179598675127`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["data2"], "Input",
 CellChangeTimes->{3.489315201386448*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "22.477063946790995`", ",", "17.904291185372593`", ",", 
   "14.75559320592926`", ",", "12.473524258307885`", ",", 
   "10.75497657369192`", ",", "9.421754013909908`", ",", "8.362661904402794`",
    ",", "7.504898013453784`", ",", "6.799485952201077`", ",", 
   "6.211839916575798`", ",", "5.71815704079894`", ",", "5.302563912460391`", 
   ",", "4.958049629005268`", ",", "4.63005`", ",", "4.316137615400563`", ",",
    "4.041141613235144`", ",", "3.800936668721805`", ",", 
   "3.590588346531956`", ",", "3.4056947134589772`", ",", 
   "3.2425355706602885`", ",", "3.09801641781884`", ",", 
   "2.9695755048229446`", ",", "2.855096316177405`", ",", 
   "2.752834149322466`", ",", "2.661354241404631`", ",", 
   "2.5794407242711275`", ",", "2.505579085740433`", ",", 
   "2.4360579750074263`", ",", "2.3690257556443273`", ",", 
   "2.3054887994239412`", ",", "2.2458042848667605`"}], "}"}]], "Output",
 CellChangeTimes->{3.48931506980527*^9, 3.489315203869701*^9, 
  3.4893159170323963`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Pi]", "/", 
  RowBox[{"Re", "[", 
   RowBox[{"g", "[", "11.55701", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4893152341371307`*^9, 3.489315266260831*^9}, {
  3.489315405487135*^9, 3.489315476090073*^9}, {3.489315646036674*^9, 
  3.489315745753495*^9}, {3.4893157780071697`*^9, 3.489315847312747*^9}, {
  3.4893175950159397`*^9, 3.489317622572201*^9}, {3.489317687538848*^9, 
  3.489317745444544*^9}, {3.489317856110128*^9, 3.489317900515666*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(3.141592653589793` \
\[InvisibleSpace]\\)\\) + \\@\\(\\(\\(-1.`\\)\\) + \[Alpha]\\^2\\)\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in search specification \\\\\
\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({p, \\(\\(dp[\
\[Alpha]]\\)\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" \
is not a number or array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4893152669854403`*^9, {3.489315406541407*^9, 3.489315476647263*^9}, {
   3.489315650569511*^9, 3.489315746279111*^9}, {3.48931577870359*^9, 
   3.4893158477462378`*^9}, {3.489317598681356*^9, 3.4893176232325287`*^9}, {
   3.48931768931833*^9, 3.489317745939583*^9}, {3.48931785940588*^9, 
   3.4893179013399067`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(\\(\\\
*SuperscriptBox[\\\"t\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)[p]\\)\\) \[Equal] 1\\/\[Alpha]\\)\\), \\(\\({p, \
\\(\\(dp[\[Alpha]]\\)\\)}\\)\\)\\)\\)]\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\
\\*StyleBox[\\\"\\\\\\\" is neither a list of replacement rules nor a valid \
dispatch table, and so cannot be used for replacing.\\\\\\\"\\\", \\\"MT\\\"]\
\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4893152669854403`*^9, {3.489315406541407*^9, 3.489315476647263*^9}, {
   3.489315650569511*^9, 3.489315746279111*^9}, {3.48931577870359*^9, 
   3.4893158477462378`*^9}, {3.489317598681356*^9, 3.4893176232325287`*^9}, {
   3.48931768931833*^9, 3.489317745939583*^9}, {3.48931785940588*^9, 
   3.489317901351995*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"srect\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Value \\\\\\\"\\\", \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(3.141592653589793` \
\[InvisibleSpace]\\)\\) + \\@\\(\\(\\(-1.`\\)\\) + \[Alpha]\\^2\\)\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" in search specification \\\\\
\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({p, \\(\\(dp[\
\[Alpha]]\\)\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" \
is not a number or array of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/FindRoot\\\", ButtonNote -> \
\\\"FindRoot::srect\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4893152669854403`*^9, {3.489315406541407*^9, 3.489315476647263*^9}, {
   3.489315650569511*^9, 3.489315746279111*^9}, {3.48931577870359*^9, 
   3.4893158477462378`*^9}, {3.489317598681356*^9, 3.4893176232325287`*^9}, {
   3.48931768931833*^9, 3.489317745939583*^9}, {3.48931785940588*^9, 
   3.489317901358017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], \
"\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(FindRoot[\\(\\(\\(\\(\\(\\(\\(\\(\\\
*SuperscriptBox[\\\"t\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, \
None]]\\)\\)[p]\\)\\) \[Equal] 1\\/\[Alpha]\\)\\), \\(\\({p, \
\\(\\(dp[\[Alpha]]\\)\\)}\\)\\)\\)\\)]\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\
\\*StyleBox[\\\"\\\\\\\" is neither a list of replacement rules nor a valid \
dispatch table, and so cannot be used for replacing.\\\\\\\"\\\", \\\"MT\\\"]\
\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4893152669854403`*^9, {3.489315406541407*^9, 3.489315476647263*^9}, {
   3.489315650569511*^9, 3.489315746279111*^9}, {3.48931577870359*^9, 
   3.4893158477462378`*^9}, {3.489317598681356*^9, 3.4893176232325287`*^9}, {
   3.48931768931833*^9, 3.489317745939583*^9}, {3.48931785940588*^9, 
   3.489317901364341*^9}}],

Cell[BoxData["0.1699997877303706`"], "Output",
 CellChangeTimes->{{3.489315241873825*^9, 3.489315267235199*^9}, {
  3.489315406811109*^9, 3.4893154768176537`*^9}, {3.4893156507138853`*^9, 
  3.489315746527071*^9}, {3.4893157788432293`*^9, 3.489315847977495*^9}, {
  3.4893175988663816`*^9, 3.489317623447982*^9}, {3.489317689534824*^9, 
  3.489317746160882*^9}, {3.489317859623906*^9, 3.489317901547132*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.489317896421418*^9, 3.489317897914042*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U", "[", "0.01", "]"}]], "Input",
 CellChangeTimes->{{3.489316775904374*^9, 3.489316777660633*^9}}],

Cell[BoxData["328.6009950310328`"], "Output",
 CellChangeTimes->{3.489316778080502*^9}]
}, Open  ]]
},
WindowSize->{1168, 1124},
WindowMargins->{{Automatic, -26}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 4313, 105, 132, "Input"],
Cell[4883, 129, 17663, 304, 257, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22583, 438, 393, 10, 55, "Input"],
Cell[22979, 450, 170, 3, 31, "Output"],
Cell[23152, 455, 172, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23361, 463, 1962, 59, 99, "Input"],
Cell[25326, 524, 1071, 29, 60, "Output"],
Cell[26400, 555, 7974, 137, 243, "Output"],
Cell[34377, 694, 17866, 300, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52280, 999, 395, 7, 32, "Input"],
Cell[52678, 1008, 271, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52986, 1017, 961, 23, 32, "Input"],
Cell[53950, 1042, 9306, 162, 252, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63293, 1209, 1296, 36, 131, "Input"],
Cell[64592, 1247, 515, 14, 46, "Output"],
Cell[65110, 1263, 1076, 33, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66223, 1301, 149, 3, 32, "Input"],
Cell[66375, 1306, 106, 3, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66518, 1314, 1271, 35, 140, "Input"],
Cell[67792, 1351, 159, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67988, 1358, 881, 18, 32, "Input"],
Cell[68872, 1378, 4148, 75, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73057, 1458, 534, 14, 32, "Input"],
Cell[73594, 1474, 9549, 163, 223, "Output"]
}, Open  ]],
Cell[83158, 1640, 931, 26, 92, "Input"],
Cell[CellGroupData[{
Cell[84114, 1670, 588, 16, 55, "Input"],
Cell[84705, 1688, 246, 7, 31, "Output"],
Cell[84954, 1697, 371, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85362, 1713, 214, 3, 55, "Input"],
Cell[85579, 1718, 113, 1, 31, "Output"],
Cell[85695, 1721, 114, 1, 31, "Output"]
}, Open  ]],
Cell[85824, 1725, 635, 16, 32, "Input"],
Cell[86462, 1743, 932, 17, 32, "Input"],
Cell[87397, 1762, 2027, 34, 253, InheritFromParent],
Cell[CellGroupData[{
Cell[89449, 1800, 2149, 49, 77, "Input"],
Cell[91601, 1851, 4806, 90, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96444, 1946, 146, 3, 32, "Input"],
Cell[96593, 1951, 115, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96745, 1957, 396, 8, 32, "Input"],
Cell[97144, 1967, 715, 13, 24, "Message"],
Cell[97862, 1982, 397, 12, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98296, 1999, 598, 15, 32, "Input"],
Cell[98897, 2016, 1629, 32, 219, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100563, 2053, 73, 1, 32, "Input"],
Cell[100639, 2056, 1034, 18, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101710, 2079, 478, 8, 32, "Input"],
Cell[102191, 2089, 1151, 19, 34, "Message"],
Cell[103345, 2110, 1114, 19, 42, "Message"],
Cell[104462, 2131, 1149, 19, 34, "Message"],
Cell[105614, 2152, 1114, 19, 42, "Message"],
Cell[106731, 2173, 408, 5, 31, "Output"]
}, Open  ]],
Cell[107154, 2181, 92, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[107271, 2186, 123, 2, 32, "Input"],
Cell[107397, 2190, 87, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> hextr.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     64751,       1301]
NotebookOptionsPosition[     62888,       1238]
NotebookOutlinePosition[     63227,       1253]
CellTagsIndexPosition[     63184,       1250]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h1", "[", "r_", "]"}], ":=", 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"], "-", 
     FractionBox["1", 
      SuperscriptBox["r", "2"]], "+", 
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"1", ",", "0.1"}], "]"}], ",", "r"}], "]"}], "-", 
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"2", ",", "0.1"}], "]"}], ",", "r"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"h1", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.5", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.491038748518072*^9, 3.491038794334649*^9}, {
  3.491038841784184*^9, 3.491038934006268*^9}, {3.491038970332444*^9, 
  3.491039030807164*^9}, {3.491039066733972*^9, 3.49103912549159*^9}, {
  3.491041878857532*^9, 3.4910418845687637`*^9}, {3.491041914996912*^9, 
  3.4910419798708687`*^9}, {3.49104211580728*^9, 3.491042142654295*^9}, {
  3.492863903195436*^9, 3.492863903557549*^9}, {3.492863974029108*^9, 
  3.492864053319684*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVV3k81F8Xnhk7U5axtVgyki1SKpWcUyFFlkJSP0kqpezSopLQKloUkaTd
FipL2ckuQqjIGmMfZggzzPt9/5n5PJ97v/ec85znnnvOChfPvccoJBLJn/j5
/7+gnusyEqkLElj0on88gSJ94SYZM8EuGD68ibfvr0DR0c5tEpHULnirvEew
rlqgqChcSUB5SRecVnj+UfqRQNGFoV9jsLYLYkJvxU+tFigaf2FTcsW1CyRi
beitLvxFbbJwklfZBSJVK3ZOdVKKBMdSj+6s74IeibuPH1dSitZ/Xe4U8aML
GM+Vb9tkUIru+87tVerpguN0lWqxa5Qii4ZPhsDpgooXYZ+jVlGKim5qS1xZ
3Q22Sw5XdvmRi95xl2Qv3OuGBGFq0iklUtHdA8mTddHdsN8sfymfCKnIL8tQ
5+mzbmApWE+5/uUVGnkdfrUltRsW67f0Jt3hFTb2vnxwrrIbAroHD1t3LBRy
q3W9Jhe6QQp++5WEzRdaxZho9Lv3QGKTK91pZq5war13bJ1JLyhJqTBczaYL
D21/aqNh0Qtqo71n9q2aLiyzrBIK3dsLN++QmQcFpwsfnljhZ3i4F6bLWrU+
l00Vro35bpF8rhfq6x/ue719qtCDq7dwI7kXkNnYTtvBLmSUTDobS/bB5A4U
ZttOFv6y8lP70t4Ho3s+RJw/Olp48Hy1Qap7P9zcZlcrItxVmLN/w3Yvn36I
WXV9hVJcZ6H0hkTzdef74VzJ4CI+9c7Cb5PnnXLD+uEbSY61G/4U4mmNkK/P
+yHYdFtBjHt7odrhG/Udrf1w+WoiVSa3rZBpbHp8sfEAlHlZvTGS+V5oQc/0
/L57AJ5vcsnzfdxQ+I6seP6hzQDYbomW1V7SUOhSMHV76eEBCEySeay/4Vvh
j42vMtQuDEBWrd1ZTb3qws+a/PNG6QMwFjf7z32suDBUouSB53IGBFVN8FWW
Hyt0ja+UK1RhAMnmT7ftwwAw1q6PXazBgAa9e34nlcKBYtb+InU9A25kOpv0
CiTA5SvTH4YtGVCyk7dSYTAdzo5pNp+4yoDtKa9FzdKL4XjtA2nnfgZoRC0M
bGhuBBPHJ9HvRxgw96Kix+ZSE6gyEpbzJhnwM+TOgehVzdDDl6Yaz2NAv/55
9w9XfoDTlkr9dvlBYFUJKPgatcH+JK6tg/kg7Od53L030wFmN45FWacPQkTd
tDHD4C/8ib3ruCp7ENjue9M/Jf8F3/fZSgv5g+Ce76V5VKkf4ltEkpJrBuH5
TTuroyIDMKWaViA4MAiX/pU9XcJgQGLx9ECewhBE9D1T3/19BObnrm/WuD0E
OkN3f/5LnoT7izN4vHtDsMbTjWXAngR1lV9lLdFDoJnbr8o2ZIHtLm2rkNdD
kGcrf6ytngVJjxuOdhYPQZF/Yc0+Dhsc9JeER80MAV/jz7pWt3+QeSapk3x8
GL4XXJV1e8KFsDpmVs7pYfhSKrr85jgXHFdvvOvpOwxpK+3NF5nMA2W01LAj
aBgKTO6/2DwxD/tOd8TkxA5D5okjqUKWPGCfkrD1/D4M4YOfXytTybjB7Wxl
u+EI5Ot/axCc5MNcl+0Z2bRRCOuY4U5PiKCED52Ps2QU1rj3WN9RFMXjV/nt
jJRH4XrSMEnSXBSlE8pnyrRHwTvr0sPeF6Lo0bEbG01Goa1wncxtWzFUcdhX
PxIwCpZHJKdq0ql4a4/r6Ir2USBZPA3WsxDHrkMmcKxnFHzMtx3f4SeOG0+r
3XvLGAVR3/erl8eJY98thr7u1Ci8Dt97UGFYHI0qTwcaLh6D6Qz/Gwo7JHBy
u7/YfhwDcS33iwOtEmi21/6/J6ZjcORolXDHoAQ+O7LxfYfFGFx5pbo5hSOB
FkGze10PjMGh6Oh1PxQl8XX+pSfePmOwXzzi9LajkuhoEKZx5+UY7FY28xXs
k8QTdTfz7JPH4LSOADWWLYl+LuFWKzLHQGUked0MvxTevfPQP6twDNaEOr8T
WSmFpV2JxV1EiY2+ISpyzkUKG/xf2yZ3j0Gz3mgveEvhH9GkAX/GGGS2bbta
c0UKZ/QzFolNj4GywuVvWnFSqH2z8MB6yXFwnu39Q26Uwk2KpSM8uXGICzHv
b/sjhaYfyq9UK45D0ruWSM9hKXTuqHt1WHscHCdXzvzko2GUXvvEzZ3jQEnY
0vFIj4aJ5Z0htpbjcEZSKcvJkIbpB3vllOzGIUQ1oqXHlIbVoUNbP7qMw5qF
+MuKB2m48HPm5p9L46AdEqvoGERDMU/u8nch4zDilFk/d4OG8vykdN/b43Bp
z7IddvdouFZHqEU4ZhwGPuh5b3hOQygVPdn0bByO3RL7lPeWhhYOi7lPX4+D
b9mTOs57Gp4IllFZ93EcLtjbZL/Ip6Gf3JJP85/HwdZ6SIdaRsPglOVmlcXj
YD9Lr9SupmFcC93jv/pxmD+5/kfUDxq+c19FVm8Zh5tBxov+/KJhFknr4WT7
ONyxcRvv6KRhg+baz9eHxqFbLuso/yANOwrX79k7MQ5FTevaNEdpOGS7qWv5
zDikP/P6IjxBw3+Dhr4DC+NA/ykmHM8m7IMy308KE+prPPKG/tFQWDTRwkiQ
Ca7Dtb/G5mgY0Ux/9EKECX+z6SeT5mko++xVp/AiJgRbbPZWIElj3MlVGh4S
TFCJSSCZUaRRRf+dTxONCammaeqa/NL4bkEzz0COCXTTqwulAtK4pipFIH4p
E+pEuU9khKQx64GOFZ8iEzI9S5cqCUvjVqf0aLcVTLhjZhjfReAy9bU9dapM
eBh/Y5ejiDTuZn3QWqfOhLMxIcZ3CPw9f71/tBYT2qVLP58lsHwXP7dUhwnq
SzMMVQjsTGkOHtdjgnPn67wI4ry3qi9Elq1nwt3zVccLCftMU59IUwMmqJXx
ncoQlEaDk9vkfLYwIeo3ZeYY4W/QbYn4p0ZEvC5rTTr4pLEytVO1ahsTjO/n
3JAj4hVvSEtmGzOhRdaHK03wYT95aa2yGRMqskbbfxB8xUvvyTU3Z0JKxYmT
jhwa9m9YjgGWhP+eX3sTZ2ioc2C4PNGGCZs/RES+n6Lh2Yuf93yzZcK/fWNZ
QZM0LHh6s3l2PxN+nU9MkB2n4Z6eVT3WTkz4783oxL0BGj7k/+cWeIQJRoeb
ZgN6adiuVj7+xpUJGykJAqqEPk67u84vnGJC/IhIaD2hp4/h60I0PZjw1ag5
pb6Bhtz3FDF7byI+9UZ8XEPD2+wE+dQAJkzuU1pzuYiGjbJez9ouMEHhxou9
8Z9puHQTqPFfZoLouSzP6x9pmHSpY93BECYMC4tvy3pDwyrBpVYi9wi+r0dY
379NQwmNwR/6D5kgteXcTsEQGjqY5xxyfsyEIM/dRaaBNGRE2J/KfsqEEzrf
VXRP01BoyYPQY0lM+BZcG5q8i4aWW1yo91KZsHJM3uEe0vDRf3oP8tKZ8JLW
/GHnRhqqJdYn0LKZ0JfsvVpdlYYmWtS84lImCOawwis4Unhnz+/to+VMeOAp
x79tQgqbPZOq5KsJfXYXn4vol0LXj2atng1MyC44/TG1QQqvbQ2dVOhgAmNh
iSLphRQWWy2oX5hmQsMXi75QlEJ1+facqFkmjC5pcv65jqiHXblmGVwmmElv
4F+0SgoPefu7MSgTECP4XU9uEVHv7o+8sRefAGdR7ZOVrZK4puWX2jr1CfB4
SGrVcJPEhEPZqiMHJsBN7ZaGzXkJDDrppeyUPwGeJsNa53lULPHrtM4vmoBa
uUUnDDqoyB9keXV52QR0v20MFvxCxZuPtHt+VU+A3hZBl+azVLxfynixv20C
9g3HShwYF8NXCkdW2bAmwEl3ZZLYX1Gs/m6jY6wxCY7+bkGuQ8JI7ShyeqE9
CUm7PtusqBVGS4ZuBGXNJKTeCjFclCaMTQuLmEUbJmH/mKmhv48wtmtVZ2w1
noQc20dT0fNCOBa6ff3Gw5NAkvnDzlEQQtrmdYaaUZNwes3LooIbAij7dPyd
VfQkmI4p8HN8BHApKUXOP3YS3FYwek7/J4DK5aqswueToDj+RHhyrQDq7JVN
skubhOkqL4/QLn7cfWpW7mrFJLQe9bXqNeFHy7pPoa+rJ+Gtubxk6Dp+tFnj
w6qpm4Rw97nQ/1bwo8P00DfZ5kk4s+eyX+Y8Hx4Pbg9N6ZqEq68rLIZz+DD4
SSGrdXYSrtXpF97YxIdh8xePzHMnoX+7RPBdTT686WxQr0JiwaPzBxKqlvFh
pFpG0hlBFnjMedp0LlAwPjPxCB+NBXnOMg3XKiiYKHO4Xl2WBTahuuW6nyn4
6tyyrZZLWFDy1SRNPJWCKUYP5WOUWLD03+yVUw8o+Lk6tF5HmwW8DQECYS4U
LFi9fautLguGTlb71NhTsDhyIen8WhaUWjZRdphTsNI+IKzMgAVrvBVvVuhT
sKXHbaujCQs2Dwu0K4pScHLOPDnUiQUucmq2lflk/J4Qkzt2hAVi+U/67T6S
Md10oGL/MRYs3CkTXJJMxjP3g/s0TrOgpmLG1iiGjAyNXIVv51lAfUL6OBtA
xop6Qe2Nl1ggdXraVN2LjK/9bTcnBLGA/slxyU03MroWj9v7XGdBwqF15Z0H
yNjpoBYpG8WCkGwllR9GZCxY8I2/Es2Cs77vH980IGPcy+IURiwL5PovfD+9
loyOzENVnxNZ8DYxoCZfjYybHiW10l+zgKmU9UZzBRnlDWf+3nnHgk0//wsq
W0bGlusPKIfTWfC3f8+hS5Jk/LS6W6LyAwuip36ejyX6uYdNOkp62SzQe+hW
2SdERhul6i18BSwIEhzV+rdAwtoskv+bGhYIHdD3XTxOwuRDltckiD50cxsG
nR8m4S1K3L3zjSzwz7yzksog4U7LjWnmP1lgbubh8bqbhGrskLyP7Sw4eG7P
6tQ/JOR/0lit0MUCnWnql5+/SVjy98zAeD8Lio5HBya2kPD57S9TDkMsSE3o
rtvaTMIgPRH+klEWnLggpTH/nYROrfZSWhMs8LpVp9BVT8Ktl14qP2Sz4E/I
MsP+OhIup0/qzP9jwSkJb2nxWhLOVcLW4xwWBPt+3OhYTcKfHuHm9Qss+LFk
x8aKShLmSP8+YEBhw/nJ6Zd2FSR8/Fnd7bkAGzpfa9EEykl41vnsWVERNowk
lUr/KCOhrWBZiC+VDe5qq7d+LSXhuhTJB+3ibFDNOa78o4SEUnsPPzehsYEp
xb+Pn8DMfynv02TZQPJfe2pvMQnrn87lyy1lQ8lsHqegiIRpO8xqgxTYkFAu
Eb+LwOGDUb8GldmwiLaNMVFIwtMRvYy9qmygUcV8sglsvl7v35dVbBh68LMp
hsCavy8LrNRiQ1tH5etoAotcraXd1WFDXv+7kA8EZqgtVfmnx4b8agHhIQKX
155Y47yeDQEzyrVbCHuvfD4ZVRmwYWbbwum3BH5ZIGmvYsiGdYnpjdqEv4mi
HmcuAhvMreiHqwmcYF8d0rydDXXqvZ+CiPjiE9XiVpuyIYi38aIVwUfcWPCH
sF1s6KtVs91A8PVkc2d1pwUbbL/59ut/JWF02JYeA2s22IW8bNtN8Puo8fHs
vX1suPKI3BhA8P9QkS0xbM8GjIu+8IXIz/1T1urGjmwQr9l6UYbI312KyP5p
ZyK+0VEtMSLfdyyPeVi5siFEJlLv9TdCj0+KQ9+eYEPyWe/N9g0kDFt74aOj
BxvSXEZE2E0kDLncUvPBmw2f025od/8gYXD12l6qPxtGn7qL9rSS8LLLsGTh
RTZYXOXLVWgn8n//kCf9Jht2jQbb+/0lod+fnLDAO2zYt+ZlyfQACX00ZeJ/
RLAhceHi1VtDJPQoqau9/ogNWlkVjX3EfTk+aaQ58oLw717a5CEOCV2NYreZ
vCH003NXwYW4Xy63/jnEJ7FhDj6cOEsmo5NK+nXrDDaknKu3qiHuo/3eFX8/
FrChnPl0v5IMGU0z+RIu/STyx1mnv5moB8YLh7Nb2tmgc7G/jbaBjNt3533T
7SLy16vbNLOJjEY9fvPd/cT5zL6J3m3E/CbV72jKZsPjH1tUN+0l4yqfShlx
8SkIfLND/6MfGftlfE7pSE3BHQgw+3OOqF+5ywr3yEyB7YVNseKXyKhK9nS7
s2wKSktbfK+HklE5UuaLiPoUrNCes6l8RMalaS7O/Num4Gfpr2O+n8m4eIib
NOszBc2Ney+nCFBw6oge9rVMgYG0h87Iawo+Fh6++/z9NFCczKFjGT+GPptb
M3b+Hyj+9TsyeVUAd446/lOxmwG5Fx2ryWJC2FbiSnbUnoW4Ue/npveE8dON
MiflqVlwueujnzkvgm9318hfn5kFr1dHsur4RPEJtbFxlDMLvTUbxBkiohgU
2Wn6hTIHJblFS5fIiqJF9JyOvcQc8LWOObnriGLPmzW821pz8JxPsfOrkygu
roh79u/IHDR4HvAfyRdF8s0XB5yOzcE7562XKktFkb07ifbVbQ5cV2mfeV4l
ij+/ZV+/7zkHS1EhbdcPUXzZ0ui5+tIctILfJu8RUdzcL4xHo+fA6nzFIqGl
YnhcwL/r27c5eLby0lyYtxguVapq5Xyfg4D6q1K+Z8Xwm4FCvfqPOXD4cXfr
gYtiuOH01/zg33Mwc/y+OS1UDAWbZGI3MOZge33q883RRL+SkGUXT+ZA/KNl
JhvzxdDhs+ieGn4OJETGWn4sFkNqs5PxjBAHROMjVmmUi6GfkNC6vYs50BMm
9WL2mxgae+yXEFzGAe3PHxX0usSwb8tM9Rl9Dvzepy/SRKJitJ1FyZONHFCL
/H0uh5+KFp4JuRWbOZCTXNRxX5iKHxPN3q7YxgHNlXc/r5SgYohITOiPPRw4
SYmiFChS0YA+Gkix4UDqJ8mjJipUHDHc5qdry4HZtbsXF62koq3XoMtNRw5Y
nZQ5elebiqqtm3DrCQ5EpD/7cGMTFduY4RtPneKAkdKa5S8NqXhHtEfn8RkO
TNjYz6UDFdlbbylM+HKg30ZAOd6EimUvf829DOIAK+fuqkJrKp4r0Jn8fo0D
F89pOBzeR0XttuDBhTAO+H2RWRizo+JDMa02h3AO0S9y4347UvGoz8VP1Ccc
+LLI9U3PUSpuWPvnk8ZTDqQIrSoeOUZF0UnMMk3ggD1/Q1ffCSqmewtmB73m
wO2Hycrx7lS8pncy++k7gq+m2iynM1S0n6jJ/pzCgTd7PhhRPanI9bqXw87k
ACl4vchqHyrWr2HnSGYRfG6RzH/mS8VEpn2uTi4HRmP0TRb8qHg2PTfXPI8D
g86NDmZEv7rLa/lnt0IOBL8KT7sUQMXla658Di3hgB5c5D49R0XmePfnxK8E
fxb0mbfnqVj63vhLYSUHVKqD7eMvUPGR55sv7TUcaNqyqPbSRSqe1BXNm/3G
gX0n06g7A6loOH46T7aRA89W19bMEljifX3euh8c6D5glhd1iYq9HmvzrdsI
vpKDI5depmKWTlT+md8c+NXqOHedwLfG/uXf+sOBG2/WJncQ+L80x4I33RzI
0GLuW3aFims88gvK+jjgykd6hQTm01Eu7B7ggEv2fss9BG4ZDS5cGOLAds1z
vP+vv0v9W7hsjPBXwevE/78PPGNWZDDBAfe6P/rtxPlWq5OL7Ngc+P50WuYa
gVVGFxX7/OPA3Z4rOeIEnk7xKo6YI/jO/V11lfC/6nRTcco8BxxmBf+1EfHF
aW8oqSJxIW7r0xFpAnuNRJf083Hh98Jv+/UEPztSOCV8QlyoqnzVvYngT/a0
U6myKBfKr4UaqBD8DmoVl25dxIWIHxmCY0Q+8obpZY4SXCiMlvgXR+TLxX2w
7KEsgfdeZiQS+V2vZfE1YwkXJi/83TrrTUXh4bSv35Zz4YjQRic9Lyq+P+VX
Lkznwh2ra69MTlMxWLO1fKUaF8b7/iquOEXoaWhTxXYNLvS1iwp3EPrjnuRV
BOpywVD7QC3bhdCThktlzFrCn9zLM1bOhJ4Gyyqz1nPhnoLbhlv/Efo5eauK
uYULLwLW3Hiyn9CPxmjVIuDCrpA1I562hH4YVtWa27nAfxApdBtCL24yNa5m
XNB4vb9PeTehF/VzNVfNuZDqv43kbkrohfGrJt6SC093iXrc207FnhMJtW22
XGi/4dbpvZmKuie0vlkc4cIem4krAepU/HNSyTPVlQsDvpu0dOnEfT5Nk1js
xgUv5pnHuQoEn94cm3oPLmSdEpsxlqLii8CaHzaBXLCFSy0as2K490rh2cwr
XCjNDr/mPimGpOAPcrRrBJ+bx64HDovhf9djDzTf5MI/QYMR0Q4xlLvv3mH/
mAuzl9US64j6WP7w8OXsJ1ywHqoPufyJqIeP9ynJx3Mh4E/LJU6KGH6P23Lk
50suKBYY0B1ixfD2G7G/BzO5QJ32vXHPXwx5eckjznVcWK2jqvRBSQzTCp+F
FzdwwWVt+/wMTQwPlTzQUWnmgl4eY4eAsBjmVlz06v3FhStJL795jouib6M5
+xiDCz9X/ykO+SKKKj8gqnyYC69DkzKnUkWxoXXdhlXjXHBtM6vTTBDF1R3L
zjGmuED5r+J61zVRHBgY5pzim4fpmuGvvmai+GioM65GcB4uDFUn8QxE0Xi0
aau26Dxssxvkt9QQxeeTX66MSsxDyC/2aT3iPTw4f5vPS3EeoMlidHG5CNZL
aYv5b5qHCAEZNlVfBI3OnBmMNZyHu+YTJQsrRDCtIq2iBOYhxUepJFdcBO8G
6oVImM6DZv/84dvEPGzRv2E+ee88RA9vlYx/KozVudvGe9zn4cVcSe+9WSH8
6ry/yTp+Hhx0i6Lqbwqi/pfojIDn85DLl2RK9xbElzK/IuJfzkNzbL60qYMg
hlQfshhJmgfZab/ouZWCuF3f5ev17HlwbRcf0SwUwCKhM9kFDfOQKXbJXXKQ
H7+kBcdq8y3AYHB7OlORDwUt7JY+FlwAt2NvA5OI+dNmcFUMWXQBGG/Yttv+
UHCAXveoRWIB3jhLHBR9SkFajNz9IMUFIFikqi+hoPu1lBvNmxZgk9G4wgNi
Xlrm0OIf6LUABiu8V8s3zsPxqbfsft8F4Cqp5V8Jn4eM+xd9bQIWIGyVMbDN
5mFnnbK32uUFiOw7YC1RxAXf7e6nG24vQND9rSbu7zlQo006qvpmARZ7b+3w
ipqFi2RN69oOwt9TpT4Poqag31isTa17AVwLXFyHDkyB9Y2Rw1f7FmC3qcD2
TMUpUBV/77lheAFeBoQdfv6ODbXL9SMSZhbAb+dfRbuvLFA0MPrmR+NBYsoV
vhrZSbhxUcm+XpYHEjfGfr3unYDJAtIfjaU8SFJ246pmTECFSenoH2UeZLrp
TtEsJ8Brn9miXTrE+vTXoMWRTCjx2GuhsIsH2q2HD3WfGQPtzHXNARY8CDJ5
KX1PcQweTUkfarTigeFSjxd/GkbBPbDV/bo9D9jW5+NObB4F6VuHbk8c5cFy
//exX1aMwOW6rTSLE8T+L/zyfzuHgSGhFPv6FA9Czuzd0/RsGPIfdycd9Cb8
3cYbE185DMdfHa/+epkH8id+jF8zGYIGxs69ysE8MNu3Mm6P1BBs1tb4dSGU
B/xH+ubnuwZB/MPwoO4dHug/KNmhEjIIF6ZrvW9F8IDhXfDsqcMg9G1Km+27
z4OPUTsSFusOQk6Rl8iTGB7kZJ4J7OxmgAr/3nvsOMJ/2VdSpgUMuLNz3RKr
BB7Uqs4Vv49jwPQt6efvXvBgpNs4SekSA458m1Lnf8ODlBDLxujDDKiVbE13
SuKBs1bkKkVjBmywyzHITeWBcCLrUqYmAxKiY4poGTxwM3wU4UBjgGj7BTOP
jzxg1oZzpRYGYEPAu0UR2TxYs3qgVWFkAI5ItTW+/8yD5jQhHuf3ANxJFYxu
yOdBpK6k3fu6AcgxW//fRBEPlJnNbzcVD0Bf71EVqTIepB/K+BiXNQDiV+4P
rK3ggZ+Nt+Kv1AHYvLQ4ZV81wccf7QDW6wE4/mnc26+OR/SLWluGng/AfWvF
jVENPLDeXPm9MH4A8octuJ+aeGCwxz7c/+kAMMIuFre0EHzkCidTiXVplaSw
fz95UOT0a29YwgBAfpu5fAehD5Fzj3tfDsApByHJTV08oIpon12ZPACPWOtb
DvTywNi+psXiwwAU33WNvdDPA9K+l7cd8wdgROOBc+wgjzjX08aqagDkvxav
zBvhATcG6rVaB2CHM3OofZzIT+O5R8z+AfDgKKbPTxJ62VeiEj8zAE8e7fFX
nOZBX+vCT30qA77qBW6GWYKfImPqpxUMWO72syyIR9jXV/vks5cBL8n8X63J
JNReXuqUfoYBm61iV3VTSNi1322w9RYDjg1VjZAFSbg8w0eur5oBcxuPWN0X
IqFFAw0qRxkQGTqToSJC4FtG1lFSg5CnvCpgB5WYm+nDOxlHBmGvR8HPpkUk
dGgI4D9zZxAYX+wMXcVJ2DeRa9+WMwi0/SHkUCkSNlz1uXBYbgjevlzmKiNN
fG+t5n9+1xAYTWaWv5Ihobr7aoezl4bgVHj37XJ5Aj8INZIeHgLS73Nj9ktJ
mJcUUJSpOgyP1CVsBpaRMLJZR13XeRiKS41khZVIKM9hFnxpHwb5udiEXStJ
+La7ben08Aik7VzH90uNmFPbCjzt9UfBOKr62Cl1ErqZryoMuzwKnmtmNW9r
kTBH8nKrpfwYlB+3/1SrR8z9H/lObT0yDr5NEtVWRiT8bCCQo02fgLMlTC4Z
SZiYOysdcWACLmQ06H7cRsInL4a0BiMnICgiMkrehIRpJTW6gZRJ4p2RONJt
TkLFhqL0LuYkvCsVn/E5QMzRZp8SYmaIuThzXHPlQSI/CUljx7dOQfrz+v9a
DxFzvW5tg8C1Kci6ElG6xZmEVCeZS6kS01C2RTyC/wRhf2hHv/36f9D5YbHa
Iz8SOufHPQ9/Pgs9iWNEH03CQ/1Hu5UmZ6H/3rfbcwEk3J0kqmG3Yw5GPO9O
OF0k4YaFjYfjBuZgTmtx/qpgQg9JlUdNNnJB5uUi29wIEhpkeZttYC6A+UNq
cHsSCWf3lJoOOFBQR/dBk3cKCaN+b4peHkpBqeolK4XSSHj3/vCUewYFf/HU
KvUySEibXhq/T5QPT7lvW3w9m1jvZTqq5PPhre1nn+iVkZB+cv2PZysFsJrZ
mRnWQcIOS+usW8R7mnb7OP/yThL2N0Y4RKsJ4321UbuMLoK/wIK4mH3C6Hho
buZ3LwmrOE2/fVKFcahCGvSGSNhmohR51FkERZ/tqvk9TcLAuuJMlxJR3LXn
Q+8aCTLmZPnXv/VahIZbijcVSJJRLXCDTXjMIlyjUR9hTiNjCn/ZO/OSRSgv
MLzluCwZH8XbX95HW4z9eSoPY5eT8ehZLL/yYTEGa983FtQg42OzNFrLsDjm
iXm/+r2NjFH69z4ULJfE9NnLHLcdZDRYqxV+QEcSXwzcsZk2JmOL+ULnL5DE
W6Vv5yXMyGg/G3cr0kUSHS522ZlaklF9YbX/19eSODVkJZjhSMZieqeRqaYU
6lTrnAjzJWNueO7pMwo0jDgQGr7en4xS7bPDU9o0op/9/aHvLLHfsuf6YUMa
fhC6SdpxgYw9K7gHWxxpaGDSG8MLIuNOekSy7SMabi96XHvuLhkfxESkvBOS
xhdWY5OrIsnIkCivt5SRRv5O4yWt98g4eogvu0VFGivmJ46tjyLjS6+7RyK2
SqPFFgveRCwZHd7r7n7rLY32WaS17u/I2LzzinFcszRmm+x3WJpMRn4XO8ug
LmmU/5F6uSqFjC57sr7sGpHG3yzHmlXpZNzrZX01nE8GnfU+ufZlkVHYI0Du
zxoZPJVy8vF/ZWTckvGKVR8mg5cSG7lWnWQc74szOb1CFgs66rf1dJHx2tMv
PpUaskhaUhfm10PGoCO6SFsriyERFRIxf8n4q9je23+7LN4JzFPtGSbjtxhD
JW8XWXxi/9rCb4aMmdY/+c48k8Uc0Qtx0ZIUnLJyOpC8WA7nTAK6NWkU3Lky
M1xPRg4Nr/qp5UtTUDd2R1PyMjks/OeR3i1HwZqo7esuqcthed/RMk1FCs4U
cp493iaHPwr2jORpUlDvxVGJOm85nPRZYdi9g4KcdZupm2vkMNHqhE2UCQXF
whJWzzfIoY126vFdOynYQeqKzG6Rw/S/BvcydlPQyq0xR6pHDj0crPuv2lBw
9lVrzvEZORzaeiVS5TAFRd8H2b2iy2OPcEff0QsUXGf1qN7VXx6/x0eH96dT
0C7hTne92BJsKfl844MsHxZ+f9rfIL4US5MyXl29wIeRQ7mS90SW4dKxhubS
fj5MaFd9fX/ZcnysEZtaZ86PXYm3EhuUFPByUXi0eS4/ijW3XhEERbRYZveq
WlUAZeKGjlo7KSF6VByUvCmAHbyudbc2KmP8chfV2ikBdJgbWCnyTRnppW8e
WR4UxF/chQPk/1ZgxOoSzcYCQbxul3EscHgFHmPxf6/SFEJlplZz6g0VPJIx
qXwzQghL5PM3fVeg46ngfdzd94SQrPvurpcyHf32fWylPhDCG2kCNAk6HcOm
/O9GPiL2b5NKslKnY8qmWc7jp0J4UO6W5Pe1dJwp5rW8ThbC/i9ny9t30jGy
kRpeViGEveG7a+V86ETdPuMWViWEbdddJPL96PjC79sOsxoh3GUyf80lgI5Z
spFzNd+EsGFn/mxqIB3bHWluTT+EkEINUNp5nY6repfs6OkVQrvBPbbBcXRc
8/GC4su/Qqj5szlS8xkdN4f+nj02IITOJwe4jc/paLHqafrgkBAKxGYQfTId
fdyVFScmhPD7jUH3qgw6Bhpenc1kCeHTknZV3490DF3U0+w3JYR1/w4vUsim
Y/T7F7dnZoRwyWX5M955dEwM4j/xeU4I7/da9i0rpGOyzbHtgVzC/hm52+XF
dPyoUq5gtCCEUS99jniX0bGApTbL4wmhDe3IieUVdPwfQYSsBQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.5, 0},
  PlotRange->{{0.5, 3}, {-2.7499842654201103`, 9.888888578987151}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.491038864586319*^9, 3.4910388926186028`*^9}, {
   3.491039000923259*^9, 3.4910390317184553`*^9}, {3.491039067965396*^9, 
   3.491039092761978*^9}, 3.4910391260967693`*^9, {3.491041879786728*^9, 
   3.491041885296301*^9}, {3.491041960720977*^9, 3.491041980783387*^9}, 
   3.491042147300316*^9, 3.492863871288465*^9, 3.492863904917943*^9, {
   3.492863983987956*^9, 3.4928640539187317`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", "J_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     FractionBox["x", 
      RowBox[{
       SqrtBox[
        RowBox[{"h1", "[", "x", "]"}]], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         SuperscriptBox["J", "2"]}]]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "10", ",", "J"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.491039167953538*^9, 3.491039253459456*^9}, 
   3.491039346826502*^9, {3.491039413532342*^9, 3.49103941621305*^9}, {
   3.491039480986719*^9, 3.491039487884509*^9}, {3.4910397781195993`*^9, 
   3.491039778264337*^9}, {3.491040128462275*^9, 3.491040128610737*^9}, {
   3.491040235087084*^9, 3.491040235364264*^9}, 3.491042144122341*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"L", "[", "J", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"J", ",", "0.8", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491039261771799*^9, 3.491039281377861*^9}, {
  3.49103933526432*^9, 3.4910393363413897`*^9}, {3.4910405874938383`*^9, 
  3.491040589905776*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8VF8UAPAhWbIO84ZEi0qhkl2bcysVQlEJaUOLEtKu+iVFZSk72Xcq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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 4.},
  PlotRange->{{0.8, 3}, {3.6546449072631715`, 5.803202853444214}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.491039304501183*^9, 3.491039380175456*^9, 
  3.491039453312957*^9, 3.4910395977520037`*^9, 3.4910398121697893`*^9, 
  3.491040246959737*^9, 3.491040597414465*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Re", "[", 
  RowBox[{"L", "[", "0.5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.491039602962225*^9, 3.4910396036423492`*^9}, {
  3.491040410338071*^9, 3.491040439608305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.491040429121242*^9, 3.491040440078369*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.759166601223151`15.954589770191005}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(5.23813954161919` \
\[InvisibleSpace]\\)\\) - \\(\\(1.1440555891185864`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.1013248820260509`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.491040429121242*^9, 3.49104044009162*^9}}],

Cell[BoxData["5.23813954161919`"], "Output",
 CellChangeTimes->{
  3.4910396043528976`*^9, {3.491040429159886*^9, 3.4910404400931673`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"I1", "[", "r_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"y", " ", 
     FractionBox[
      RowBox[{"Re", "[", 
       RowBox[{"L", "[", "y", "]"}], "]"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["y", "2"], "-", 
        SuperscriptBox["r", "2"]}]]]}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "10", ",", "r"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.491039611373217*^9, 3.491039614586575*^9}, {
  3.491039675651061*^9, 3.4910397490254087`*^9}, {3.4910397953049097`*^9, 
  3.491039795472134*^9}, {3.4910401346432962`*^9, 3.491040134748122*^9}, {
  3.491040245160039*^9, 3.4910402454707623`*^9}, {3.4910404431139297`*^9, 
  3.491040445687996*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I1", "[", "0.8", "]"}]], "Input",
 CellChangeTimes->{{3.491039753218198*^9, 3.491039755418407*^9}, {
  3.491040456075562*^9, 3.491040457672359*^9}, {3.491040609315359*^9, 
  3.491040609496069*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491039755902697*^9, 3.49103981844916*^9, 
  3.4910404583743753`*^9, 3.4910406112583*^9}],

Cell[BoxData[
 RowBox[{"-", "28.28956961491476`"}]], "Output",
 CellChangeTimes->{3.49103977553039*^9, 3.491039820643919*^9, 
  3.491040473425844*^9, 3.4910406140372343`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<NumericalCalculus`\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "z_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Pi]", " ", "z"}]], 
     RowBox[{"ND", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"I1", "[", "u", "]"}], "]"}], ",", "u", ",", "z"}], "]"}]}], 
    ")"}], 
   RowBox[{"-", "2"}]]}]], "Input",
 CellChangeTimes->{{3.491039863142625*^9, 3.491039933983563*^9}, {
  3.491039995696714*^9, 3.491040049065056*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H", "[", "0.8", "]"}]], "Input",
 CellChangeTimes->{{3.4910400134857683`*^9, 3.491040015401208*^9}, {
  3.491040347548044*^9, 3.491040348648838*^9}, {3.4910406186199913`*^9, 
  3.491040618839608*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491040061422752*^9, 3.491040105987875*^9, 
  3.491040139317669*^9, 3.491040256555852*^9, 3.491040349815166*^9, 
  3.491040480095396*^9, 3.491040620073031*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(u\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491040061422752*^9, 3.491040105987875*^9, 
  3.491040139317669*^9, 3.491040256555852*^9, 3.491040349815166*^9, 
  3.491040480095396*^9, 3.491040620076468*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491040061422752*^9, 3.491040105987875*^9, 
  3.491040139317669*^9, 3.491040256555852*^9, 3.491040349815166*^9, 
  3.491040480095396*^9, 3.491040620079137*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"nlim\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491040061422752*^9, 3.491040105987875*^9, 
  3.491040139317669*^9, 3.491040256555852*^9, 3.491040349815166*^9, 
  3.491040480095396*^9, 3.4910406200818167`*^9}],

Cell[BoxData["0.6210052553476711`"], "Output",
 CellChangeTimes->{
  3.49104002483948*^9, {3.4910400563831043`*^9, 3.4910400780008574`*^9}, 
   3.4910401217824697`*^9, 3.491040231469936*^9, 3.4910402667195587`*^9, 
   3.4910404229987097`*^9, 3.4910405626199512`*^9, 3.491040647802536*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"], "-", 
     FractionBox["1", 
      SuperscriptBox["x", "2"]]}], "\[Equal]", "0"}], ",", "x"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.491040082352923*^9, 3.491040083585182*^9}, {
  3.491040569171155*^9, 3.4910405706639137`*^9}, {3.491040651491276*^9, 
  3.491040671426557*^9}, {3.492864745812888*^9, 3.492864805924073*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox[
         SqrtBox["5"], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox[
        SqrtBox["5"], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["5"]}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.4910400842311563`*^9, 3.4910405722217283`*^9, {3.491040652633046*^9, 
   3.4910406721414757`*^9}, {3.492864746839059*^9, 3.492864762887916*^9}, {
   3.492864803052182*^9, 3.492864806425027*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h1", "[", "0.753", "]"}]], "Input",
 CellChangeTimes->{{3.4928648480406113`*^9, 3.492864850484455*^9}, {
  3.4928648984663687`*^9, 3.492864900547996*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.00778166462389937`"}]], "Output",
 CellChangeTimes->{3.492864851037949*^9, 3.492864901351372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"H", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0.8", ",", "3", ",", "0.05"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.491040275674217*^9, 3.4910403431788588`*^9}, {
  3.491040675794532*^9, 3.49104067842594*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491040694997471*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(u\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4910406949993887`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4910406950022097`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"nlim\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491040695005046*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data", ":=", "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
   "0.6210052553476711`", ",", "1.6343696548213404`", ",", 
    "2.9950298006850806`", ",", "4.315559605267104`", ",", 
    "4.992829899482512`", ",", "4.718584671685146`", ",", 
    "3.7999011085486183`", ",", "2.8605565230728507`", ",", 
    "2.2863929891343844`", ",", "2.0979552760265823`", ",", 
    "2.142524673244592`", ",", "2.282502102928175`", ",", 
    "2.4510285985831732`", ",", "2.627138210941092`", ",", 
    "2.8057527324428753`", ",", "2.9862401940536167`", ",", 
    "3.1677113050646417`", ",", "3.3450270330392513`", ",", 
    "3.4958795266913034`", ",", "3.555937218503052`", ",", 
    "3.405564198687551`", ",", "2.8709428516060873`", ",", 
    "1.8661015647404062`", ",", "1.038065210283085`", ",", 
    "0.7563896830650639`", ",", "1.4422888373215257`", ",", 
    "2.7638759937230843`", ",", "4.111219452815696`", ",", 
    "5.0935176806679605`", ",", "5.689769490157235`", ",", 
    "6.056754258042786`", ",", "6.332744697638604`", ",", 
    "6.585053307311266`", ",", "6.8357418984050335`", ",", 
    "7.090004920848797`", ",", "7.348680648915233`", ",", 
    "7.612086291900672`", ",", "7.88010833209102`", ",", "8.152809781183704`",
     ",", "8.430280008455979`", ",", "8.712458428246432`", ",", 
    "8.999406217710865`", ",", "9.291035342498455`", ",", 
    "9.587584335256077`", ",", "9.888882012417048`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.491041828800756*^9, 3.4910418318135366`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "h", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"h1", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.5", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"1", "/", 
         RowBox[{"h", "[", "r", "]"}]}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2.5"}], ",", "9.5"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.5", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"data", ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "3"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.491041822976617*^9, 3.491041863163762*^9}, {
  3.491041995751276*^9, 3.4910421538009872`*^9}, {3.49104219396356*^9, 
  3.491042267213107*^9}, {3.4910423013792343`*^9, 3.491042339999463*^9}, {
  3.49286408883143*^9, 3.492864155459283*^9}, {3.492864190652995*^9, 
  3.492864293452393*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwlenk41O/3/szYx5RlLG2WkGyRUqlwToUU2UJSb0kqpezSpiTapU0RSdpt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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxX8403kcAPAN21caDVmbSubbpVBJdOk6n3ecy0WHXOVBHv2QnKhkpZVC
D1c5P6Jw89BTI3fm1yRCxCiR7a5J+VUWS6WM7Ec2bHf3x+t5MQ+d2BOuRyAQ
dv/n/8mbjiwnECQok15jTCAokLNhr4UXWYJEPS1/rtZXoMMjO6hZFAnK9o+6
tIusQK3pq0jWDAkq7eGO/EFRIPbEoAw5SRD5anbUToYCTXH9BZeOSBDHMoL/
2kmB+mkoUvdUgmi3PytURxXor3lGvfb6WxT+XWTwsFiBlC6nCoSeY+j45JYt
LUIlGvSNW9M0LEUh+16ArEeFgs91b62IGkcVUxbwcPArSqEKck6s+ICoIS7+
YRZq5HUl/KZf9UfUenZPdbGvBtVEl40Qj35Cr7qq7Wob51DDIXd+vfkkSiru
SJO6LKCgranrfi+WoQsc1pkJnhY9b3Zh5dtPoyhG50CvPQHafLVr2applCMj
35YuECAx8qR1aPMXVH4xinujjwjm2zZvt7s5gwbnd/SlduvBjMablxIqR2/k
47K9DfpQEnvfrWurAt0ZrwoI6zQA29inFkuWKJFrkWC0e4gEyoObQPpSifzi
z5ZWvidDnuGnjNtVKsTQNdPcLQwh5ZbGUXbuK0oqKdXSXBfBzsmgrzZ7ZxG1
fFqRm2gE/YIjxCAHNQqLrrS8JlwM9690hFor1ahM+cY70MQYjpJYEpFIg+LO
JzV4sUzgcOz5+xTOHNrHzKcMiZbAxgh7kc/BecSwzGHW36TC32YOi1muC+iY
9FSpZ6ApNFUmFzjoa9GBjXSN2swMzhPt/Hpea5HMvdl5etQMjIbZXjG1OvSg
zedyZ605nO6ldvu6EYCXYQzZCUvB+wYlebiMAGHV7YUDIRbw0+57Y45UItQI
XX+Md6LBhu4NEamnifANv77pkeEySLgjnvcdIYLqw5nWOtUymIllbn/roQfi
VJJgcIAOz4vy08er9eBx5cOCsj4GvBQ0XrlH04dv6Xs4Rk8sob2MX5LE1odE
/0fjhXXLwVL2z4v2cX2ouiYPM21bAXnrCiqE3gbAjcn55WPLSrjYmp7v3WAA
VsFTo0WvrMBn+d6S7tUkUMxNpn2YXgUQ0xlsepUEI2Tmu00XraFoxaHVPUoS
zGzumJkzZQLeXpr7czAZKn6T5GYVMSFzvcBO3EKGKdNPI2I7GwiXGzzvssPA
gOMc0PTYBg7yZ6yvZmKwW+Mm7w/E4dfkgPld1zEwOatinwjGIS6g9hUlBwP7
tTRncigOqUpWRlYuBjG2GducD+NQ7qqeyyvEYD0nLD87GofZNt3LuzwMEv0y
8wKTccgSU9I7OjFgEZYWLyrHgcONPpbahcFJQ3Hg3UocuHEiD69nGLT/MOvm
wcehjpaleSbCID4o4VZCHQ7DQebHevswoGsi+YpWHGzHGB6jYxisMxLSP/fh
4FjLtip+h8Gj/SbStH4ctqUMqcPfY1A1UC+xH8LBx7aw+uMEBgVsj5jjEhxi
o6ytvnzBgOf4/eDUBA4Xtiepa+QYUJmtjtcncUgxHn0Rp8RA6Ml74DSNQ34V
N212FoP9Do0hZ5Q43Ek0iGjUYIDLXsfTZ3Hg+Ye7X5jHYKc08kmjBodamycr
3bQYPDYJ9TywgEOLfI1ap8OgKLpRqdPh8C9yUkmk
      "]]}}, {{}, 
    {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJw10F1Ik2EUB/B37969ayqj5hyuOXUbFKVTKvEiaeeQIhEkZtKUCpfgaimI
gwULKugDpBC9kVZTgiBwCrXKC62LYIIznJpZRB8g26BWi7E2bZufte30h4fn
5pzfORxNe3dTB8swjP7fS/8P7qfzA+45Zi31y0GoOpROGNZvDcya9qzBnC+d
XyD9rqt8tyrGC+Z0ItBieCTV1u5CJpMo+GQvzCPJfMzWR2FML3C9X5Zh1v8N
MeZS30GzlPpj8GTEaOsM8JidFwdUnLzYe5wlbwX8Esf00AxD3grUjC2lgjoB
eavgFFkuDxxlMcOZ/8D43JR/3CkkLwHxG28l5zkReUmYl8ivVlh58pJQ4FZ9
WwyKyUvBNdMp3m6U0H5r4Fbbe4c9OeStQ8W+7qf9iVzyNqDLZ6rut+aRtwGx
5oYehyGXvE0wjHoC7gRP3hZIDtgb+75s0n234dN1ed1PZxSyHoPhKyltS1UI
svUMToZe2obzEzCf8RlcCrdynUX/7yXApEJ7M9izk+YJsLauUTnVJqf9WBRy
oUiTR0H3YbFtYeaN+nAhZj0WF5Uu/lWzkjwhltV/qC407iZPiM8qzZM+o4o8
Dg3KLdh/tog8DkvOwJ28DjV5HJ4un3g9bS0mT4R22bnimtsl5InQ224pONJQ
Sh6PC/5jrhNfS8njMbI30Ort0pDHoy2VLHu+rSFPjI9FQ4PsoJY8Meq1Dz9/
LNeRtwPjozl3VV4d/gX6MibF
      "]]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     FractionBox["1", 
      RowBox[{"h", "(", "r", ")"}]], TraditionalForm]},
  AxesOrigin->{0.5, 0},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{0.5, 3}, {-2.5, 9.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.491041863625042*^9, 3.491042023274382*^9, 3.491042058208843*^9, {
   3.491042101403996*^9, 3.491042154457049*^9}, {3.491042236651845*^9, 
   3.491042268488749*^9}, {3.491042311375948*^9, 3.491042341170957*^9}, {
   3.49286410394277*^9, 3.4928641559847383`*^9}, {3.492864205181975*^9, 
   3.4928642605803757`*^9}, 3.492864294050055*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 242}, {198, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1296, 32, 122, "Input"],
Cell[1866, 56, 13824, 231, 234, "Output"]
}, Open  ]],
Cell[15705, 290, 806, 21, 65, "Input"],
Cell[CellGroupData[{
Cell[16536, 315, 337, 8, 32, "Input"],
Cell[16876, 325, 13018, 219, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29931, 549, 202, 4, 32, "Input"],
Cell[30136, 555, 641, 11, 85, "Message"],
Cell[30780, 568, 1528, 25, 125, "Message"],
Cell[32311, 595, 139, 2, 31, "Output"]
}, Open  ]],
Cell[32465, 600, 740, 19, 67, "Input"],
Cell[CellGroupData[{
Cell[33230, 623, 221, 4, 32, "Input"],
Cell[33454, 629, 728, 13, 24, "Message"],
Cell[34185, 644, 174, 3, 31, "Output"]
}, Open  ]],
Cell[34374, 650, 83, 1, 32, "Input"],
Cell[34460, 653, 479, 15, 55, "Input"],
Cell[CellGroupData[{
Cell[34964, 672, 224, 4, 32, "Input"],
Cell[35191, 678, 798, 14, 24, "Message"],
Cell[35992, 694, 798, 14, 24, "Message"],
Cell[36793, 710, 798, 14, 24, "Message"],
Cell[37594, 726, 772, 13, 45, "Message"],
Cell[38369, 741, 288, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38694, 750, 441, 11, 54, "Input"],
Cell[39138, 763, 1229, 42, 111, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40404, 810, 178, 3, 32, "Input"],
Cell[40585, 815, 128, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40750, 822, 302, 8, 32, "Input"],
Cell[41055, 832, 660, 12, 24, "Message"],
Cell[41718, 846, 662, 12, 24, "Message"],
Cell[42383, 860, 662, 12, 24, "Message"],
Cell[43048, 874, 632, 11, 45, "Message"]
}, Open  ]],
Cell[43695, 888, 1514, 26, 363, "Input"],
Cell[CellGroupData[{
Cell[45234, 918, 1672, 43, 143, "Input"],
Cell[46909, 963, 15963, 272, 264, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> minsurf.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    238813,       4612]
NotebookOptionsPosition[    233949,       4473]
NotebookOutlinePosition[    234287,       4488]
CellTagsIndexPosition[    234244,       4485]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Gamma", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.4932107695048504`*^9, 3.4932107799908504`*^9}}],

Cell[BoxData[
 SqrtBox["\[Pi]"]], "Output",
 CellChangeTimes->{{3.4932107740358505`*^9, 3.4932107826828504`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"m", ",", "zs", ",", "f", ",", "h"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"z_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   FractionBox["1", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", " ", "t"}], ")"}], 
       RowBox[{"p", "+", "1"}]]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"u_", ",", "p_", ",", "m_", ",", "t_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "m"], 
        RowBox[{"f", "[", 
         RowBox[{"y", ",", "p", ",", "t"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["zs", 
          RowBox[{"2", "m"}]], "-", 
         SuperscriptBox["y", 
          RowBox[{"2", "m"}]]}]]], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "u", ",", "zs"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.49321085521185*^9, 3.4932109202238503`*^9}, {
   3.4932110631298504`*^9, 3.49321106519285*^9}, {3.4932112788288507`*^9, 
   3.49321133148085*^9}, {3.49321136461985*^9, 3.4932114037498503`*^9}, {
   3.4932114545948505`*^9, 3.4932114627058506`*^9}, {3.4932115332788506`*^9, 
   3.4932116407038507`*^9}, {3.4932116960768504`*^9, 
   3.4932117436068506`*^9}, {3.4932118725598507`*^9, 
   3.4932118990708504`*^9}, {3.4932119356958504`*^9, 
   3.4932119404678507`*^9}, {3.4932121428028507`*^9, 
   3.4932121429938507`*^9}, {3.4932123161208506`*^9, 
   3.4932123451218505`*^9}, {3.49321262673085*^9, 3.4932126935038505`*^9}, {
   3.4932130913418503`*^9, 3.4932133756948504`*^9}, {3.4932136066558504`*^9, 
   3.4932136338988504`*^9}, {3.49321367682485*^9, 3.4932138840568504`*^9}, {
   3.4932140184158506`*^9, 3.49321403276385*^9}, {3.493289665486659*^9, 
   3.493289666002659*^9}, {3.493290210595659*^9, 3.493290216035659*^9}, {
   3.493292783601659*^9, 3.4932928350536585`*^9}, {3.493292865128659*^9, 
   3.4932928663926587`*^9}, {3.493293170838659*^9, 3.4932932523156586`*^9}, {
   3.493294276137659*^9, 3.493294283541659*^9}, 3.493295002210659*^9, {
   3.493359516920067*^9, 3.493359517019655*^9}, {3.493374708645207*^9, 
   3.493374715769553*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "[", 
  RowBox[{"0", ",", "3", ",", "2", ",", "2", ",", "0.49972"}], "]"}]], "Input",
 CellChangeTimes->{{3.493293751672659*^9, 3.4932938186166587`*^9}, {
  3.493293978687659*^9, 3.493294006781659*^9}, {3.4932940715206585`*^9, 
  3.493294084349659*^9}, {3.4932946284786587`*^9, 3.493294769621659*^9}, {
  3.4932964781316586`*^9, 3.493296532988659*^9}, {3.493296637623659*^9, 
  3.4932966991556587`*^9}, {3.4933747924953833`*^9, 3.493374916077733*^9}, {
  3.493375257696005*^9, 3.4933753202429247`*^9}, {3.493375351622065*^9, 
  3.493375400454516*^9}}],

Cell[BoxData["0.9997721722607134`"], "Output",
 CellChangeTimes->{{3.493375302692425*^9, 3.493375320952301*^9}, {
  3.4933753560263443`*^9, 3.4933754014002438`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   FractionBox["0.49972", "0.5"], ")"}], "20"]], "Input",
 CellChangeTimes->{{3.4933846216785*^9, 3.4933846442096443`*^9}}],

Cell[BoxData["0.9888593842733884`"], "Output",
 CellChangeTimes->{{3.4933846375221*^9, 3.493384644942238*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "3", ",", "0", ",", 
           FractionBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "6"], "]"}], 
            RowBox[{
             SqrtBox["\[Pi]"], 
             RowBox[{"Gamma", "[", 
              FractionBox["2", "3"], "]"}]}]]}], "]"}], ",", "z"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "3", ",", "0", ",", 
            FractionBox[
             RowBox[{"Gamma", "[", 
              FractionBox["1", "6"], "]"}], 
             RowBox[{
              SqrtBox["\[Pi]"], 
              RowBox[{"Gamma", "[", 
               FractionBox["2", "3"], "]"}]}]]}], "]"}]}], ",", "z"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "6"], "]"}], 
        RowBox[{
         SqrtBox["\[Pi]"], 
         RowBox[{"Gamma", "[", 
          FractionBox["2", "3"], "]"}]}]]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "z"}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.5", ",", "1", ",", "1.5", ",", "2"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2.4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "3", ",", "1", ",", "0.99099"}], "]"}], 
         ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "3", ",", "1", ",", "0.99099"}], 
           "]"}]}], ",", "z"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "0.99099"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "3", ",", "0.5", ",", "1.7579"}], "]"}],
          ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "3", ",", "0.5", ",", "1.7579"}], 
           "]"}]}], ",", "z"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "1.7579"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "3", ",", "2", ",", "0.4999673"}], 
          "]"}], ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "3", ",", "2", ",", "0.4999673"}], 
           "]"}]}], ",", "z"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "0.4999673"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4932120063638506`*^9, 3.49321211044785*^9}, {
   3.49321218181785*^9, 3.4932121904718504`*^9}, {3.4932123631818504`*^9, 
   3.4932124108618507`*^9}, {3.4932124728898506`*^9, 
   3.4932125197668505`*^9}, {3.4932133870948505`*^9, 3.49321339888385*^9}, {
   3.4932134290268507`*^9, 3.4932134428658504`*^9}, 3.493292495015659*^9, {
   3.4932932597896585`*^9, 3.493293305031659*^9}, {3.4932933701956587`*^9, 
   3.493293372611659*^9}, {3.493293540264659*^9, 3.493293673729659*^9}, {
   3.493293832522659*^9, 3.493293837960659*^9}, {3.493293939332659*^9, 
   3.493293967009659*^9}, {3.493294100026659*^9, 3.493294170692659*^9}, {
   3.493294458467659*^9, 3.493294543101659*^9}, {3.493294660753659*^9, 
   3.493294672199659*^9}, {3.493294779038659*^9, 3.4932948001246586`*^9}, {
   3.493295003974659*^9, 3.4932950064976587`*^9}, {3.4932965554646587`*^9, 
   3.493296591607659*^9}, {3.4932967070256586`*^9, 3.493296773519659*^9}, {
   3.493359621901916*^9, 3.493359640822756*^9}, {3.49335968750982*^9, 
   3.4933597221903276`*^9}, {3.4933747249474792`*^9, 3.493374760915695*^9}, 
   3.49337622837218*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Hk4VH/0OHAzIkshEm3WQkTyQbKdS7YWCqmIUpaEkBJZIkvRhlKUylJZ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      "]]}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Hk0VW/UOHD3FiWFqGgiFCKSL5JpH2VqoJCKKGVICGkgERmKJpSiVIbK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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJxN2Hc41X/4P3BKRhkpUhIaotIgDSVPfJTICCUJRUaDUoqSpKnMJBlJMlNE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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJxN1nc0lm/cAHBKRhkpUhIaolJZJSNf/JTICCUJZTcopYgkLcpMkpEkMyF7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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxF2Hk01G3YB3BbiciS7KNIZasHyeNJXCgt2mwtlggtEhKyRPZsaVEoErLP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      "]]}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxF2Hk01G3YB3BbC5GS7KNIZasHyeNJXGjXRmmxRGiRkJAlJVu2tChUEoow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      "]]}}, {{}, {}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJxF2Xk0VV38P/DSgChKZaiUTCUpSpN4o4EGc3kaVEhIIXPKcxUqkVl4Mmao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      "]]}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJxF2Xc8lW/8P/DSQGSkMiolqyShtMQbDRp2+VQkJKSQTfkchUr2Cp/MjMrK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      "]]}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["z", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{-1, 1}, {0, 2.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{-1, 
      FormBox[
       RowBox[{"-", "1"}], TraditionalForm]}, {0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {1.5, 
      FormBox["1.5`", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.4932120783128505`*^9, 3.4932121112768507`*^9, 3.4932121916938505`*^9, 
   3.4932124141768503`*^9, 3.4932125214388504`*^9, 3.4932127136328506`*^9, 
   3.4932131200388503`*^9, {3.4932134003488503`*^9, 3.4932134164088507`*^9}, 
   3.4932134850248504`*^9, 3.4932933062896585`*^9, 3.493293348080659*^9, 
   3.493293551587659*^9, 3.4932936211696587`*^9, 3.4932936523666587`*^9, 
   3.493293683564659*^9, 3.493293848028659*^9, 3.493294200210659*^9, 
   3.493294327057659*^9, 3.4932945764516587`*^9, 3.493294819670659*^9, 
   3.4932965863656588`*^9, 3.4932966171366587`*^9, 3.4932968172636585`*^9, 
   3.493359642634738*^9, 3.493359674609768*^9, 3.4933597415824623`*^9, 
   3.4933747861969633`*^9, 3.493376250135597*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "2", ",", "0", ",", 
           FractionBox[
            RowBox[{"Gamma", "[", 
             FractionBox["1", "4"], "]"}], 
            RowBox[{
             SqrtBox["\[Pi]"], 
             RowBox[{"Gamma", "[", 
              FractionBox["3", "4"], "]"}]}]]}], "]"}], ",", "z"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "2", ",", "0", ",", 
            FractionBox[
             RowBox[{"Gamma", "[", 
              FractionBox["1", "4"], "]"}], 
             RowBox[{
              SqrtBox["\[Pi]"], 
              RowBox[{"Gamma", "[", 
               FractionBox["3", "4"], "]"}]}]]}], "]"}]}], ",", "z"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}], 
        RowBox[{
         SqrtBox["\[Pi]"], 
         RowBox[{"Gamma", "[", 
          FractionBox["3", "4"], "]"}]}]]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "z"}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.5", ",", "1", ",", "1.5", ",", "2"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2.4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "2", ",", "1", ",", "0.96805"}], "]"}], 
         ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "2", ",", "1", ",", "0.96805"}], 
           "]"}]}], ",", "z"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "0.96805"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "2", ",", "0.5", ",", "1.4957"}], "]"}],
          ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "2", ",", "0.5", ",", "1.4957"}], 
           "]"}]}], ",", "z"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "1.4957"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "3", ",", "2", ",", "2", ",", "0.49972"}], "]"}], 
         ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"z", ",", "3", ",", "2", ",", "2", ",", "0.49972"}], 
           "]"}]}], ",", "z"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "0.49972"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.493375125224759*^9, 3.493375225990672*^9}, {
  3.493375331920573*^9, 3.493375339751135*^9}, {3.4933754376066113`*^9, 
  3.493375453849819*^9}, {3.493375528987905*^9, 3.493375532641774*^9}, {
  3.4933758113824177`*^9, 3.4933758259330273`*^9}, {3.493375869709222*^9, 
  3.493375931769514*^9}, {3.493375962141968*^9, 3.493376008099985*^9}, {
  3.493376043165328*^9, 3.493376071888109*^9}, {3.493376176983522*^9, 
  3.4933761889317503`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Hk0VlvcB3BEqahQlIhIhkzRTal875XhhmToSmWmFG6ZotJoTBIqU+Yo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      "]]}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Hk4VVv8P3BjqUgoSkQkQ6boplQ+98pwQzJ0pTJTCrdMUdFkHjJVpsxD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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJxF2Hk4lN3/B3BptbThKUuinRRKaZHn3WKPFKIskSgkRKlEWVqUhKIij30n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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJxF2Hk4lF/YB3CplCUVKktCiyxZSmmR7pQ9UoiyRKKQEKUS2VqUhKIiP/tO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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxF2Hk0Ve3bB3BF0qTQTzKUUqgolXoy9ZUyZEqDUolIxh5TplDSoChjkWRI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      "]]}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxF2Hk01N8bB3AhaVPoJ9kShb5RQn2z9UhZsqVFqWRL1r62bKGkRSFrEbJm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      "]]}}, {{}, {}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJxF2Hk4Fe3/B3CJilCUQspesrXhkdQbKVEhRSpboYWKEImkUlHJEvJYyq7s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      "]]}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJxF2Hk8VV24B3AJIRSlkMxKpii8knqQMpWpSGXKVFERIpFUKpR5yGvITJln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      "]]}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["z", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{-1, 1}, {0, 2.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{-1, 
      FormBox[
       RowBox[{"-", "1"}], TraditionalForm]}, {0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {1.5, 
      FormBox["1.5`", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.4933755515160913`*^9, 3.493375915445607*^9, 3.493375945949198*^9, 
   3.4933759776362877`*^9, 3.493376023098241*^9, {3.49337607001422*^9, 
   3.493376087351266*^9}, 3.493376204118133*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  FractionBox[
   RowBox[{"Gamma", "[", 
    FractionBox["1", "20"], "]"}], 
   RowBox[{
    SqrtBox["\[Pi]"], 
    RowBox[{"Gamma", "[", 
     FractionBox["11", "20"], "]"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.49337546995188*^9, 3.4933754757127857`*^9}, 
   3.4933758969790497`*^9, {3.493383402456946*^9, 3.493383411600493*^9}}],

Cell[BoxData["6.797014026653063`"], "Output",
 CellChangeTimes->{3.493375476302867*^9, 3.4933758978091927`*^9, 
  3.493383413643203*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "F", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SqrtBox["\[Pi]"], 
     RowBox[{"2", "m"}]], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"n", "+", "m", "+", "1"}], 
       RowBox[{"2", "m"}]], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "+", "1"}], 
        RowBox[{"2", "m"}]], "+", "1"}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zs1", "[", 
    RowBox[{"m_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"z", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"Re", "[", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             SuperscriptBox["x", "m"], 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"z", " ", "t", " ", "x"}], ")"}], "11"]}]], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["x", 
                 RowBox[{"2", "m"}]]}]]}]], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], "-", 
        "1"}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{
         FractionBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", 
            RowBox[{"2", "m", " "}]], "]"}], 
          RowBox[{"t", 
           SqrtBox["\[Pi]"], 
           RowBox[{"Gamma", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], 
             RowBox[{"2", "m"}]], "]"}]}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[Pi]", "2"]}], 
             FractionBox["1", "m"]}], "]"}]}], ")"}]}]}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.493383109008512*^9, {3.493383734830975*^9, 3.4933837431308947`*^9}, {
   3.4933840603817244`*^9, 3.493384085879258*^9}, 3.4933842143719807`*^9, {
   3.4934503176130037`*^9, 3.493450340853695*^9}, {3.493450867969017*^9, 
   3.4934509088828583`*^9}, {3.493450972177759*^9, 3.49345097531987*^9}, {
   3.493451035265504*^9, 3.4934510364224663`*^9}, {3.493451390589946*^9, 
   3.493451423854033*^9}, {3.493451465566511*^9, 3.493451468463635*^9}, {
   3.493452523052421*^9, 3.493452548243442*^9}, {3.4934535043466883`*^9, 
   3.493453512725193*^9}, {3.493453554436145*^9, 3.493453591936489*^9}, {
   3.493453644336871*^9, 3.493453682498145*^9}, {3.4934537618046837`*^9, 
   3.4934537819411182`*^9}, {3.493453992487764*^9, 3.493454023342218*^9}, {
   3.49345415844657*^9, 3.493454164745885*^9}, {3.4934543077896843`*^9, 
   3.4934543081632137`*^9}, {3.493459032891945*^9, 3.493459033088646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zs1", "[", 
  RowBox[{"2", ",", 
   RowBox[{"1", "/", "3"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"zs1", "[", 
  RowBox[{"2", ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.493381755895831*^9, 3.4933817781669283`*^9}, {
  3.493449814937976*^9, 3.493449839610683*^9}, {3.493451343240871*^9, 
  3.493451348390019*^9}, {3.493451434945395*^9, 3.493451436221932*^9}, {
  3.4934525588615723`*^9, 3.4934525589727783`*^9}, {3.493458912117635*^9, 
  3.493458913508103*^9}, {3.493459005790813*^9, 3.493459005932089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^2\\/\\(\\@\\(1 - x\\^4\\)\
\\\\ \\@\\(1 - \\(x\\^11\\\\ z\\^11\\)\\/177147\\)\\)\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, 1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.493459111356566*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^2\\/\\(\\@\\(1 - x\\^4\\)\
\\\\ \\@\\(1 - \\(x\\^11\\\\ z\\^11\\)\\/177147\\)\\)\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, 1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.493459111369623*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(11\\\\ x\\^13\\\\ \
z\\^10\\)\\/\\(354294\\\\ \\@\\(1 - x\\^4\\)\\\\ \\((1 - \\(x\\^11\\\\ z\\^11\
\\)\\/177147)\\)\\^\\(3/2\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.493459111377249*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.493459111381693*^9}],

Cell[BoxData["1.6687140977121508`"], "Output",
 CellChangeTimes->{
  3.4933840892768517`*^9, {3.493449818910553*^9, 3.4934498403898687`*^9}, 
   3.493450946637475*^9, 3.493450981905779*^9, 3.493451352538508*^9, 
   3.493451437250771*^9, 3.493451471934025*^9, 3.493451649259193*^9, {
   3.493452553531332*^9, 3.493452559846649*^9}, 3.493453517030265*^9, 
   3.49345359622707*^9, 3.493453655330415*^9, {3.493453786007949*^9, 
   3.4934537900063143`*^9}, {3.493454000619442*^9, 3.493454026894864*^9}, 
   3.493454169881124*^9, 3.493458914696589*^9, 3.4934590067746897`*^9, 
   3.493459111384038*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^2\\/\\(\\@\\(1 - x\\^4\\)\
\\\\ \\@\\(1 - \\(\\(x\\^11\\\\ z\\^11\\)\\)\\)\\)\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, 1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.493459111392056*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^2\\/\\(\\@\\(1 - x\\^4\\)\
\\\\ \\@\\(1 - \\(\\(x\\^11\\\\ z\\^11\\)\\)\\)\\)\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, 1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.493459111399399*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(11\\\\ x\\^13\\\\ \
z\\^10\\)\\/\\(2\\\\ \\@\\(1 - x\\^4\\)\\\\ \\((1 - \\(\\(x\\^11\\\\ \
z\\^11\\)\\))\\)\\^\\(3/2\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.4934591114070063`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.4934591114097147`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.4934591114124804`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.8339688333594676`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.30211506127833815` \
\[InvisibleSpace]\\)\\) - \\(\\(0.29558396871284637`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.010945254173768215`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.4934514371609497`*^9, 3.493451471910658*^9, 3.49345164923806*^9, {
   3.49345255350381*^9, 3.493452559822632*^9}, 3.493453517001165*^9, 
   3.493453595636958*^9, 3.493453655300612*^9, {3.493453785981677*^9, 
   3.493453789981511*^9}, {3.4934540003870373`*^9, 3.493454026876957*^9}, 
   3.4934541698547373`*^9, 3.493458914526408*^9, 3.4934590067571363`*^9, 
   3.493459111416624*^9}],

Cell[BoxData["0.9952131887034374`"], "Output",
 CellChangeTimes->{
  3.4933840892768517`*^9, {3.493449818910553*^9, 3.4934498403898687`*^9}, 
   3.493450946637475*^9, 3.493450981905779*^9, 3.493451352538508*^9, 
   3.493451437250771*^9, 3.493451471934025*^9, 3.493451649259193*^9, {
   3.493452553531332*^9, 3.493452559846649*^9}, 3.493453517030265*^9, 
   3.49345359622707*^9, 3.493453655330415*^9, {3.493453786007949*^9, 
   3.4934537900063143`*^9}, {3.493454000619442*^9, 3.493454026894864*^9}, 
   3.493454169881124*^9, 3.493458914696589*^9, 3.4934590067746897`*^9, 
   3.493459111417886*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "[", 
  RowBox[{"0", ",", "9", ",", "5", ",", 
   RowBox[{"1", "/", "3"}], ",", "3.635502821695969`"}], "]"}]], "Input",
 CellChangeTimes->{{3.493383917100965*^9, 3.4933839629931707`*^9}, 
   3.493384097502676*^9, {3.493451491974365*^9, 3.493451513822339*^9}, {
   3.493451778865546*^9, 3.493451781445457*^9}, {3.493451838816884*^9, 
   3.4934518610378027`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493451862052356*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(y\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({y}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({3.00349368109034`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(1.0000000052330498` \
\[InvisibleSpace]\\)\\) - \\(\\(0.5869794588124704`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.696864541012845`\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and error \
estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", \
ButtonNote -> \\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493451862062142*^9}],

Cell[BoxData["1.0000000052330498`"], "Output",
 CellChangeTimes->{{3.493381765003083*^9, 3.4933817788322678`*^9}, 
   3.4933818175467463`*^9, {3.493381967868515*^9, 3.493382032311379*^9}, {
   3.493383191938189*^9, 3.493383208108658*^9}, 3.493383963631751*^9, 
   3.493384098732297*^9, {3.493451502438156*^9, 3.493451514814311*^9}, 
   3.4934517820086937`*^9, {3.493451843836084*^9, 3.493451862066045*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", 
          RowBox[{"2", "m"}]], "]"}], 
        RowBox[{
         SqrtBox["\[Pi]"], 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"m", "+", "1"}], 
           RowBox[{"2", "m"}]], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
     "data1", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
     "data2", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"zs1", "[", 
        RowBox[{"m", ",", 
         RowBox[{"1", "/", "3"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "0.5"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"zs1", "[", 
        RowBox[{"m", ",", 
         RowBox[{"1", "/", "4"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "0.5"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"zs1", "[", 
        RowBox[{"m", ",", 
         RowBox[{"1", "/", "5"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "0.5"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"zs1", "[", 
        RowBox[{"m", ",", 
         RowBox[{"1", "/", "6"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "0.5"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "6.8"}], "}"}]}], ",", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "10"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}], ",", "Red", ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}], ",", "Orange", ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"Darker", "[", "Cyan", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Cyan", "]"}], ",", "Dashed"}], "}"}], ",", 
      "Blue", ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"Darker", "[", "Magenta", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Magenta", "]"}], ",", "Dashed"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "14"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      SubscriptBox["z", "*"]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
        "8", ",", "9", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
       "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4934542116139793`*^9, 3.493454270958611*^9}, {
   3.4934543291610937`*^9, 3.49345434459543*^9}, {3.493457498920096*^9, 
   3.4934575638582153`*^9}, {3.493457607369031*^9, 3.4934576130969763`*^9}, {
   3.493457668339283*^9, 3.49345767055529*^9}, {3.493457810191656*^9, 
   3.493457811787896*^9}, {3.493457924707768*^9, 3.4934579259878483`*^9}, {
   3.493457960536809*^9, 3.4934579606898413`*^9}, {3.4934580299010363`*^9, 
   3.493458031162015*^9}, {3.49345812469932*^9, 3.493458249337955*^9}, {
   3.493458483128641*^9, 3.4934584849998198`*^9}, 3.493458519913316*^9, {
   3.4934585585486507`*^9, 3.493458689407571*^9}, {3.493458809810717*^9, 
   3.49345881227861*^9}, {3.4934590603151293`*^9, 3.493459097776823*^9}, {
   3.4934592799449863`*^9, 3.493459280707713*^9}, {3.493459317870379*^9, 
   3.493459318071254*^9}, {3.493459383675724*^9, 3.493459388814045*^9}, {
   3.493459483356955*^9, 3.4934595140636473`*^9}, {3.49345977920471*^9, 
   3.49345978869909*^9}, {3.493459824310004*^9, 3.493459900902019*^9}, {
   3.493460565158401*^9, 3.4934606162034616`*^9}, {3.4934607402965384`*^9, 
   3.493460749798184*^9}, {3.493460798874805*^9, 3.493460859117052*^9}, {
   3.493460890983138*^9, 3.493460892185266*^9}, {3.493461081152711*^9, 
   3.493461092230214*^9}, {3.493461126055377*^9, 3.4934611261452847`*^9}, {
   3.493461171783185*^9, 3.4934612484208183`*^9}, {3.4934616664851007`*^9, 
   3.4934616731791897`*^9}, {3.49424078997863*^9, 3.494240865774597*^9}, {
   3.494240901317748*^9, 3.494240901470522*^9}, {3.4942409582056828`*^9, 
   3.494240961442918*^9}, {3.494241001096533*^9, 3.494241003224009*^9}, {
   3.4942410852363043`*^9, 3.4942411004493837`*^9}, {3.4942411382810087`*^9, 
   3.49424114665135*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^1.`\\/\\(\\@\\(1 - \
x\\^2.`\\)\\\\ \\@\\(1 - \\(x\\^11\\\\ z\\^11\\)\\/177147\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241207419445*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^1.`\\/\\(\\@\\(1 - \
x\\^2.`\\)\\\\ \\@\\(1 - \\(x\\^11\\\\ z\\^11\\)\\/177147\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.4942412074264603`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(11\\\\ x\\^12.`\\\\ z\\^10\
\\)\\/\\(354294\\\\ \\@\\(1 - x\\^2.`\\)\\\\ \\((1 - \\(x\\^11\\\\ \
z\\^11\\)\\/177147)\\)\\^\\(3/2\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241207431644*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241207437141*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.4942412091473494`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.\
99851439429033551323407202904292034872923977673053741455078125`65.\
954589770191}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". \
NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.3861401491597116` \
\[InvisibleSpace]\\)\\) - \\(\\(0.23479854898029998`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.028494268034425063`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.4942412092626877`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241209269375*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.\
99851439429033551323407202904292034872923977673053741455078125`65.\
954589770191}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". \
NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.3861401491597116` \
\[InvisibleSpace]\\)\\) - \\(\\(0.23479854898029998`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.028494268034425063`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241209275172*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241209278893*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"slwcon\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" \
will be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241209281948*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.\
99851439429033551323407202904292034872923977673053741455078125`65.\
954589770191}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". \
NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.38614642809018457` \
\[InvisibleSpace]\\)\\) - \\(\\(0.23466257947217803`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.0283703870028457`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241209287837*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"ncvb\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241209290728*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.493459908084381*^9, 3.493460617749732*^9, 
  3.4934608602725067`*^9, 3.493460894653306*^9, 3.493461150025523*^9, 
  3.493461204060308*^9, 3.4934612501992207`*^9, 3.4934616748697023`*^9, 
  3.494240830420578*^9, 3.494240869815255*^9, 3.494240980987554*^9, 
  3.494241104620985*^9, 3.494241216537918*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Dashing[{Small, Small}], 
    LineBox[{{1., 1.}, {2., 1.6692536833481466`}, {3., 2.319190533927857}, {
     4., 2.963064151270333}, {5., 3.6042505263300897`}, {6., 
     4.244010313865284}, {7., 4.882921946891769}, {8., 5.521288282109717}, {
     9., 6.159283287194434}, {10., 6.797014026653063}}]}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7L3cJ68sjH9rD+H/sOdKZ5GdXPIeymdwCKmV
Cj15A8ZncYDpg9AcaHweNL4AGl8IjS+CxhdD40ug8aXQ+DJofDk0vgIaXxGN
r4TGV0bjq8D5ADIgJ3A=
     "]]}, 
   {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
    LineBox[{{1., 1.}, {2., 1.}, {3., 1.}, {4., 1.}, {5., 1.}, {6., 1.}, {7., 
     1.}, {8., 1.}, {9., 1.}, {10., 1.}}]}, 
   {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7AVurdvu9f+9PYT/w17ufdo3poSvUD6DQ2SN
1MNYqV9QPovDF8sV6+bK/IXyORxKDqyaad72D8rncfh7/52HhN5/KF/A4dNu
PnWmZhhfyGGd+8MqkXUwvojDjDyh5gOnYHwxh6PWKaxBd2F8CYcXLoIH3z2H
8aUc/t248vH1OxhfxqGGyzlu2WcYX86Bi7nOaAPQ3RC+goNoh4/ESzhf0UEh
5OLZ1WwwvpJDd8KLWTzcML6yQ5RSZ8d7HhhfxWH55pIOVgEGBwC2T1Kl
     "]]}, 
   {RGBColor[1, 0.5, 0], Dashing[{Small, Small}], 
    LineBox[{{1., 2.}, {2., 2.}, {3., 2.}, {4., 2.}, {5., 2.}, {6., 2.}, {7., 
     2.}, {8., 2.}, {9., 2.}, {10., 2.}}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7DdmuL74+/+9PYT/w/5elpdGWM5XKJ/B4di5
z328m39B+SwOd4W+bWm/+R/K53CYanjs2uMQJgcIn8chdaW7f5Q3C5Qv4OBh
+4n98TxWKF/IgSEp4CdvHhuUL+Lg4rPgnPcbGF/MQWPnNE8RG3YoX8Khf5HW
jlkFML6Uw8x5N+PKp8D4Mg5aIbtmbl8L48s5mB+cWP1tP4yv4DBNrlG74CyM
r+igrDXr8+TrML6Sw6SkO89C7sP4yg5fAh+vD+bkgPJVHPISvyYECnM4AAAg
sU66
     "]]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
    LineBox[{{1., 3.}, {2., 3.}, {3., 3.}, {4., 3.}, {5., 3.}, {6., 3.}, {7., 
     3.}, {8., 3.}, {9., 3.}, {10., 3.}}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7Ms4ul/9///eHsL/YX/+3Fq7qpyvUD6Dw7bu
ncnaW39B+SwOqqm77pu++Q/lczi4HCuLY+tmcoDweRxuTxJPeiLCCuULOEy/
xfmtopEdyhdyeM/90bdqJSeUL+LwhtM0/mUiN5Qv5uAkq+TruJAHypdw2FEX
dEC2nhfKl3JgXbx/sqskH5Qv4/DihzRPXhuML+cw/4F8wJSrML6CQ1LfvmN+
AvxQvqLDp+vppmdsYHwlB7mKXnX5eBhf2YFB5Y8CexWMr+JQecwoKKuf3wEA
nAFJsA==
     "]]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Dashing[{Small, Small}], 
    LineBox[{{1., 4.}, {2., 4.}, {3., 4.}, {4., 4.}, {5., 4.}, {6., 4.}, {7., 
     4.}, {8., 4.}, {9., 4.}, {10., 4.}}]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7D//df3///97ewj/h31As9bm6pyvUD6DQ0/C
OW/Hrb+gfBaHo/42bL/f/IfyORyUGPbOquhlcoDweRz+6mf6X1VghfIFHIp+
Ru5Zup4dyhdycCzfYvbFhAvKF3HwCGL3u7SYB8oXc1hsf2DTucd8UL6EQ8rT
dT3q2QJQvpTD03+rlJlMBKF8GYdTfCHC987C+HIOJzmb37g5CkH5Cg6XN9zZ
8Gg6jK/o0Ca64szsmzC+ksNE9dOyNjzCUL6yw/pT2+2vG8P4Kg5LX+gVeAQL
OwAAsoxPiw==
     "]]}, 
   {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
    LineBox[{{1., 5.}, {2., 5.}, {3., 5.}, {4., 5.}, {5., 5.}, {6., 5.}, {7., 
     5.}, {8., 5.}, {9., 5.}, {10., 5.}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQEf7KecrALTEP4P+6WJpRerc75C+QwOHVnvhZ23
/oLyWRxuKC0T4n77H8rncJBdffvs6l4mBwifx8HbTnfbZUVWKF/AYXfcpq3b
N7ND+UIODgbKnarOXFC+iMPWXdEMued4oHwxh/LblU7/AvihfAmHlaoPFs16
IADlSzlU+cyc6cguBOXLOPjZPjBcJSgM5cs5yPBPP9P7DcZXcFh2qeRM5yYR
KF/RYc2Oxe59HqJQvpJDyHlph2f7YHxlh5SFszb7yYhB+SoOprP/Jk5IE3MA
AJPKS2E=
     "]]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Dashing[{Small, Small}], 
    LineBox[{{1., 6.}, {2., 6.}, {3., 6.}, {4., 6.}, {5., 6.}, {6., 6.}, {7., 
     6.}, {8., 6.}, {9., 6.}, {10., 6.}}]}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox["m", TraditionalForm], 
    FormBox[
     SubscriptBox["z", "*"], TraditionalForm]},
  AxesOrigin->{1, 0},
  AxesStyle->(FontSize -> 14),
  PlotRange->{{1., 10.}, {0, 6.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}, {4, 
      FormBox["4", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {6, 
      FormBox["6", TraditionalForm]}, {7, 
      FormBox["7", TraditionalForm]}, {8, 
      FormBox["8", TraditionalForm]}, {9, 
      FormBox["9", TraditionalForm]}, {10, 
      FormBox["10", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}, {4, 
      FormBox["4", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {6, 
      FormBox["6", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{3.493459920132004*^9, 3.493460631323481*^9, 
  3.493460875909478*^9, 3.4934609104173*^9, 3.493461161844935*^9, 
  3.4934612170226727`*^9, 3.4934612642265587`*^9, 3.493461688013544*^9, 
  3.4942408455851803`*^9, 3.494240884357813*^9, 3.494240995387434*^9, 
  3.494241120113554*^9, 3.49424122239769*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox["x", "m"], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", " ", "x"}], ")"}], "10"]}]], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x", 
           RowBox[{"2", "m"}]]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4934505077169447`*^9, 3.493450584174662*^9}, {
  3.493450622570229*^9, 3.493450669409217*^9}, {3.493450755704092*^9, 
  3.493450760554131*^9}, {3.493450794199568*^9, 3.4934508533896303`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["5", "4"], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"209", " ", 
    SuperscriptBox["a", "20"], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}]}], 
   RowBox[{"7072", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["5", "4"], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"5974227", " ", 
    SuperscriptBox["a", "40"], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}]}], 
   RowBox[{"382915072", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["5", "4"], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "10"], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["13", "4"], "]"}]}], 
   RowBox[{"8", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["15", "4"], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"1121575", " ", 
    SuperscriptBox["a", "30"], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["13", "4"], "]"}]}], 
   RowBox[{"23409216", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["15", "4"], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"829927945", " ", 
    SuperscriptBox["a", "50"], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["13", "4"], "]"}]}], 
   RowBox[{"28035570688", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["15", "4"], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.4934505884679403`*^9, 3.493450617280965*^9}, 
   3.493450666597455*^9, {3.493450753411014*^9, 3.493450824006393*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      FractionBox["1", 
       RowBox[{"2", "m"}]], "]"}], 
     RowBox[{
      SqrtBox["\[Pi]"], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], 
        RowBox[{"2", "m"}]], "]"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.493452096224454*^9, 3.4934522208132143`*^9}, {
  3.493452428871373*^9, 3.493452498245283*^9}, {3.4934533334744253`*^9, 
  3.493453359902791*^9}, {3.493453400737246*^9, 3.4934534656577063`*^9}, {
  3.4934536163320017`*^9, 3.493453628468072*^9}, {3.493462976097904*^9, 
  3.493463038621676*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "m"}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "EulerGamma"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", "2"]}], "]"}]}], "\[Pi]"]}], ",", 
     FractionBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", 
        RowBox[{"2", "m"}]], "]"}], 
      RowBox[{
       SqrtBox["\[Pi]"], 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"m", "+", "1"}], 
         RowBox[{"2", "m"}]], "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.493463050546588*^9, 3.4934630835833893`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVj2s0lAkAhj/GjJlxGTMMZj5h5otNkekyldExL9tdtRHpCFtju6kMynLo
QmtcTkuKnHYRttbmsukia0ultpAYt42xNjqjHJdCJZVR1v54z/PnOc85r0ih
9N2tTxDEptn9z/baIf4scOjz6de/hOvkZxj/xjDoBJ7QhM3MaJ18y0Z1tzGb
gBP7Unl4vE6u7rqeL7Ag8NKy+oAsVSd/PBrvsGQegWDJ86G2Ip281sZUumcL
gY2hkgHiqU5+JXaxX1MhgQWPW3tD3KflaZL4s+c99TCYzW0VMj/LnRdM8D0u
6EPpHT5Me/hF3i/PHGnop0FEZJKeiwh4Z7tPjYvpiK8sSVZOEyg8rOY4HmMg
6OPV9E6NHpiHkmJQawjFba1LarE+gt+IBvbasjBmoh8WpaLhu5vqdOfv2Tgk
0w577zTA8awLKZ1VRjAbeGUQ4UyHato/NZ1nApno5a0mFgMFJyQ9TgGmSOsx
ZB/RMHDAS7g39BwHjcqRfPZFQ3Ab3k/7xZghM6umufs4Ex90yrEway6OLqvO
eefNwtb3wbsN67kY21ekWz2fjdSMjpioKB62Rnv/mmJghPrKwCVbeOZ4RtgP
mrca4Wihf1TlPXO8JrV1mnJjuAsUgad2WUBcpfYYjDNBRID20aAZH719l30l
gaY4Lh1utrjDx6n+r8v2SjnIKaSduBFsCdcbSeoJwgxz2zJvaIysELQyhN+u
NENNhuuZiCtWIOnNl/26zODyyt+oa5M1OmR5veqVXFhwxpkPp6yxeYVC8bKU
C/q93AoqT4Dg6DuLi7g8HFx6u5vlLcTCOI7PpwQeytcrCu9OCvFx5D53/SgP
kyNCs4EcEv75LDsPP3NUbV1Ly15lgyOW6+JaHpgjYZ2qoHLABl+1kGLG/Nlf
zzZoLqrmoH3im4NLT1vAfXlStmCxLaCNM5iZtkCwbcsnvQ5beHLch8JD+Zhs
TNdGJNqBYfCWjG/nY6O+q8yJZ4/gFR65zjJLsMcCffQU9vi9e7jmaYElfriL
0rxqe9R6ZTiTplZI9KsIiGSJsGekbpAebQVZc9ca1i4RWnZMvv3xhRX6+KuS
mH+IIHFLLjDytQbLwc3S01CMudvKzrtWW2PUcnBoZYgYPbL6vjFHAba32PGi
KsRw+Db2sH+GABUBuammM2LsG08ruf5OgPsPWhHuT0G5/qxL+S4htk9kbDIs
psDUun7Z0CBEndpLovyNQqLxpWX8RiGWlkzyui5TmFpmrex7IgQnJERTXEZh
5BTx/HDLrF/vErrmGgW1tO1+XqcQ0tymWFUNhXNpUarRF0LwvNiXaB0UqEU3
jc/qkUiwuZt84G8KeTucVgfRSIxORu7veEqBn5x/zJFO4nFZ98KLGgqMHtXo
Leaszy/506uXwlDSttZ+DomxwbUtiUMUrmo+ZEltSQT9pbs2NExhHu1g04wd
icb8imyfVxSKXJ4bNIpIFPtaBYrGKGSdbIgOcSARUjPwonaCQqzzTwEpziSa
cn6unzdJ4c02k0yfhSRkkZtLMz9QCEtMbCAlJPiOVcqdUxR2dO53u7qExEki
zLdBR6Gd6I2Mk5IY/2eOVPKZgvcC39JVy2f7N9uszn+h8Mi/TmvqNts/rZqa
maHgkSAju2Uk/gNqXATw
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkWs01AkAxWdovDPmzfyRmT+iJixZB53mklQrWymrpsyWSKuHV5ucHt6x
2yFKtpNnh2yqbU557HaISUSlUVSG9FQyKa/VpEF29sM9vy/3/D7cKwiLDorQ
oVAogdr8zy65iqMFjr+MOLiiViPO0+tP0KNRMKaoetdbrxGvX6voNTGiQMWM
8I5p1ogVPdeLLdgUuO04da6oUyO+O3LYzs2Bgn9VU46TKo1Ybmnqvms9BSfi
PUpKrKfFVw+5buooo0DkKQ17nTkt/s3l8KmzPlSkhjxdI5TMiEWLJznLS3Tw
c/EVjw8238QD4tzh9gFdZD4RbI1onxMH5HtrxoQ0HO/a37exmoKyeAXd/qge
so5eZOefpsJgX3oC5PoYkT1qTQvXQei4YDDS2hA5YAwU++sivFaRLTpoBO4Z
S/N1tvNw7HRJ5tM6Yzw+82781cQ8ZMwEZ2Uz56PWd/vKqi4aSpNcnjmGmKIy
kVUbUa6HPb78yJ1n6DBh7HR6Ha0PRvvnmU0JZghNb244G2iAL9PRo1HmDLw1
vRAtsTTExs+hEfptDMQtjF++ZcYQWTndCXFxTGQrlgtJpRHaaiRu65ks+FY2
BehdMMaRsuC4miYWeNK43Q5pJvC2CJOc2MEG9askJipoPmJC3rQOmXGQN3Ig
ctjVFMfcPzxg3+QARZ/YfnQ6Csp0k6pDuRAveLOutZ8O20e51UpjHupjomaa
Q83QkOOcF3OVh/h5ridvtJphycdg455Ac3iICqdKFzPApo8ZtGjM0eLWQNqf
Y4DWVCgjiyww+eS2/UoqE3uX1vcaBvBBV9Fu6MYycWVNWFmjmg9MrAiofsGE
ephvNlhAIBlH5LN+LNRtXKWb72eJ52q57H01C8mrM0prBi0RlFyXuI9gQ/j8
B2V5hhVKlx3wGExmw9sjPd/C1RoVTg/XfRthI9S68yu12xperWNF1cEcqO9l
v4lJWYCaCTrboJWDtTrOXo5MG7RfTdmrEXFhNCrZQA2zwcld5Q9eneIirRGX
iv6xgWOTw/e7qDykbJKFxBoK8CnbOOH33Tx4PejxN9whQOV3yvxAJQ8vOX7p
Bn8L0O/pzKb5m8PQzpProy8EvT7Fe9sVc4xwh1TLpEK85FdYBREW2Ny5gBkn
EyJ8PHH+UKoFZCGFWaZzQnyUH10cP2SBW80PsT+YRPn5pIGin/jYPJkTqF9J
wn7vkDjyJh93FL4u0X+SGO1q9nBt4mNplZrZc5HE6/FU51m5dmepVFl5mcTs
vhrr0y3aftuSnf7XSNiq+6cb7/PhXthxKKOBxHvN6mvcPj6YvkYVut0kvJyu
G9zR/pJs2Xh8z2MSw5rA2dwpPkbUsb90PyGxcNHD8a0aPu5e7nUqV5JY1JrZ
Nz6r7XOqbvi+IBGX1HLJikZgdGhVZ4qKhE/eIf9fWQS23Z6+pvpAwvHLEU9w
CNwrluVv+EjiPHO3yJhHoDKIJxGMkug9NsE4zycgbRh8K58koa5XPusQEOgo
ONfmoCbBlbIUf5AEvGJ/vJT7hcStF0vlYXYEOPZ10ds1JOxyRRVTDgRSKVFB
7dMkTO7rFNxeRGCsz8rdZZZE/1RTZo5I6699xDv7jcRf1uGJW5y0/pMZmrk5
Ejk+o1G2LgT+A7IQEao=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 2.},
  PlotRange->{{2, 10}, {1.6692537903709037`, 6.807468820043196}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.493463084035989*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "m"}], "\[Pi]"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      TagBox["\[DoubledGamma]",
       Function[{}, EulerGamma]]}], "-", 
     TemplateBox[{"0",FractionBox["1", "2"]},
      "PolyGamma2"]}], "\[Pi]"]}], TraditionalForm]], "Input",
 CellChangeTimes->{{3.493463024250944*^9, 3.4934630475822763`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4934521721040154`*^9, 3.493452173513382*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"ArcTan", "[", "x", "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.493454406629643*^9, 3.493454414733399*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", " ", 
   RowBox[{"ArcTan", "[", "x", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.493454415213912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"zs1", "[", 
    RowBox[{"m", ",", "1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "10", ",", "0.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4942410351035223`*^9, 3.494241035254994*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^1.`\\/\\(\\@\\(1 - \
x\\^2.`\\)\\\\ \\@\\(1 - \\(\\(x\\^11\\\\ z\\^11\\)\\)\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038479475*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^1.`\\/\\(\\@\\(1 - \
x\\^2.`\\)\\\\ \\@\\(1 - \\(\\(x\\^11\\\\ z\\^11\\)\\)\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4942410384859047`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(11\\\\ x\\^12.`\\\\ z\\^10\
\\)\\/\\(2\\\\ \\@\\(1 - x\\^2.`\\)\\\\ \\((1 - \\(\\(x\\^11\\\\ \
z\\^11\\)\\))\\)\\^\\(3/2\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038492208*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038495905*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038608885*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.8847500833594676`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.5034441384039025` \
\[InvisibleSpace]\\)\\) - \\(\\(0.39823082591489917`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.01738763496809096`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038624011*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038833682*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.8339688333594676`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.3021150873035766` \
\[InvisibleSpace]\\)\\) - \\(\\(0.2955838801464591`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.01094520298916535`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4942410388386393`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038946472*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"slwcon\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" \
will be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038958803*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.8183749166405324`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.21965737539636032` \
\[InvisibleSpace]\\)\\) - \\(\\(0.24440893168851832`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.00871712669468633`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038964713*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"ncvb\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241038967884*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4942410433584013`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241047163144*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241050488199*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"lstol\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.494241050627681*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data1", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.9179008781449991`", ",", "0.9829803053609976`", ",", 
    "0.9952131902863735`", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
    ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", "1", ",", "1", ",", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.494241068800561*^9, 3.494241071618506*^9}, {
  3.494241156294076*^9, 3.494241199237323*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"zs1", "[", 
    RowBox[{"m", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "10", ",", "0.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.493457712782073*^9, 3.493457797693082*^9}, {
  3.4934578952827044`*^9, 3.493457895412945*^9}, {3.493457985609488*^9, 
  3.493458018701833*^9}, {3.49345810459276*^9, 3.4934581139614143`*^9}, {
  3.493458382961443*^9, 3.493458387904191*^9}, {3.493459119865314*^9, 
  3.493459121438011*^9}, {3.494240171441834*^9, 3.494240171571733*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^1.`\\/\\(\\@\\(1 - \
x\\^2.`\\)\\\\ \\@\\(1 - \\(x\\^11\\\\ z\\^11\\)\\/2048\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, 1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240240276808*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\^1.`\\/\\(\\@\\(1 - \
x\\^2.`\\)\\\\ \\@\\(1 - \\(x\\^11\\\\ z\\^11\\)\\/2048\\)\\)\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to non-numerical \
values for all sampling points in the region with boundaries \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, 1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.49424024028473*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"inumr\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The integrand \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(11\\\\ x\\^12.`\\\\ z\\^10\
\\)\\/\\(4096\\\\ \\@\\(1 - x\\^2.`\\)\\\\ \\((1 - \\(x\\^11\\\\ \
z\\^11\\)\\/2048)\\)\\^\\(3/2\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" has evaluated to \
non-numerical values for all sampling points in the region with boundaries \\\
\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\({0, \
1}\\)}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240240392474*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \\\"inumr\\\
\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240240397423*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241078861*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.991925573252933`15.954589770191005}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.4719239736757577` \
\[InvisibleSpace]\\)\\) - \\(\\(0.3133025602525304`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.01765793926551599`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241168799*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241179825*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.991925573252933`15.954589770191005}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.4719239736757577` \
\[InvisibleSpace]\\)\\) - \\(\\(0.3133025602525304`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.01765793926551599`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241185467*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241189061*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"slwcon\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" \
will be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241191832*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({x}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.991925573252933`15.954589770191005}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.47192691357482364` \
\[InvisibleSpace]\\)\\) - \\(\\(0.313286962806786`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.017645238116431042`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241197153*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"ncvb\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240241293913*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.4942402508949842`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.493457741954701*^9, 3.4934577982871027`*^9}, 
   3.4934578962758837`*^9, {3.4934579895927877`*^9, 3.493458019171459*^9}, 
   3.493458114451046*^9, 3.493458389633752*^9, 3.4934591220185013`*^9, 
   3.494240257323214*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999135577734837`", ",", "1.3359403252679338`", ",", 
   "1.631437186537161`", ",", "1.8194863150162037`", ",", 
   "1.9077678682915833`", ",", "1.9487536286305833`", ",", 
   "1.9694844747243647`", ",", "2.0187174425534598`", ",", 
   "2.035187395485667`", ",", "1.9915332995039858`", ",", 
   "1.9941241780946317`", ",", "1.995830483106658`", ",", 
   "1.9969848329643858`", ",", "2.000336069555833`", ",", 
   "2.0004445932727415`", ",", "2.0032573775774978`", ",", 
   "2.00539513608607`", ",", "2.0063162485933335`", ",", 
   "2.0078230534185937`"}], "}"}]], "Output",
 CellChangeTimes->{3.49424026143274*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data2", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.9999135577734837`", ",", "1.3359403252679338`", ",", 
    "1.631437186537161`", ",", "1.8194863150162037`", ",", 
    "1.9077678682915833`", ",", "1.9487536286305833`", ",", 
    "1.9694844747243647`", ",", "1.98", ",", "1.987", ",", 
    "1.9915332995039858`", ",", "1.9941241780946317`", ",", 
    "1.995830483106658`", ",", "1.9969848329643858`", ",", 
    "2.000336069555833`", ",", "2.0004445932727415`", ",", 
    "2.0032573775774978`", ",", "2.00539513608607`", ",", 
    "2.0063162485933335`", ",", "2.0078230534185937`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.493459162454466*^9, 3.493459186263549*^9}, {
   3.4934592168555603`*^9, 3.493459240313746*^9}, {3.49345927370942*^9, 
   3.4934592746637287`*^9}, 3.494240733564911*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorData", "[", "\"\<DarkRainbow\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.49346013879069*^9, 3.493460142422079*^9}, {
  3.4934603807620296`*^9, 3.4934603872623158`*^9}}],

Cell[BoxData[
 RowBox[{"ColorDataFunction", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1"}], "}"}], ",", 
  PanelBox[
   StyleBox[
    GraphicsBox[RasterBox[CompressedData["
1:eJzlVPk71PsXVyglSyMtVNY2JNtVXek1FcmShPYkypLJUlokblRalHJx00WE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      "], {{0, 0}, {1, 1}}],
     AspectRatio->NCache[
       Rational[1, 8], 0.125],
     ImageSize->65,
     PlotRange->{{0, 1}, {0, 1}}],
    StripOnInput->False,
    CacheGraphics->False],
   FrameMargins->5], "]"}]], "Output",
 CellChangeTimes->{3.493460143104672*^9, 3.4934603880510674`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorDataFunction", "[", "0.5", "]"}]], "Input",
 CellChangeTimes->{{3.4934604316705303`*^9, 3.493460443325697*^9}}],

Cell[BoxData[
 RowBox[{"ColorDataFunction", "[", "0.5`", "]"}]], "Output",
 CellChangeTimes->{{3.493460439763906*^9, 3.4934604437469673`*^9}}]
}, Open  ]]
},
WindowSize->{1662, 1124},
WindowMargins->{{Automatic, 0}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 151, 3, 32, "Input"],
Cell[721, 27, 113, 2, 36, "Output"]
}, Open  ]],
Cell[849, 32, 2340, 55, 154, "Input"],
Cell[CellGroupData[{
Cell[3214, 91, 579, 9, 32, "Input"],
Cell[3796, 102, 165, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3998, 109, 170, 4, 54, "Input"],
Cell[4171, 115, 110, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4318, 121, 5308, 140, 185, "Input"],
Cell[9629, 263, 78022, 1299, 395, 58361, 976, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87688, 1567, 4642, 131, 185, "Input"],
Cell[92333, 1700, 48201, 812, 395, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140571, 2517, 370, 10, 80, "Input"],
Cell[140944, 2529, 136, 2, 31, "Output"]
}, Open  ]],
Cell[141095, 2534, 3033, 83, 182, "Input"],
Cell[CellGroupData[{
Cell[144153, 2621, 545, 10, 55, "Input"],
Cell[144701, 2633, 1254, 21, 72, "Message"],
Cell[145958, 2656, 1254, 21, 72, "Message"],
Cell[147215, 2679, 1305, 23, 64, "Message"],
Cell[148523, 2704, 998, 17, 24, "Message"],
Cell[149524, 2723, 596, 9, 31, "Output"],
Cell[150123, 2734, 1251, 21, 57, "Message"],
Cell[151377, 2757, 1251, 21, 57, "Message"],
Cell[152631, 2780, 1299, 23, 59, "Message"],
Cell[153933, 2805, 1000, 17, 24, "Message"],
Cell[154936, 2824, 984, 17, 24, "Message"],
Cell[155923, 2843, 1857, 30, 24, "Message"],
Cell[157783, 2875, 596, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158416, 2889, 390, 7, 32, "Input"],
Cell[158809, 2898, 617, 11, 24, "Message"],
Cell[159429, 2911, 1485, 24, 24, "Message"],
Cell[160917, 2937, 406, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161360, 2947, 6063, 149, 184, "Input"],
Cell[167426, 3098, 1177, 20, 72, "Message"],
Cell[168606, 3120, 1179, 20, 72, "Message"],
Cell[169788, 3142, 1226, 21, 64, "Message"],
Cell[171017, 3165, 915, 15, 24, "Message"],
Cell[171935, 3182, 901, 15, 24, "Message"],
Cell[172839, 3199, 1840, 30, 45, "Message"],
Cell[174682, 3231, 899, 15, 24, "Message"],
Cell[175584, 3248, 1838, 30, 45, "Message"],
Cell[177425, 3280, 899, 15, 24, "Message"],
Cell[178327, 3297, 916, 15, 24, "Message"],
Cell[179246, 3314, 1837, 30, 45, "Message"],
Cell[181086, 3346, 914, 15, 24, "Message"],
Cell[182003, 3363, 1103, 18, 65, "Message"],
Cell[183109, 3383, 5402, 123, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188548, 3511, 851, 24, 68, "Input"],
Cell[189402, 3537, 1729, 56, 65, "Output"]
}, Open  ]],
Cell[191146, 3596, 768, 21, 80, "Input"],
Cell[CellGroupData[{
Cell[191939, 3621, 803, 26, 80, "Input"],
Cell[192745, 3649, 3820, 70, 235, "Output"]
}, Open  ]],
Cell[196580, 3722, 394, 12, 65, "Input"],
Cell[196977, 3736, 94, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[197096, 3741, 185, 4, 32, "Input"],
Cell[197284, 3747, 277, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197598, 3761, 277, 7, 32, "Input"],
Cell[197878, 3770, 892, 16, 57, "Message"],
Cell[198773, 3788, 894, 16, 57, "Message"],
Cell[199670, 3806, 936, 17, 59, "Message"],
Cell[200609, 3825, 633, 11, 24, "Message"],
Cell[201245, 3838, 617, 11, 24, "Message"],
Cell[201865, 3851, 1490, 24, 24, "Message"],
Cell[203358, 3877, 617, 11, 24, "Message"],
Cell[203978, 3890, 1491, 24, 24, "Message"],
Cell[205472, 3916, 617, 11, 24, "Message"],
Cell[206092, 3929, 634, 11, 24, "Message"],
Cell[206729, 3942, 1491, 24, 24, "Message"],
Cell[208223, 3968, 632, 11, 24, "Message"],
Cell[208858, 3981, 823, 14, 65, "Message"],
Cell[209684, 3997, 821, 14, 65, "Message"],
Cell[210508, 4013, 821, 14, 65, "Message"],
Cell[211332, 4029, 631, 11, 24, "Message"]
}, Open  ]],
Cell[211978, 4043, 459, 9, 32, InheritFromParent],
Cell[CellGroupData[{
Cell[212462, 4056, 592, 12, 32, "Input"],
Cell[213057, 4070, 1091, 18, 72, "Message"],
Cell[214151, 4090, 1090, 18, 72, "Message"],
Cell[215244, 4110, 1140, 20, 64, "Message"],
Cell[216387, 4132, 833, 14, 24, "Message"],
Cell[217223, 4148, 817, 14, 24, "Message"],
Cell[218043, 4164, 1708, 28, 45, "Message"],
Cell[219754, 4194, 817, 14, 24, "Message"],
Cell[220574, 4210, 1708, 28, 45, "Message"],
Cell[222285, 4240, 817, 14, 24, "Message"],
Cell[223105, 4256, 834, 14, 24, "Message"],
Cell[223942, 4272, 1709, 28, 45, "Message"],
Cell[225654, 4302, 832, 14, 24, "Message"],
Cell[226489, 4318, 1023, 17, 65, "Message"],
Cell[227515, 4337, 1021, 17, 65, "Message"],
Cell[228539, 4356, 659, 13, 31, "Output"]
}, Open  ]],
Cell[229213, 4372, 814, 15, 77, "Input"],
Cell[CellGroupData[{
Cell[230052, 4391, 198, 3, 32, "Input"],
Cell[230253, 4396, 3358, 63, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233648, 4464, 140, 2, 32, "Input"],
Cell[233791, 4468, 142, 2, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> minsurfdisk.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    334246,       5773]
NotebookOptionsPosition[    333083,       5731]
NotebookOutlinePosition[    333423,       5746]
CellTagsIndexPosition[    333380,       5743]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData["c1"], "Input",
 CellChangeTimes->{{3.493964108595874*^9, 3.493964109023267*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"37", " ", "\[Alpha]"}], "198"]}]], "Output",
 CellChangeTimes->{3.49396411049688*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"zfav", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.49396411954882*^9, 3.493964129111693*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "[", "r_", "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["r", "2"]}]], "-", 
   FractionBox[
    RowBox[{"37", " ", "\[Alpha]"}], 
    RowBox[{"198", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["r", "2"]}]]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"99", "-", 
       RowBox[{"143", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "6"]}]}], ")"}], " ", "\[Alpha]"}], 
    RowBox[{"495", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["r", "2"]}]]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]"}], "5"]}], "+", 
     FractionBox[
      RowBox[{"24", " ", 
       SuperscriptBox["r", "4"], " ", "\[Alpha]"}], "5"], "-", 
     FractionBox[
      RowBox[{"176", " ", 
       SuperscriptBox["r", "6"], " ", "\[Alpha]"}], "15"], "+", 
     FractionBox[
      RowBox[{"19", " ", 
       SuperscriptBox["r", "8"], " ", "\[Alpha]"}], "2"], "-", 
     RowBox[{
      SuperscriptBox["r", "10"], " ", "\[Alpha]"}], "-", 
     RowBox[{
      SuperscriptBox["r", "12"], " ", "\[Alpha]"}]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["r", "2"]}]]]}]}]], "Input",
 CellChangeTimes->{{3.493964216821108*^9, 3.493964221515422*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"RevolutionPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"y2", "[", "r", "]"}], "/.", 
      RowBox[{"\[Alpha]", "\[Rule]", "0.5"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "0.9999"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Opacity", "[", "0.7", "]"}]}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"2", "\[Pi]"}]}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"RevolutionPlot3D", "[", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["r", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "0.9999"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Opacity", "[", "0.7", "]"}]}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz0soA3AcB/BlactoRi5eRUpRGraZOWijzFyQXbAdhiblETVttHaQpSzy
ih1M28FhzTa1NgfKtkLjwvKIrQm1eVMbSrHv//DtU9/Dr9+3SDHc3pdCoVAK
koGfUTabS38U2sx1HMh3dPBhfumzANq9/nlo4LKWYabjzQgF8UITTDh5VijR
vhItC+NOqFiaIAYbdNk1SSOp8hzYZtHkwl9OIA8qZ2+E8EJdKYIq7aQYdi6+
Ew+aeYNQTJeOQG36jwqGJVY1FCi907Bcdq+HPS6bgfQzAeLpB3UNyr9pRnJ3
qGkdXqlDJujyzW1BUSjDDnvNZ27yTwnbA7fHKJeQ2ai/hpon1i0UMtMeYMuu
NAbP7yxE/+pRHFapahNwQ9r1R3atGKj8pGUMHw26/TsM2F0syIJTbh3xpH+z
nvTOWCsMhUdl8KuiWgn5kv1jGPEw7uHAy2EU7pmCMfgPw87Kwg==
  "]],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJysfXlYjd33fiEiQ+axIhTKLF6ptqlkpsyZlXlqkAoNRKIQUSrJUJGSIRnS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    "], {{
      {Opacity[0.7], EdgeForm[None], 
       GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNm3XcFsXXxu/dndkFRFHAAFG6JERARMRCUEQsMAgVxBYVbFEsBAW7AxMD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          "]], 
         Polygon3DBox[CompressedData["
1:eJwtm3f8V9Mfx++95577pchqSUabIhlZGUU00ZCM0tbQMFIKFbKyE5IiGaGk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          "]], Polygon3DBox[CompressedData["
1:eJwt13m8z1Uex/Gf++PeMUKYbNUgYcJQtiZDWdNiGYRkJyS7CgkVKdmyTKhQ
RvYl+3ptFUqUh7EUM1OPSsNQqCaD1Dw/j+/9432/5/P6vD/n+/2d7/mec26Z
7gNbDchIpVLrKA+tzp1KtdH4D/gA5cXOimfS5HQqdb38o7lSqRWurbBTPPUy
ktqVWGuNb8QNKBNbjrXEvhbfTcLUGn/aYmfFTem32E/ihTTXPYrK93OPfa6P
6yQD68t3D9/PPCtoCVZSfgjfe669+X7h6UU1+VZhD/H9W9yIsrAj2AC+fGqf
wpphn4l70TVxT3qUNvB1VPtd3JOK8G3DumL/jToqgb2PPab2V3FvqoVN4TlH
PT1XIflx7vWua0/sKs/DVI7vVfEZ6sE3VX4SX+6s5Fl+5mlPj9BHcn348sj3
ENdQOzWejXqpLSw/Xm53vBfsCk87upVvuvgC9eYrIj+B7xf9d6bTPPdSE9op
zkMl+MbwjaXT6nZgw7Wfzp0856644pfVtKWy7rE/xgDLre/uWHUsr9/RV21m
OhnPGNdrPKtoGXajmif0tzd+G18u7PGYH2ob88zH+mD/wD7FLmGL6U2smJr+
ao+5DuLLjw3ja8H3Lc9seiWdjH28g/nit6iKfGe+mXJn5EaovVl7PNZD7ov4
rXQj9iI2jk7xDcOKY2PFXfi+wp7CimLPY52wZfpfSnW1+2Dz5b7mG8pXTHsM
1lnuc/FgKoQ9g42gz2KOqy2IxYfYkK9gVuK7HhuIDaKLfCOx0tgkcT++f2Ym
45yVTjzhPR3vC7sJe0ncne9X/e/CZsitjLExLhe0n8FKiSfy9eX7HhuFlcEm
Y/2xYlnJuJRMJ88bz/0l35PYDdhz4o581fhmYG2xbGx7rB/uuw27ig1Wc8B9
m2LbY2GIOUAfY+exN2h6OpnPMa8viufRX9PJ3I05vMm1c8zpGCe6QTcnYg3Q
X2G+kVhr7GT0jRXBRmEPYbEAdMO+F99H99NRvoHYdXxDxc3ZNmKd3OO8uD79
DjsYc44vL98QrDF2l/5ex7pi+7APol91C7D+2Bfik3yb1XbBL0YdFcUeFGfH
mhP9yR/02w7Emof9JsYq1qxYJ/lWU1PtJ7EVcrV57qKh/PVoidomPH/D+sl/
zneCf4m4Ai2WvyfmhNwHOd/+mZzfH+NwXvxC9Cm/WLyICupvHFYbWyJ+RX8N
4n3EWol9FmOHNYxvEuuNncCOYY3ie8Mew05ix2Os4v1i3bEjsabF68cG0h+x
V2KOYzvEBfgmeuZKMV/klomb05qYO9gsrH7sE1hP7U/VHol9ITOZf+3SybuI
d1Kbbw7WAzsqPsB3LTN5b92wv2OH6Sa+iVgTbJN4MV9p8e7wuucV/H73Xyeu
Stu0H8Gz8bXiKrQVa49txSqbG5Oxptpr9LeW3nWPwthUvip8R+UqxJzHWmu/
z7M59hSsCDaNryrfcbky2Fh6UHs131y+QuIR9GdsHjYGW6/udspW20HtTrla
PK/Fe9c+FPOUrzD2ElYXW4HNxr4Rj4nfh83B3qD8fMOpFvaaeHQqOST0pdty
1o1Yh/KJh1INbBY2ErtOPIxqYrOxUVgB8dN0J/Y69ixWNiu5bxVsKjYtxoEn
LzbO76jgd+yW2xljgFXTfotnvNpcWD+qmLMmxnpVKdYMvoexD7FsrCL2ArXB
tsV3FOcNnvHUMJ28n3hP1eOcg3XADor38O3BXsTqYMuxWVhl7FWsPbY/1jos
G8uPTfDMFT3zfrka2Cyso/bHfHv5asYehXXCPol5imVg/alSzro7ACspnsDX
GFuPvYmlsQFUGZsS633sje71fHzr2AxsCLZBfAdt9yyd5PfIbYyxox1YZ2wf
VlpfY+gB7XfUzok9RW4532ysWe7ku/uX64r4FrDm2muxtHi92g1YqVhfsPHi
L6mDdr7YX+K9iLvwnou1mUq5x9o4S2HfxtpMpbFDfJ/QoliDse9ifsX5jbrp
r6CaZ7GX43xJXbECsV/FmUBfH8WZVbsaNlNuRpyt8J8ykn0/9v/i4oNxPuOr
HmsJ39tYOVqoXTf2kljzXFvEb4l3IXZJ3cxzOM5/8U3Jz+H/PXYEu4Tdic3F
zrmuiv6wVtobsLOx72ILsJba67HF4ttoqXYDbLjcInF5WoTdHecHLEv/g+iO
nPf7hGdZyPOHzGTtrx97sVxdnq2xv8U5IuafXHacCbFLcXahqrHGxrkI+5+4
K92OHVd7LN6l9m7ssj7KxjmKr0V8e9iqOAtgo6ke9jY2GbuSmax1zdLJnh97
fwmel7FG2DrxPL5N4hq0y3N18wyH5MrxTcVaxhmZb2OMMzYJuw/bjC3BimKj
6B5sATYJKy+extcKew/bhN2CTYn9AtuBrYzv3L2ei3HFpmODsR9jLmFlc/ae
+I5+wEZjt+R8W/ENXo35j63D2mlv8exXXFdjq7G22puxy67vYKuwNtqbsKXi
SrRcu3GcqWMvc/2LZ/xK/3UIStURb+G7IOgv/yH/4czkrPJDRvI/QPwvUJzv
WarPt1A8Re0W/u58P4o7UHmsQlayrjVIJ3t57OlV1G3GTmF91Ox1j1uzkn3/
T+lkrY81///2M8oD
          "]]}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0jssnlEcwOGDj9K6JU0kXYi6NJG6VkyIiJCoKNoudDJhYDG0nUw0jYWB
Ji4JQWJWo4mke2ndi3RGYmi6FM9Jh39+z3nznvc936Wwf6RnOCmEsGSqk0OI
Ltbfup4IIVffubjBBdzPW1zBN6khDFg38F+OD+rgWx7lPk6khfCRh3hM7+z9
wOOc4b5PPMmPeZaneU2f2PeFN7mAF3mHT9zXzS+ccde6Sles93XP+kB/6KH+
1CPd12M9iPv1UE/1lzniMz3Wcz3RQr0wpzznvE/jvTzPRXzGy/E74HNO5TfO
UBv3WVfqa+tOZ/1u3clNvM2tXMNfuZFX9Zt1Hc/wNlfwBG9xKb/nfP3nPYOc
x9fcy9l8wS85jXe5nhfsvdVyM8V/4jPMZ77SGmfM0ed6qT2arWXabbL4mXaZ
TC7VV+ZRfLZ3lPBD7tAMbdd0bdNW84Bb1E8XmtVrQ5Mm4ufWFK3X5HhuF98m
/f//3QPVSEw5
        "]]}, {}, {}, {
       Line3DBox[{572, 739, 1731, 573, 1791, 749, 596, 1794, 759, 607, 1799, 
        769, 618, 1804, 779, 629, 1811, 789, 640, 1819, 799, 651, 809, 1761, 
        662, 819, 673, 1830, 829, 684, 1834, 839, 695, 1839, 849, 706, 1845, 
        859, 717, 1853, 869, 728}], 
       Line3DBox[{574, 740, 1732, 575, 750, 1742, 597, 1795, 760, 608, 1800, 
        770, 619, 1805, 780, 630, 1812, 790, 641, 1820, 800, 652, 810, 1762, 
        663, 820, 1771, 674, 830, 685, 1835, 840, 696, 1840, 850, 707, 1846, 
        860, 718, 1854, 870, 729}], 
       Line3DBox[{576, 741, 1733, 577, 751, 1743, 598, 761, 1750, 609, 771, 
        620, 1806, 781, 631, 1813, 791, 642, 1821, 801, 653, 811, 1763, 664, 
        821, 1772, 675, 831, 1779, 686, 841, 697, 1841, 851, 708, 1847, 861, 
        719, 1855, 871, 730}], 
       Line3DBox[{578, 742, 1734, 579, 752, 1744, 599, 762, 1751, 610, 772, 
        1755, 621, 782, 632, 1814, 792, 643, 1822, 802, 654, 812, 1764, 665, 
        822, 1773, 676, 832, 1780, 687, 842, 1784, 698, 852, 709, 1848, 862, 
        720, 1856, 872, 731}], 
       Line3DBox[{580, 743, 1735, 581, 753, 1745, 600, 763, 1752, 611, 773, 
        1756, 622, 783, 1758, 633, 793, 644, 1823, 803, 655, 813, 1765, 666, 
        823, 1774, 677, 833, 1781, 688, 843, 1785, 699, 853, 1787, 710, 863, 
        721, 1857, 873, 732}], 
       Line3DBox[{582, 744, 1736, 584, 754, 1746, 601, 764, 1753, 612, 774, 
        1757, 623, 784, 1759, 634, 794, 1760, 645, 804, 656, 814, 1766, 667, 
        824, 1775, 678, 834, 1782, 689, 844, 1786, 700, 854, 1788, 711, 864, 
        1789, 722, 874, 733}], 
       Line3DBox[{586, 746, 1737, 587, 1793, 756, 603, 1797, 766, 614, 1802, 
        776, 625, 1808, 786, 636, 1816, 796, 647, 1825, 806, 658, 816, 669, 
        1829, 826, 680, 1832, 836, 691, 1837, 846, 702, 1843, 856, 713, 1850, 
        866, 724, 1859, 876, 735}], 
       Line3DBox[{588, 747, 1738, 589, 757, 1747, 604, 1798, 767, 615, 1803, 
        777, 626, 1809, 787, 637, 1817, 797, 648, 1826, 807, 659, 817, 1767, 
        670, 827, 1776, 681, 1833, 837, 692, 1838, 847, 703, 1844, 857, 714, 
        1851, 867, 725, 1860, 877, 736}], 
       Line3DBox[{591, 881, 1085, 882, 1739, 1031, 883, 1089, 884, 1748, 1036,
         898, 1093, 899, 1754, 1040, 909, 1865, 1097, 910, 1044, 1891, 920, 
        1101, 921, 1048, 1893, 931, 1105, 932, 1052, 1895, 942, 1109, 943, 
        1056, 953, 1113, 954, 1768, 1060, 964, 1117, 965, 1777, 1064, 975, 
        1121, 976, 1783, 1068, 986, 1125, 987, 1072, 1899, 997, 1129, 998, 
        1076, 1900, 1008, 1133, 1009, 1080, 1902, 1019, 1137, 1020, 1179}], 
       Line3DBox[{592, 1182, 885, 1086, 886, 1740, 1032, 887, 1090, 888, 1749,
         1037, 900, 1094, 1906, 901, 1041, 911, 1866, 1098, 912, 1045, 1892, 
        922, 1102, 923, 1049, 1894, 933, 1106, 934, 1053, 1896, 944, 1110, 
        945, 1057, 955, 1114, 956, 1769, 1061, 966, 1118, 967, 1778, 1065, 
        977, 1122, 978, 1069, 988, 1126, 989, 1073, 999, 1130, 1000, 1077, 
        1901, 1010, 1134, 1011, 1081, 1903, 1021, 1138, 1022, 1185, 1180}], 
       Line3DBox[{593, 1183, 1184, 1087, 889, 1741, 1034, 892, 1091, 1905, 
        893, 1038, 903, 1095, 1907, 904, 1042, 914, 1868, 1099, 915, 1046, 
        925, 1871, 1103, 926, 1050, 936, 1874, 1107, 937, 1054, 1897, 947, 
        1111, 948, 1058, 958, 1115, 959, 1770, 1062, 969, 1119, 1908, 970, 
        1066, 980, 1123, 1909, 981, 1070, 991, 1127, 992, 1074, 1002, 1884, 
        1131, 1003, 1078, 1013, 1887, 1135, 1014, 1082, 1904, 1024, 1139, 
        1191, 1190, 1186}], 
       Line3DBox[{594, 890, 1033, 1890, 891, 1035, 894, 902, 1863, 895, 1039, 
        905, 913, 1867, 906, 1043, 916, 1869, 924, 917, 1047, 927, 1872, 935, 
        928, 1051, 938, 1875, 946, 939, 1055, 949, 1877, 957, 950, 1059, 960, 
        968, 1878, 961, 1063, 971, 979, 1880, 972, 1067, 982, 990, 1882, 983, 
        1071, 993, 1001, 994, 1075, 1004, 1885, 1012, 1005, 1079, 1015, 1888, 
        1023, 1016, 1083, 1025, 1028, 1026, 1029}], 
       Line3DBox[{727, 868, 1027, 716, 858, 1889, 1017, 705, 848, 1886, 1006, 
        694, 838, 1883, 995, 683, 828, 1881, 984, 672, 818, 1879, 973, 661, 
        808, 962, 650, 798, 951, 639, 788, 1876, 940, 628, 778, 1873, 929, 
        617, 768, 1870, 918, 606, 758, 1864, 907, 595, 748, 1861, 896, 571, 
        1730, 738, 878, 1030}], 
       Line3DBox[{734, 875, 1858, 723, 865, 1849, 712, 855, 1842, 701, 845, 
        1836, 690, 835, 1831, 679, 825, 1828, 668, 815, 1827, 657, 805, 1824, 
        646, 795, 1815, 635, 785, 1807, 624, 775, 1801, 613, 765, 1796, 602, 
        755, 1792, 585, 745, 1790, 583}], Line3DBox[CompressedData["
1:eJwV0L8rxHEcx/G3H2U32vwfNxgkg3TJYCCSQZJT3J3z+/w+zu/jUFJ+LMqo
jMqojMqo7HaTx2d49nz3en771vfbPprrm2qIiGF8N0bcN0fcYRp/TRFXPN8S
8antu6uYxK+WsV+637U93sU4frQLfrVXeAdj+LLX+dm+zVsYwYf9nB/tm1z0
3g0exJt2xjfahH3dvYYBvGg1rmllXkU/nuynXPJ8RVtxLyOLW63NfpI2bYkX
0YO61qodu2e0hfTt6MacvaofpW/USmlDl72Ty9ohD2lFLtgL3JH+pXbAvVqe
Z5FBzv7A1/gHUG004w==
        "]]}, {
       Line3DBox[{1193, 1413, 1730, 1359, 1192, 1731, 1360, 1194, 1732, 1361, 
        1195, 1733, 1362, 1196, 1734, 1363, 1197, 1735, 1364, 1198, 1736, 
        1630, 1790, 1199, 1737, 1365, 1200, 1738, 1366, 1201, 1414, 1501, 
        1141, 1367, 1573, 1700, 1739, 1502, 1591, 1368, 1574, 1702, 1740, 
        1503, 1592, 1369, 1575, 1704, 1741, 1505, 1370, 1504, 1890, 1416, 
        1506, 1371, 1418}], 
       Line3DBox[{1203, 1420, 1631, 1861, 1202, 1632, 1791, 1204, 1742, 1372, 
        1205, 1743, 1373, 1206, 1744, 1374, 1207, 1745, 1375, 1208, 1746, 
        1633, 1792, 1209, 1634, 1793, 1210, 1747, 1376, 1211, 1415, 1507, 
        1910, 1593, 1594, 1576, 1701, 1748, 1508, 1595, 1596, 1577, 1703, 
        1749, 1509, 1597, 1598, 1578, 1905, 1417, 1510, 1377, 1423, 1863, 
        1419, 1511, 1378, 1425}], 
       Line3DBox[{1213, 1427, 1635, 1864, 1212, 1636, 1794, 1214, 1637, 1795, 
        1215, 1750, 1379, 1216, 1751, 1380, 1217, 1752, 1381, 1218, 1753, 
        1638, 1796, 1219, 1639, 1797, 1220, 1640, 1798, 1221, 1421, 1512, 
        1726, 1862, 1599, 1579, 1705, 1754, 1514, 1600, 1601, 1580, 1906, 
        1422, 1516, 1602, 1603, 1581, 1907, 1424, 1518, 1382, 1434, 1867, 
        1426, 1520, 1383, 1437}], 
       Line3DBox[{1235, 1439, 1521, 1438, 1869, 1234, 1436, 1519, 1435, 1868, 
        1233, 1613, 1433, 1517, 1432, 1866, 1232, 1612, 1431, 1515, 1430, 
        1865, 1231, 1611, 1912, 1429, 1513, 1428, 1230, 1803, 1645, 1229, 
        1802, 1644, 1228, 1801, 1643, 1757, 1227, 1385, 1756, 1226, 1384, 
        1755, 1225, 771, 1224, 1800, 1642, 1223, 1799, 1641, 1222, 1870, 1441,
         1440, 1522}], 
       Line3DBox[{1249, 1448, 1527, 1447, 1872, 1248, 1446, 1526, 1445, 1871, 
        1247, 1616, 1444, 1525, 1892, 1708, 1246, 1615, 1443, 1524, 1891, 
        1707, 1245, 1614, 1706, 1810, 1523, 1442, 1244, 1809, 1651, 1243, 
        1808, 1650, 1242, 1807, 1649, 1759, 1241, 1386, 1758, 1240, 782, 1239,
         1806, 1648, 1238, 1805, 1647, 1237, 1804, 1646, 1236, 1873, 1450, 
        1449, 1528}], 
       Line3DBox[{1263, 1455, 1533, 1454, 1875, 1262, 1453, 1532, 1452, 1874, 
        1261, 516, 1531, 1894, 1710, 1260, 515, 1530, 1893, 1709, 1259, 514, 
        1818, 1529, 1451, 1258, 1817, 1658, 1257, 1816, 1657, 1256, 1815, 
        1656, 1760, 1255, 793, 1254, 1814, 1655, 1253, 1813, 1654, 1252, 1812,
         1653, 1251, 1811, 1652, 1250, 1876, 1457, 1456, 1534}], 
       Line3DBox[{106, 650, 107, 651, 108, 652, 109, 653, 110, 654, 111, 655, 
        112, 656, 657, 113, 658, 114, 659, 115, 379, 660, 116, 1056, 380, 117,
         1057, 381, 118, 1058, 382, 119, 1059, 383, 120}], 
       Line3DBox[{1277, 1461, 1539, 1460, 1877, 1276, 1459, 1538, 1897, 1713, 
        1275, 1620, 1621, 1537, 1896, 1712, 1274, 1618, 1619, 1536, 1895, 
        1711, 1273, 1617, 1913, 1728, 1535, 1458, 1272, 1826, 1665, 1271, 
        1825, 1664, 1270, 1824, 804, 1269, 1823, 1663, 1268, 1822, 1662, 1267,
         1821, 1661, 1266, 1820, 1660, 1265, 1819, 1659, 1264, 951, 1462, 
        1540}], Line3DBox[{1279, 1465, 808, 1278, 1761, 1387, 1280, 1762, 
        1388, 1281, 1763, 1389, 1282, 1764, 1390, 1283, 1765, 1391, 1284, 
        1766, 1666, 1827, 1285, 816, 1286, 1767, 1392, 1287, 1463, 1541, 1727,
         1898, 1393, 1582, 1714, 1768, 1542, 1604, 1394, 1583, 1715, 1769, 
        1543, 1605, 1395, 1584, 1716, 1770, 1544, 1396, 1467, 1878, 1464, 
        1545, 1397, 1469}], 
       Line3DBox[{1289, 1471, 1667, 1879, 1288, 819, 1290, 1771, 1398, 1291, 
        1772, 1399, 1292, 1773, 1400, 1293, 1774, 1401, 1294, 1775, 1668, 
        1828, 1295, 1669, 1829, 1296, 1776, 1402, 1297, 1466, 1546, 1911, 487,
         1585, 1717, 1777, 1547, 488, 1586, 1718, 1778, 1548, 489, 1587, 1908,
         1468, 1549, 1403, 1473, 1880, 1470, 1550, 1404, 1475}], 
       Line3DBox[{1299, 1477, 1670, 1881, 1298, 1671, 1830, 1300, 830, 1301, 
        1779, 1405, 1302, 1780, 1406, 1303, 1781, 1407, 1304, 1782, 1672, 
        1831, 1305, 1673, 1832, 1306, 1674, 1833, 1307, 1472, 1551, 1158, 
        1606, 1588, 1719, 1783, 1552, 1607, 1608, 1589, 978, 1553, 1609, 1610,
         1590, 1909, 1474, 1554, 1408, 1478, 1882, 1476, 1555, 1409, 1479}], 
       Line3DBox[{402, 312, 1883, 1308, 1675, 1834, 1309, 1676, 1835, 1310, 
        841, 1311, 1784, 1410, 1312, 1785, 1411, 1313, 1786, 1677, 1836, 1314,
         1678, 1837, 1315, 1679, 1838, 1316, 305, 1124, 451, 1125, 306, 452, 
        1126, 307, 453, 1127, 309, 316, 1001, 311, 318}], 
       Line3DBox[{1330, 1486, 1560, 1485, 1885, 1329, 1484, 1559, 1483, 1884, 
        1328, 1624, 1482, 1558, 999, 1327, 1623, 1481, 1557, 1899, 1720, 1326,
         1622, 996, 1556, 1480, 1325, 1844, 1685, 1324, 1843, 1684, 1323, 
        1842, 1683, 1788, 1322, 1412, 1787, 1321, 852, 1320, 1841, 1682, 1319,
         1840, 1681, 1318, 1839, 1680, 1317, 1886, 1488, 1487, 1561}], 
       Line3DBox[{1344, 1493, 1566, 1492, 1888, 1343, 1491, 1565, 1490, 1887, 
        1342, 537, 1564, 1901, 1722, 1341, 536, 1563, 1900, 1721, 1340, 535, 
        1852, 1562, 1489, 1339, 1851, 1692, 1338, 1850, 1691, 1337, 1849, 
        1690, 1789, 1336, 863, 1335, 1848, 1689, 1334, 1847, 1688, 1333, 1846,
         1687, 1332, 1845, 1686, 1331, 1889, 1495, 1494, 1567}], 
       Line3DBox[{1358, 1498, 1572, 1025, 1357, 1497, 1571, 1904, 1725, 1356, 
        1628, 1629, 1570, 1903, 1724, 1355, 1626, 1627, 1569, 1902, 1723, 
        1354, 1625, 1914, 1729, 1568, 1496, 1353, 1860, 1699, 1352, 1859, 
        1698, 1351, 1858, 874, 1350, 1857, 1697, 1349, 1856, 1696, 1348, 1855,
         1695, 1347, 1854, 1694, 1346, 1853, 1693, 1345, 1027, 1499, 1500}]}}},
    VertexNormals->CompressedData["
1:eJx0fHlUzk/YfkihULKESHaSSoVQI0UJJZIWikgiRbSo0KqijUr7nvaFNm2e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     "]], 
   GraphicsComplex3DBox[CompressedData["
1:eJyFnHc8V2/Yx1VkpLQ1KKUILZUmLk20SXuRtKSQBlFKichuoZ2REjJDbltG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    "], {{
      {Opacity[0.7], EdgeForm[None], 
       GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtmXfgT9Ufxu+5596K0jAyyyoKGUUlIyvKTtlCaFIitENFtJSKsilNoyja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          "]], 
         Polygon3DBox[CompressedData["
1:eJwtmnfgV9Mfxu8993zKTDSQkbKSllQy2oPQlIpkNBRF9gxJUQnJaCAVocwi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          "]], Polygon3DBox[CompressedData["
1:eJwt13ncjWUaB/D3Pd6Xsbag7BTZRdnKHlJ2UfYoouw72bMvkX0pSxrETJYm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          "]]}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0jlIXUEUBuB5xiWuL0KqqO8pIiLyHoQgxiTWIrGyENFOENFCCxG0lBSx
ExutgpVWYpVUltqkza7GJQS0dt+Xb7T45ztninvuzL01fSOdw4kQwgdJKWL9
wvKfOU9CeMYk06xilo1s5Rt2sJ297OYQBzjBMU7FZ3OOM1zkPL9wmWt8lWuu
mdXyPc7hczmSH/pj/uQJf/GUv3nGPzznOi94KRvqK27ymn95wy3ecpt33Anx
kCHs4oB59mrkn76SufLVO37Tr3CVS/zMT1zgNGc5yY8c5Tj7Ocgu9rCN7/ma
79jADCuYYrk72GfazGTc5x5bWca3LGULS9jMYjaxKN4hC/mST5llRgri92J+
nMk81sezsY7Gh9rEwzWEQ0t+4vE/uAcIzTr8
        "]]}, {}, {}, {
       Line3DBox[{291, 514, 1184, 292, 1256, 527, 320, 1260, 540, 335, 1266, 
        553, 350, 1273, 566, 365, 1282, 579, 380, 1293, 592, 395, 605, 1220, 
        410, 618, 425, 1310, 631, 440, 1315, 644, 455, 1322, 657, 470, 1331, 
        670, 485, 1341, 683, 500}], 
       Line3DBox[{293, 515, 1185, 294, 528, 1196, 321, 1261, 541, 336, 1267, 
        554, 351, 1274, 567, 366, 1283, 580, 381, 1294, 593, 396, 606, 1221, 
        411, 619, 1231, 426, 632, 441, 1316, 645, 456, 1323, 658, 471, 1332, 
        671, 486, 1342, 684, 501}], 
       Line3DBox[{295, 516, 1186, 296, 529, 1197, 322, 542, 1205, 337, 555, 
        352, 1275, 568, 367, 1284, 581, 382, 1295, 594, 397, 607, 1222, 412, 
        620, 1232, 427, 633, 1240, 442, 646, 457, 1324, 659, 472, 1333, 672, 
        487, 1343, 685, 502}], 
       Line3DBox[{297, 517, 1187, 298, 530, 1198, 323, 543, 1206, 338, 556, 
        1211, 353, 569, 368, 1285, 582, 383, 1296, 595, 398, 608, 1223, 413, 
        621, 1233, 428, 634, 1241, 443, 647, 1246, 458, 660, 473, 1334, 673, 
        488, 1344, 686, 503}], 
       Line3DBox[{299, 518, 1188, 300, 531, 1199, 324, 544, 1207, 339, 557, 
        1212, 354, 570, 1216, 369, 583, 384, 1297, 596, 399, 609, 1224, 414, 
        622, 1234, 429, 635, 1242, 444, 648, 1247, 459, 661, 1250, 474, 674, 
        489, 1345, 687, 504}], 
       Line3DBox[{301, 519, 1189, 303, 532, 1200, 325, 545, 1208, 340, 558, 
        1213, 355, 571, 1217, 370, 584, 1219, 385, 597, 400, 610, 1225, 415, 
        623, 1235, 430, 636, 1243, 445, 649, 1248, 460, 662, 1251, 475, 675, 
        1253, 490, 688, 505}], 
       Line3DBox[{305, 521, 1190, 306, 1258, 534, 327, 1263, 547, 342, 1269, 
        560, 357, 1277, 573, 372, 1287, 586, 387, 1299, 599, 402, 612, 417, 
        1308, 625, 432, 1312, 638, 447, 1318, 651, 462, 1326, 664, 477, 1336, 
        677, 492, 1347, 690, 507}], 
       Line3DBox[{307, 522, 1191, 308, 535, 1201, 328, 1264, 548, 343, 1270, 
        561, 358, 1278, 574, 373, 1288, 587, 388, 1300, 600, 403, 613, 1226, 
        418, 626, 1236, 433, 1313, 639, 448, 1319, 652, 463, 1327, 665, 478, 
        1337, 678, 493, 1348, 691, 508}], 
       Line3DBox[{309, 523, 1192, 310, 536, 1202, 329, 549, 344, 1271, 562, 
        359, 1279, 575, 374, 1289, 588, 389, 1301, 601, 404, 614, 1227, 419, 
        627, 1237, 434, 640, 449, 1320, 653, 464, 1328, 666, 479, 1338, 679, 
        494, 1349, 692, 509}], 
       Line3DBox[{311, 524, 1193, 312, 537, 1203, 330, 550, 1209, 345, 563, 
        1214, 360, 1280, 576, 375, 1290, 589, 390, 1302, 602, 405, 615, 1228, 
        420, 628, 1238, 435, 641, 1244, 450, 654, 465, 1329, 667, 480, 1339, 
        680, 495, 1350, 693, 510}], 
       Line3DBox[{313, 525, 1194, 314, 538, 1204, 331, 551, 1210, 346, 564, 
        1215, 361, 577, 1218, 376, 1291, 590, 391, 1303, 603, 406, 616, 1229, 
        421, 629, 1239, 436, 642, 1245, 451, 655, 1249, 466, 668, 1252, 481, 
        1340, 681, 496, 1351, 694, 511}], 
       Line3DBox[{315, 696, 697, 1195, 316, 700, 1353, 701, 332, 704, 1354, 
        705, 347, 708, 1355, 709, 362, 712, 1357, 713, 377, 716, 1359, 717, 
        392, 1304, 720, 721, 407, 724, 725, 1230, 422, 728, 1362, 729, 437, 
        732, 1363, 733, 452, 736, 1364, 737, 467, 740, 1365, 741, 482, 744, 
        1367, 745, 497, 1352, 749, 750, 512}], 
       Line3DBox[{317, 698, 755, 1369, 699, 318, 702, 756, 1370, 703, 333, 
        706, 757, 1371, 707, 348, 710, 1356, 758, 711, 363, 714, 1358, 759, 
        715, 378, 718, 1360, 760, 719, 393, 722, 1361, 761, 723, 408, 726, 
        762, 1372, 727, 423, 730, 763, 1373, 731, 438, 734, 764, 1374, 735, 
        453, 738, 765, 739, 468, 742, 1366, 766, 743, 483, 746, 1368, 767, 
        747, 498, 751, 768, 752, 753}], 
       Line3DBox[{499, 682, 748, 484, 669, 1330, 469, 656, 1321, 454, 643, 
        1314, 439, 630, 1309, 424, 617, 1306, 409, 604, 394, 591, 1292, 379, 
        578, 1281, 364, 565, 1272, 349, 552, 1265, 334, 539, 1259, 319, 526, 
        1255, 290, 1183, 513, 695, 754}], 
       Line3DBox[{506, 689, 1346, 491, 676, 1335, 476, 663, 1325, 461, 650, 
        1317, 446, 637, 1311, 431, 624, 1307, 416, 611, 1305, 401, 598, 1298, 
        386, 585, 1286, 371, 572, 1276, 356, 559, 1268, 341, 546, 1262, 326, 
        533, 1257, 304, 520, 1254, 302}]}, {
       Line3DBox[{770, 1039, 1183, 970, 769, 1184, 971, 771, 1185, 972, 772, 
        1186, 973, 773, 1187, 974, 774, 1188, 975, 775, 1189, 1084, 1254, 776,
         1190, 976, 777, 1191, 977, 778, 1192, 978, 779, 1193, 979, 780, 1194,
         980, 781, 1179, 1195, 981, 1078, 1369, 1040, 982, 1041}], 
       Line3DBox[{783, 1085, 1255, 782, 1086, 1256, 784, 1196, 983, 785, 1197,
         984, 786, 1198, 985, 787, 1199, 986, 788, 1200, 1087, 1257, 789, 
        1088, 1258, 790, 1201, 987, 791, 1202, 988, 792, 1203, 989, 793, 1204,
         990, 794, 1353, 1042, 991, 1079, 1370, 1043, 992, 795}], 
       Line3DBox[{797, 1089, 1259, 796, 1090, 1260, 798, 1091, 1261, 799, 
        1205, 993, 800, 1206, 994, 801, 1207, 995, 802, 1208, 1092, 1262, 803,
         1093, 1263, 804, 1094, 1264, 805, 549, 806, 1209, 996, 807, 1210, 
        997, 808, 1354, 1044, 998, 1080, 1371, 1045, 999, 809}], 
       Line3DBox[{811, 1095, 1265, 810, 1096, 1266, 812, 1097, 1267, 813, 555,
         814, 1211, 1000, 815, 1212, 1001, 816, 1213, 1098, 1268, 817, 1099, 
        1269, 818, 1100, 1270, 819, 1101, 1271, 820, 1214, 1002, 821, 1215, 
        1003, 822, 1355, 1046, 1047, 823, 1356, 1048, 1049, 824}], 
       Line3DBox[{826, 1102, 1272, 825, 1103, 1273, 827, 1104, 1274, 828, 
        1105, 1275, 829, 569, 830, 1216, 1004, 831, 1217, 1106, 1276, 832, 
        1107, 1277, 833, 1108, 1278, 834, 1109, 1279, 835, 1110, 1280, 836, 
        1218, 1005, 837, 1357, 1050, 1051, 838, 1358, 1052, 1053, 839}], 
       Line3DBox[{841, 1111, 1281, 840, 1112, 1282, 842, 1113, 1283, 843, 
        1114, 1284, 844, 1115, 1285, 845, 583, 846, 1219, 1116, 1286, 847, 
        1117, 1287, 848, 1118, 1288, 849, 1119, 1289, 850, 1120, 1290, 851, 
        1121, 1291, 852, 1359, 1054, 1055, 853, 1360, 1056, 1057, 854}], 
       Line3DBox[{106, 394, 107, 395, 108, 396, 109, 397, 110, 398, 111, 399, 
        112, 400, 401, 113, 402, 114, 403, 115, 404, 116, 405, 117, 406, 118, 
        407, 119, 408, 120}], 
       Line3DBox[{856, 1122, 1292, 855, 1123, 1293, 857, 1124, 1294, 858, 
        1125, 1295, 859, 1126, 1296, 860, 1127, 1297, 861, 597, 1298, 862, 
        1128, 1299, 863, 1129, 1300, 864, 1130, 1301, 865, 1131, 1302, 866, 
        1132, 1303, 867, 1180, 1304, 1058, 868, 1361, 1059, 1060, 869}], 
       Line3DBox[{871, 604, 870, 1220, 1006, 872, 1221, 1007, 873, 1222, 1008,
         874, 1223, 1009, 875, 1224, 1010, 876, 1225, 1133, 1305, 877, 612, 
        878, 1226, 1011, 879, 1227, 1012, 880, 1228, 1013, 881, 1229, 1014, 
        882, 1181, 1230, 1015, 1081, 1372, 1061, 1016, 883}], 
       Line3DBox[{885, 1134, 1306, 884, 618, 886, 1231, 1017, 887, 1232, 1018,
         888, 1233, 1019, 889, 1234, 1020, 890, 1235, 1135, 1307, 891, 1136, 
        1308, 892, 1236, 1021, 893, 1237, 1022, 894, 1238, 1023, 895, 1239, 
        1024, 896, 1362, 1062, 1025, 1082, 1373, 1063, 1026, 897}], 
       Line3DBox[{899, 1137, 1309, 898, 1138, 1310, 900, 632, 901, 1240, 1027,
         902, 1241, 1028, 903, 1242, 1029, 904, 1243, 1139, 1311, 905, 1140, 
        1312, 906, 1141, 1313, 907, 640, 908, 1244, 1030, 909, 1245, 1031, 
        910, 1363, 1064, 1032, 1083, 1374, 1065, 1033, 911}], 
       Line3DBox[{913, 1142, 1314, 912, 1143, 1315, 914, 1144, 1316, 915, 646,
         916, 1246, 1034, 917, 1247, 1035, 918, 1248, 1145, 1317, 919, 1146, 
        1318, 920, 1147, 1319, 921, 1148, 1320, 922, 654, 923, 1249, 1036, 
        924, 1364, 250, 273, 765, 251, 925}], 
       Line3DBox[{927, 1149, 1321, 926, 1150, 1322, 928, 1151, 1323, 929, 
        1152, 1324, 930, 660, 931, 1250, 1037, 932, 1251, 1153, 1325, 933, 
        1154, 1326, 934, 1155, 1327, 935, 1156, 1328, 936, 1157, 1329, 937, 
        1252, 1038, 938, 1365, 1066, 1067, 939, 1366, 1068, 1069, 940}], 
       Line3DBox[{942, 1158, 1330, 941, 1159, 1331, 943, 1160, 1332, 944, 
        1161, 1333, 945, 1162, 1334, 946, 674, 947, 1253, 1163, 1335, 948, 
        1164, 1336, 949, 1165, 1337, 950, 1166, 1338, 951, 1167, 1339, 952, 
        1168, 1340, 953, 1367, 1070, 1071, 954, 1368, 1072, 1073, 955}], 
       Line3DBox[{969, 1077, 751, 968, 1076, 1352, 1182, 967, 1351, 1178, 966,
         1350, 1177, 965, 1349, 1176, 964, 1348, 1175, 963, 1347, 1174, 962, 
        1346, 688, 961, 1345, 1173, 960, 1344, 1172, 959, 1343, 1171, 958, 
        1342, 1170, 957, 1341, 1169, 956, 748, 1074, 1075}]}}},
    VertexNormals->CompressedData["
1:eJx0nHk8VV3f/wmFVCQVKZEhpCIl0llkrFSGDIVUaKBIKiWRKQ1EMhdJExkz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     "]]},
  Axes->True,
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->{360., 405.45949402808446`},
  Method->{},
  PlotRange->
   NCache[{{0, 1}, {0, 2 Pi}, {0., 0.87028024835952}}, {{0, 1}, {
     0, 6.283185307179586}, {0., 0.87028024835952}}],
  PlotRangePadding->{Automatic, Automatic, 
    Scaled[0.02]},
  ViewPoint->{1.3399659448392014`, -3.107037632583389, -0.02843266399399824},
  ViewVertical->{0.4240739984868608, -0.467906017758023, 
   0.7753871306342365}]], "Output",
 CellChangeTimes->{
  3.493971614591406*^9, {3.493971644897604*^9, 3.493971745927537*^9}, 
   3.49397179209898*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["r", "2"]}]], ",", 
     RowBox[{
      RowBox[{"y2", "[", "r", "]"}], "/.", 
      RowBox[{"\[Alpha]", "\[Rule]", "0.5"}]}], ",", 
     RowBox[{
      RowBox[{"zn", "[", "r", "]"}], "/.", "sol1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "0.99999"}], ",", "0.99999"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}], ",", "Blue", ",", "Red"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"z", "[", "r", "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.1"}], ",", "1.1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1"}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.66"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4939710022380257`*^9, 3.493971028736905*^9}, {
  3.49397111324549*^9, 3.493971118695983*^9}, {3.4939711640353413`*^9, 
  3.49397119350517*^9}, {3.493971310157823*^9, 3.49397140716162*^9}, {
  3.4939718123798323`*^9, 3.4939718701958942`*^9}, {3.4939719110437107`*^9, 
  3.493972000267007*^9}, {3.493972078486939*^9, 3.4939720941651983`*^9}, {
  3.49397589706345*^9, 3.4939758974310083`*^9}, {3.493976465498584*^9, 
  3.493976509677381*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12Hk0Ve/3B3CUqVRCQpJMyZBEomKLDIkGQqmQKIVIEp8yJMmUOaRMmSXz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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJw12nk0lO/bAHAqhYTsSSoitNnqi+KSSkKLkEKiKElZkohkl32tkGTfI/sS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     "]]}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJw92Xc4VX/8AHAqKSskLaVSNDSk+iK8S5GMlj1CNAiRFWWP7Jkiyc6q7B0+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     "]]}},
  AspectRatio->0.66,
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     RowBox[{"z", "(", "r", ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{-1.1, 1.1}, {0, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {0.2, 
      FormBox["0.2`", TraditionalForm]}, {0.4, 
      FormBox["0.4`", TraditionalForm]}, {0.6, 
      FormBox["0.6`", TraditionalForm]}, {0.8, 
      FormBox["0.8`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.4939764855100822`*^9, 3.4939765101436453`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.493972302017885*^9, 3.4939723038932877`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"ooeom", ",", "sol1", ",", "zn", ",", "gn", ",", "\[Epsilon]1"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ooeom", ":=", 
   RowBox[{
    RowBox[{"d1", " ", "r"}], "+", 
    RowBox[{
     RowBox[{"gn", "[", 
      RowBox[{"zn", "[", "r", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zn", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d1"}], ")"}], " ", 
           RowBox[{"gn", "[", 
            RowBox[{"zn", "[", "r", "]"}], "]"}], " ", 
           RowBox[{"zn", "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d1", " ", 
              RowBox[{"gn", "[", 
               RowBox[{"zn", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"zn", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["gn", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"zn", "[", "r", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["zn", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"gn", "[", 
             RowBox[{"zn", "[", "r", "]"}], "]"}], "3"], " ", 
           RowBox[{"zn", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["zn", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"gn", "[", 
         RowBox[{"zn", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"zn", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["zn", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gn", "[", "z_", "]"}], ":=", 
   FractionBox["1", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"0.9", "z"}], ")"}], "10"]}]]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]1", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol1", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ooeom", "/.", 
         RowBox[{"{", 
          RowBox[{"d1", "\[Rule]", "8"}], "}"}]}], ")"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"zn", "'"}], "[", "\[Epsilon]1", "]"}], "\[Equal]", 
       FractionBox[
        RowBox[{"-", "\[Epsilon]1"}], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Epsilon]1", "2"]}]]]}], ",", 
      RowBox[{
       RowBox[{"zn", "[", "\[Epsilon]1", "]"}], "\[Equal]", "0.9725"}]}], 
     "}"}], ",", "zn", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"\[Epsilon]1", "-", "1"}], ",", 
      RowBox[{"1", "-", "\[Epsilon]1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.49396527745844*^9, 3.4939653452283707`*^9}, {
  3.493971246893194*^9, 3.4939712594342318`*^9}, {3.493971291859647*^9, 
  3.493971300275241*^9}, {3.493971396639983*^9, 3.493971396810314*^9}, {
  3.493971435465397*^9, 3.493971483695335*^9}, {3.4939723311671057`*^9, 
  3.493972426413067*^9}, {3.493972457354582*^9, 3.493972572313506*^9}, {
  3.494241412232967*^9, 3.494241435155939*^9}, {3.494242018980459*^9, 
  3.494242053124386*^9}, {3.4942421685252867`*^9, 3.4942424192096*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"zn", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.9999999999`"}], ",", "0.9999999999`"}], "}"}], 
        "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.493965311370241*^9, 3.493965345707794*^9}, {
   3.4939712491291637`*^9, 3.4939712603296413`*^9}, 3.493971301727708*^9, 
   3.493971397725848*^9, {3.493971457250576*^9, 3.493971484483042*^9}, {
   3.493972332407468*^9, 3.493972427031901*^9}, {3.493972458581922*^9, 
   3.493972573095415*^9}, {3.494241413815875*^9, 3.494241435621397*^9}, {
   3.494242027534239*^9, 3.494242053753439*^9}, {3.494242169543171*^9, 
   3.4942424197937403`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"ndata1", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.9122", ",", "0.9245", ",", "0.9296", ",", "0.9323", ",", "0.9339", ",", 
    "0.9349", ",", "0.9356", ",", "0.9362", ",", "0.9366"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ndata2", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.9554", ",", "0.9645", ",", "0.9681", ",", "0.9699", ",", "0.9709", ",", 
    "0.9716", ",", "0.9720", ",", "0.9724", ",", "0.9725"}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.493972318803191*^9, 3.493972344110622*^9}, {
   3.493972388214402*^9, 3.493972389750984*^9}, {3.493972431199218*^9, 
   3.493972432766982*^9}, {3.493972479950849*^9, 3.493972579800139*^9}, {
   3.494241442798758*^9, 3.494241444502791*^9}, 3.494241703495915*^9, {
   3.494242003534968*^9, 3.494242007908662*^9}, {3.494242058301634*^9, 
   3.494242058756946*^9}, 3.494242163700798*^9, {3.494242205596897*^9, 
   3.494242207085661*^9}, {3.494242248557043*^9, 3.4942422496693783`*^9}, {
   3.49424228290143*^9, 3.4942422841655207`*^9}, {3.494242357981769*^9, 
   3.494242427805805*^9}}],

Cell[BoxData[{
 RowBox[{"pdata1", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y1", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y2", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y3", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y4", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y5", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y6", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y7", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y8", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y9", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", "0.5"}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"pdata2", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y1", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y2", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y3", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y4", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y5", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y6", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y7", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y8", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y9", "[", "r", "]"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          SuperscriptBox["0.9", "10"], ")"}]}]}]}], ",", 
      RowBox[{"r", "\[Rule]", "0"}]}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.4939725876248713`*^9, 3.493972715086569*^9}, {
  3.494241543394971*^9, 3.494241548197196*^9}, {3.494241700797885*^9, 
  3.494241725451461*^9}, {3.494241851115526*^9, 3.494241854868134*^9}, {
  3.49424190655258*^9, 3.494241942816573*^9}}],

Cell[CellGroupData[{

Cell[BoxData["pdata2"], "Input",
 CellChangeTimes->{{3.493972675280354*^9, 3.4939726769482117`*^9}, 
   3.494241948611229*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.90701908264`", ",", "0.9547487991848631`", ",", "0.961132165226948`", 
   ",", "0.9640699349629744`", ",", "0.9657023852811688`", ",", 
   "0.9667254875305383`", ",", "0.9674214588795454`", ",", 
   "0.9679235343105475`", ",", "0.9683019599909091`"}], "}"}]], "Output",
 CellChangeTimes->{3.493972678142503*^9, 3.493972719032179*^9, 
  3.494241577604992*^9, 3.494241949395994*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "9", ",", "1"}], "}"}]}], "]"}], ",", 
     "ndata1", ",", "pdata1", ",", "pdata2", ",", "ndata2"}], "}"}], ",", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "9"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", "Blue", ",", "Red", ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      SubscriptBox["z", "*"]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.9", ",", "9.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.01"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
        "8", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "0.85", ",", "0.9", ",", "0.95", ",", "1"}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.72"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.493972734659107*^9, 3.49397277688663*^9}, {
  3.493972831697332*^9, 3.493972882953466*^9}, {3.4939758717557793`*^9, 
  3.4939758871124763`*^9}, {3.493975919753421*^9, 3.4939760013313913`*^9}, {
  3.493976105225078*^9, 3.4939761662784567`*^9}, {3.4939762480869217`*^9, 
  3.493976257049592*^9}, {3.493976514837983*^9, 3.493976522096362*^9}, {
  3.49397658259761*^9, 3.4939765827936296`*^9}, {3.4939766498291607`*^9, 
  3.493976744501795*^9}, {3.4939767888415194`*^9, 3.493976864213121*^9}, {
  3.4942415863532267`*^9, 3.494241656755993*^9}, {3.4942417197926893`*^9, 
  3.494241739039206*^9}, {3.49424176913275*^9, 3.494241778208561*^9}, {
  3.494241957505763*^9, 3.4942419923654213`*^9}, {3.494242436256398*^9, 
  3.494242458265058*^9}, {3.494242492045574*^9, 3.494242546055715*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Dashing[{Small, Small}], 
    LineBox[{{1., 1.}, {2., 1.}, {3., 1.}, {4., 1.}, {5., 1.}, {6., 1.}, {7., 
     1.}, {8., 1.}, {9., 1.}}]}, 
   {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
    LineBox[{{1., 0.9122}, {2., 0.9245}, {3., 0.9296}, {4., 0.9323}, {5., 
     0.9339}, {6., 0.9349}, {7., 0.9356}, {8., 0.9362}, {9., 0.9366}}]}, 
   {RGBColor[0, 0, 1], 
    LineBox[{{1.4870179632881508`, 0.8}, {2., 0.8702208235124634}, {3., 
     0.8885281385281385}, {4., 0.8969535798464598}, {5., 
     0.9016354016354017}, {6., 0.9045696302303101}, {7., 
     0.9065656565656566}, {8., 0.9080055948390351}, {9., 
     0.9090909090909091}}]}, 
   {RGBColor[1, 0, 0], 
    LineBox[{{1., 0.90701908264}, {2., 0.9547487991848631}, {3., 
     0.961132165226948}, {4., 0.9640699349629744}, {5., 0.9657023852811688}, {
     6., 0.9667254875305383}, {7., 0.9674214588795454}, {8., 
     0.9679235343105475}, {9., 0.9683019599909091}}]}, 
   {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
    LineBox[{{1., 0.9554}, {2., 0.9645}, {3., 0.9681}, {4., 0.9699}, {5., 
     0.9709}, {6., 0.9716}, {7., 0.972}, {8., 0.9724}, {9., 0.9725}}]}},
  AspectRatio->0.72,
  Axes->True,
  AxesLabel->{
    FormBox["m", TraditionalForm], 
    FormBox[
     SubscriptBox["z", "*"], TraditionalForm]},
  AxesOrigin->{1, 0.8},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{0.9, 9.5}, {0.8, 1.01}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}, {4, 
      FormBox["4", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {6, 
      FormBox["6", TraditionalForm]}, {7, 
      FormBox["7", TraditionalForm]}, {8, 
      FormBox["8", TraditionalForm]}, {9, 
      FormBox["9", TraditionalForm]}}, {{0.8, 
      FormBox["0.8`", TraditionalForm]}, {0.85, 
      FormBox["0.85`", TraditionalForm]}, {0.9, 
      FormBox["0.9`", TraditionalForm]}, {0.95, 
      FormBox["0.95`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.49397277734133*^9, {3.493972868196323*^9, 3.493972883670431*^9}, 
   3.493975923417762*^9, 3.493975970162076*^9, 3.493976001769887*^9, 
   3.493976119813932*^9, {3.493976158325629*^9, 3.493976166701643*^9}, 
   3.4939762577327843`*^9, 3.493976523180356*^9, 3.493976583952936*^9, {
   3.493976651531992*^9, 3.493976663900372*^9}, {3.493976701379369*^9, 
   3.4939767453959007`*^9}, {3.4939767912996273`*^9, 3.493976865091859*^9}, 
   3.494241660356646*^9, {3.4942417282401543`*^9, 3.4942417407806387`*^9}, 
   3.494241779388434*^9, 3.4942419616431103`*^9, 3.494241993272785*^9, {
   3.494242439625839*^9, 3.494242459021883*^9}, {3.494242493002898*^9, 
   3.4942425468333063`*^9}}]
}, Open  ]]
},
WindowSize->{1079, 750},
WindowMargins->{{Automatic, 122}, {170, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 94, 1, 32, "Input"],
Cell[664, 25, 141, 4, 46, "Output"]
}, Open  ]],
Cell[820, 32, 122, 2, 32, "Input"],
Cell[945, 36, 1742, 56, 82, "Input"],
Cell[CellGroupData[{
Cell[2712, 96, 2138, 55, 107, "Input"],
Cell[4853, 153, 282364, 4609, 420, 201507, 3281, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287254, 4767, 1904, 52, 99, "Input"],
Cell[289161, 4821, 27082, 457, 291, "Output"]
}, Open  ]],
Cell[316258, 5281, 94, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[316377, 5286, 3884, 108, 263, "Input"],
Cell[320264, 5396, 846, 20, 31, "Output"]
}, Open  ]],
Cell[321125, 5419, 1068, 21, 55, "Input"],
Cell[322196, 5442, 4932, 146, 165, "Input"],
Cell[CellGroupData[{
Cell[327153, 5592, 126, 2, 32, "Input"],
Cell[327282, 5596, 425, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327744, 5609, 2474, 59, 99, "Input"],
Cell[330221, 5670, 2846, 58, 286, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> nonpertsol_jul20.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     28213,        792]
NotebookOptionsPosition[     27092,        748]
NotebookOutlinePosition[     27430,        763]
CellTagsIndexPosition[     27387,        760]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"r", "^", "2"}]}], "+", "1", "-", 
    RowBox[{"1", "/", 
     RowBox[{"r", "^", "4"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488615145806999*^9, 3.488615171916637*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk01UscAHApQrokFRKuK6G0vGTXd9SjtOAVUUjCi1aVNp4IRUV0Rbak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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 1.},
  PlotRange->{{1, 10}, {1.0000003673467026`, 1.2499991104914678`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.488615173042512*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gamma", "[", 
  RowBox[{"3", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.488622714122095*^9, 3.488622718507313*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox["\[Pi]"], "2"]], "Output",
 CellChangeTimes->{3.48862271961482*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"3", "-", 
    FractionBox["2", "r"], "-", 
    RowBox[{"2", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["2", "r"]}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "2", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.488625189988909*^9, 3.4886253231944723`*^9}, {
  3.48862539769176*^9, 3.488625399319017*^9}, {3.4886259758403*^9, 
  3.488626010968246*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz3k8lGsbB3BlxpgZsptU1qdjeWVNiHRdTdmSVpokkkKSkJMWJcoUdXQ4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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 1.05},
  PlotRange->{{2, 10}, {1.0111456183855856`, 1.2930142888095295`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4886252687305803`*^9, 3.488625323740138*^9}, 
   3.488625400013986*^9, {3.488626006652203*^9, 3.488626011651198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "'"}], "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.488625343547338*^9, 3.4886253458605433`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SqrtBox["2"], 
   SuperscriptBox["r", "2"]], "-", 
  FractionBox[
   SqrtBox["2"], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "r"]}]], " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{3.488625346699051*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"v", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", 
         RowBox[{"(", 
          RowBox[{"v", "-", "1"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"1", "/", "r"}]}], "\[Equal]", "0"}], ",", "v"}], "]"}]], "Input",\

 CellChangeTimes->{{3.488625510838641*^9, 3.4886255808656483`*^9}, {
  3.4886258733810062`*^9, 3.488625873991544*^9}, {3.4886259243393097`*^9, 
  3.488625925910514*^9}, {3.488626155552362*^9, 3.488626156759776*^9}, {
  3.48862619028413*^9, 3.488626275231933*^9}, {3.488626355067851*^9, 
  3.488626404614511*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["r", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["b", "8"], " ", 
               SuperscriptBox["r", "8"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "7"], " ", 
               SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"27", " ", 
              SuperscriptBox["b", "8"], " ", 
              SuperscriptBox["r", "8"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "7"], " ", 
              SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]], 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["r", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["r", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["b", "8"], " ", 
               SuperscriptBox["r", "8"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "7"], " ", 
               SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["b", "8"], " ", 
               SuperscriptBox["r", "8"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "7"], " ", 
               SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["r", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["r", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["b", "8"], " ", 
               SuperscriptBox["r", "8"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "7"], " ", 
               SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["b", "8"], " ", 
               SuperscriptBox["r", "8"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "7"], " ", 
               SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["r", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4886255714524384`*^9, 3.48862558173208*^9}, 
   3.488625877707075*^9, 3.488625926764536*^9, 3.4886261579147387`*^9, {
   3.488626195902926*^9, 3.48862623834559*^9}, {3.4886262702904387`*^9, 
   3.488626275767023*^9}, {3.488626365325365*^9, 3.4886264061008167`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["r", "2"]}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["r", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"27", " ", 
             SuperscriptBox["b", "8"], " ", 
             SuperscriptBox["r", "8"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "7"], " ", 
             SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["b", "3"], " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["b", "8"], " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "7"], " ", 
            SuperscriptBox["r", "10"]}]}]]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["r", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"b", "\[Equal]", "1"}], "&&", 
    RowBox[{"r", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488626417327621*^9, 3.48862644202131*^9}, {
  3.488626472412447*^9, 3.488626497537109*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["r", 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           SqrtBox[
            RowBox[{"81", "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["r", "2"]}]}]]}], ")"}]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]], "+", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            SqrtBox[
             RowBox[{"81", "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["r", "2"]}]}]]}], ")"}]}]}], 
        SuperscriptBox["r", "2"]], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.4886264427670603`*^9, {3.488626476152287*^9, 3.488626500582947*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["r", 
         RowBox[{"2", "/", "3"}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             SqrtBox[
              RowBox[{"81", "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["r", "2"]}]}]]}], ")"}]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              SqrtBox[
               RowBox[{"81", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], ")"}]}]}], 
          SuperscriptBox["r", "2"]], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ")"}]}], ",", 
   RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488626533596911*^9, 3.488626553629035*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.4886265545294867`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["r", 
         RowBox[{"2", "/", "3"}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             SqrtBox[
              RowBox[{"81", "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["r", "2"]}]}]]}], ")"}]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              SqrtBox[
               RowBox[{"81", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["r", "2"]}]}]]}], ")"}]}]}], 
          SuperscriptBox["r", "2"]], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488626560083425*^9, 3.48862657519576*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzntUjHkYB/BpZrWYqaaaRtKmele6nMglYxbzPKVWJBWVZCK3bUkbzpjj
lk03XSTdRrVUWyGMVELiiFSGipEVq4QQQ/Gbd6QUte/+8T3f8/nneb4266OW
b2KzWCwpk/+7a+G0FQsyhyD+TlPQvmYdlBrozyo4PAwLRmMfp+TqYL9Ixb+b
PwyJF82FYoUOgtelfOw/OQwSrI/XZOmAd9HwjE/dMMRY4lu/dB3IpBNsvn8a
hobpkTJxog48ztobSf2/wc0P5iFRMh288vL+MFHwHeb/9OyAdLkObOOPlOTk
jUBarqlzrakO3mpcM7SlI2DXl1TFMtGB0rdjv0/FCARQ3CIvvg5cJ9mFjLk9
AnKh1blOng68qq7yd34egS+1SzaZ6esg8kVPdIDvKDiWvWCrBmmQFlgpk9ks
nOgYy7F/TsPJIVmiVw0LebXpiuTzNOyp6xFtu87CjfROrl45DT7xwZqjDSz0
mH6kcbeShs8G85e+VbNQPNTGiTpNg7sNxyRRw8KCO5axv5fQ0LUo4/gtCz3k
1S0IVhylQZhzrloSrYffrL9K/4mhIWF6T/dsdzY+DWlpUQTRMFjz5DF4sbHM
fvDI6kAatrg3tyxZxsbinDOeNgE0LAusuBQWwsZdrc/3nfdn7u3dk3JoBxv/
dds59vFSZn+T4czXxWwMiNx4238hDapQ0YEsDgcPry28/MmFBt6hpMl0AwdP
aF03FBrSoNmUGVzpPAar9r9lebZrgX8tTPy8Wh+HOn/hJhdrIS1dITSyHYuP
os3ka3ZroSrl+0OjpHFofuFa4t4gLdiwHcR/8rhoAkH9la5a6PlyNZ/Ieegs
uHWBP0kL/eGmpepRA3SNqfG+r6cFJetY2oEDRlhb0pI8oZeAlNskzpfx8Yq1
i4fjUwJJAUWssyJjxMLM5a9UBNZKyxuv9RmjW1ulWVwtgdXFBV1jLphg9XZ/
ZZaSgNO+U+GXZabI6q/eGlhE4ITg9cfNDgI0jpEf/FFBwPMD++6KPgFaDOVM
6U0lcCQmsERSaoatc4xKQuMIlJ++0ZuxUohvkn5TVO8lQPMNUywtJuBoRKrI
Skbg5Zz0KWX3J2C35xvn0kgC/fm0ICLbHAcO3x/vGk7gWeYfMkXgRHT3meUX
sY5A1GKrtvpxFqhWuci3SwlMlVTE2bVa4O7QHo58JYEU7c5ZqXGTcEejxMVh
BYEbcwNWBM+xxIFKN3uJLwHL64Lb0kFLbPmYK/T2JkCxx4nXn/sJ65tnXHm2
iIBv/PORgu1WqLgkGgz3IGDXqKnvtJ+MAn3us41uBNR5vIHYzsmYfUb6pEhC
wK89CSp8rbGoxo7XNo+AIZyILTxjjdGTt2WGigl0NVVFORrYoKiDetk1h0Bu
bku2JtIGM0xtRVmzCZQtZokdVDZYxlOFp88kcHfilIM/ONriI27k+RgXAu53
NgSEJdjipWOF8yunESitL19FumxRMLtxF8eZgHnH+7GWSOHgys9XlzgR6G5D
kSqfwgcJHdcbHQgU2HsLQ49RKI+J/LmO8ar9gf3a4xRuOZmWWsNY7bDlwqS/
KdwVJ19zlvH1mKzpUacoxIFOYQbjv6b1TBVWU8jmZjyQMg5ISTXf2Eph3g23
iH57AvwXOQOD9yhM1FfqfWLc7FrUnqamsNI7J+8dY/eX1dmXH1IYNtTd2sHY
ZW4Xn/uUwj16a7zqGfN6XMZV9VAYbbA1Pp2xat68d7++o7DWKX1mMuO4DM/b
HRoK7QcdumMZD80PSRjTR+Hm1gZPOeN3WXF6q3QUGqtjrUIZl2rSXvR9ptC6
MehJEOO1kFsX+4XCBHVBlh/j9vfKaOVXCk+uSzb0YJyJl6Vuw8wejtO9BYyX
KW7Oa/9GoVonSRcxHt/bbBExQqHtzQb/GYwb3dq/jo4y/4aumjkx/g9t47Li

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 1.05},
  PlotRange->{{1, 10}, {1.0098067139621245`, 1.237179125757934}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.488626575567986*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{271, Automatic}, {Automatic, 81}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 342, 10, 32, "Input"],
Cell[912, 34, 4247, 75, 253, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5196, 114, 147, 3, 32, "Input"],
Cell[5346, 119, 105, 3, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5488, 127, 578, 17, 96, "Input"],
Cell[6069, 146, 3042, 55, 227, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9148, 206, 140, 3, 32, "Input"],
Cell[9291, 211, 346, 14, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9674, 230, 683, 19, 43, "Input"],
Cell[10360, 251, 7618, 222, 483, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18015, 478, 2310, 71, 280, "Input"],
Cell[20328, 551, 1307, 43, 141, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21672, 599, 1455, 45, 248, "Input"],
Cell[23130, 646, 72, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23239, 652, 1473, 46, 248, "Input"],
Cell[24715, 700, 2361, 45, 238, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> nullprobbumpy.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    103890,       1963]
NotebookOptionsPosition[    102775,       1921]
NotebookOutlinePosition[    103113,       1936]
CellTagsIndexPosition[    103070,       1933]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"1", "/", 
     RowBox[{"r", "^", "2"}]}], "-", 
    RowBox[{"0.05", "/", 
     RowBox[{"r", "^", "4"}]}], "+", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "300"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "0.6"}], ")"}], "^", "2"}]}], "]"}], "+", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "100"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "1"}], ")"}], "^", "2"}]}], "]"}], "+", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "100"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "2"}], ")"}], "^", "2"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2.01", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontSize", "\[Rule]", "15"}], ",", "Bold"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontSize", "\[Rule]", "15"}], ",", "Bold"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<V(r)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3.4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6.5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
           "0.3162277660305585`", ",", 
            "\"\<\!\(\*SubscriptBox[\(r\), \(m\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "R"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"2", "R"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"3", "R"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "\"\<\!\(\*SuperscriptBox[\(R\), \(-2\)]\)\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "\"\<2\!\(\*SuperscriptBox[\(R\), \(-2\)]\)\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "3", ",", "\"\<3\!\(\*SuperscriptBox[\(R\), \(-2\)]\)\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "4", ",", "\"\<4\!\(\*SuperscriptBox[\(R\), \(-2\)]\)\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "5", ",", "\"\<5\!\(\*SuperscriptBox[\(R\), \(-2\)]\)\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", 
            SuperscriptBox[
             SubscriptBox["\[Alpha]", "m"], "2"]}], "}"}]}], "}"}]}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.1", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2.01", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.325", ",", "0.475"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.6", ",", "0.69"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "1.09"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "2.1", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2.1", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "2.2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2.2", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "2.06", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2.06", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "1.09", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1.09", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "1.05", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1.05", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.69", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.69", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.66", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.66", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.64", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.64", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.62", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.62", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.475", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.475", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.44", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.44", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.41", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.41", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.38", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.38", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "0.35", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.35", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"6.15", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQXVL3JqVB4JVjxjOJChDNGfi9GkTH1MtNANHCH9Om
g+hgpR1zQfTbYsc1IPrADa+dIDpFIXAviOabf+MQiLa4fvcMiF5jvvEFiL61
1uwtiBbSbf0NoleXZzE2AumSl9HsIHpN8E9eEG2rUSQFor89qVIG0f9uZJiB
aH2T71YgesLBh44gesu6cjcQvXL9jBAQLTDjYSyIDrdviwfReg8P1YNoxrht
jWB99/SngeglfuFgOvJN8jwQzTYpdzeI9rq10GwBkP7lM8sRRL+RbwkF0T8U
o8NAtELdrWgQfft4XwKItrtxLh9E35wjXQyi9+XOa4HoE2gD0UdqTn9ZBqTv
B8z5AaIfP+D/C6JzonmFlgNpN9M2CRBdsMJfDkQ7+FrrgOjeuv3mIBoAAMe+
4w==
  "]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1nk8VdsXAPCzL+4tUyolVKYQpZJo1FpKEqJEKKkkQ6QMUVKGCmlQeo1E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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVmXk8lN8Xx2cMBtlGmCzZKkShSMpyrl2IqCSEVEQSWpQWJFtUyvKVoixl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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV03s41VkXB3D7XPxUKl0mpYxLIYooFKW1dJHppqRBF+ool5KpNMgol4TU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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwdyns41Qccx/GTXE+q/c7Fr1Bu3Yhn7jGPvl/pZKcVjR2XJk4kUancM7WR
6WJoStTjKRaVspNGUlamYYdkpd85zvUXQiULudaUnWd/fJ7383qej0XEAf8o
LQaDEaDZ//U2etLRQcHM+b7GtDES2x/bteQ+psA29MV6gcYYzLvn20nBl1Wd
P3+use3+xPInf1NQGVZW82KURO2irlSqiwK7ftUrvsZ1Q3kWKhkFSm7HqkUj
JBoX6CW86afAgF8cnDxMYm/PDJf5kYKe97kt4kES6XzOJqXGUq3NV85qrFhv
n1z1iYJhy6NBQo2pkmipL0MC3WOFa6cHSBQHS8+dmS+BuYykEkuNRU9qyGVM
CegNxFUffEFi2h9xS+1JCUimhk2GnpPILu03DXSQgNYR4Z8CGYn/HrActYmQ
QJWHbdYuMYmegSM5zAIJjJ3aaXe9jkSrsJZXMy0SuLHQPGlzGYmNyf8QB6ck
UNT0Kjwzh8S56uWzkzZSaB5iMMl4Es/Pey7KDpOCmZ/z5dQgEl9HjNmV5knh
fqp55BZPEtUDhnHih1LomhAlFJuRePxwWtrhcSnkr3m+vFGLxJ+sUvxcrLoh
O6Et5scBI3QeSR+YC+yGRcIsLXWzERY8onwCjndDbJl7UnGFEZ5tc9l7u6Eb
DLcLDEYyjXBUvTLIcqQbfgtt3egmNEKt+XsWLzGTwaPMvg++YIT1/JoTpgEy
yJE2xRmbGOGKsm2dlcdkcCmXPDEww0Vn42mKVy+DvpD4a/HPuHix0rZ8+I0M
eEKW2bciLj7g14KpqRy0046WHMvhYuYCXsn2bXJwLpu4eTyKi7Pq1S0WGXJQ
ic0/G/Li4tPW83Xj1XK4YCJ437+ci/ynnBiqXw5j/cdKn81wMGW496UnVwFV
zfQDbwkH+db1q+v4ChA4JuffEXEwKX2ZvfsRBbzLqugcPMHBoB5Km/erAnpu
vB0XRXFQHVV4IbxXAWPRubVngINLZ6/OarGUwJz1cTY15WD1Nf7qW15KyOr7
xTH5PRuHkidYcUlKKBXl5uhQbFQIxtprKpQQak0Pet1iY1zgtLe+QgmqxDmq
NYeN9dF+JweYKuCoHN593MPGHfmuRY+/UMGh8MUjJj5srJCt2t0cp4K4CRmz
1JKNlx1j5m28pIIGnbsCOYONPFHtjq5nKtB3j6guULHQC/Mz9+qpQSffOObr
uywc72tIyF2nhq0+YmtxMQv5V8dWPtirhvvzvZjDSSwUpB8uTylRQ9O5lLlO
AQt/jz79xqNDDfuNV3zf4srC1sTq8UUMGiqdjZUVXBZmF1iKY+1pKMr0OOM3
TeDsd3l1GxxosHu9K6ltisBDUR/KjR1p2Cr8K9Jb41C3rox2JxqczH2j1k0S
6EBneNiso8Fgct6s2TiBKute0WtPGlwrdY6MvyXQqelS4Z6vaEjLc5u6PEjg
tesLsnALDTa9tbFmGi8/mxK/ZCsNmT4rhy8MEKgf7ecn9qXBMPsDt6CfQNpw
Tn+NPw2pDAvdjD4CTwWHpb8MpkE34N6OnTSBjA3tsY0hmv9iQblaTWDSWteQ
ou00+LtsmgnRWPhpoatPKA372jaK/VUEupTfH7kSTsMVvUgDnoLA67nW9FEh
De5TwoYmOYHmKYUdgTtpsLzzMm29xszN+yt1I2mItqq0dJMR+IOTvIjWmDo9
yrzdTeCkKS+7bhcND79RMBw1jtW9lZgXRcNF2T7tm1ICe0ZMI3fvpsHhpIhr
q/F/NNt3Bg==
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0Hs0lAkYBvBJrW8uZswU20VbSnI2lgzV7hTvy6qlGstErU2pLDOtMm4t
KsqmkEJ7ymbjlMmqmJM4KrSnjMKkCzFbatYl30Wb1Sg1u5xov/54znN+/z3n
WbBDrYiy4HA4cjYfO++8m6eHBwl/L1ZxdpyQ4Cx50MzdrLeoQ/LcWWvMcePl
rKuiuyc5rK8F1DTO8SQhQnEh62yBBHtMnnKLZSSErdv+pTFfgi6rZNGPlpOQ
ujLoU3meBNsMfqfVMhJ0BZN35uRK0NLy+/eVPiScTLk3sSVTgqfedP0QHkzC
OLdj2C1JgnlrPcostpHQF2b0dYqU4J9NI4qIWBIGq+4PaIMk6Nk8UTqaRkJg
pIC5LJPghHSkNe0YCdkDd7K3L2L3LJHmQTEJXEfLu5v4ErT6uvP29UoSjOfW
hP33SoxlLZs6HBtIeOlrFA52iTHE4JJ27y4Ji6ZufjlWK8ZY+SBH2c3+sW18
TX2hGB8zH0brGBL2bRBW9yaLcSNfleVrJmHFUIrMOVSMUHT1tW4aBbf6NIZG
DzFijeJ9ig0F1KXnAdkiMeYPyX9iHCio0AmXr+y0Rv8C19YAKQUbhSV583Kt
cdatrXWUDwUHDMobHausURGWdHBPEAVOLyp+7H0jwrK0py+8tlEwLB+onqER
oV9TceMfago6w8NNYQoRBiasVrunUyDjtWm6CRGqtV43e45T0DLY+sj5uhDH
g+2oA8UU1Mwrcv98lxANMzeldldQUH7C4y87ByE2KwcuqxooWOstDfnNYIX2
DhtuvNJTEF+an77imBX+opqh0nZT0B6ja2C8rXDDQ/dM+xcU7DU+lga/FWD6
2WXJR80UDNRK9eIrAmwcz+a7WNJwunQ4p0QpwF06XdJtGxoOrfpdne8owOiL
3wVKHGjYWzsSv5XhY8ps0BdKabAoTIwrPc/Ht+/4s6f70GBTcTNxkZKPWeGL
+c1BNIz1MjEFTnzMdHXq3B1Bw0j/tOl2r3jYbn+E92A3DbP7l/Sdus5DaYnn
88g0GnZ6z7+0P52HHzL1+SO5NCSHZKTOXcdD0lzZW3uGhsmpWpdDtjy0zRku
dqukITFXpf13gIvVR2yk5+pp+MqobSq7ysUoUa7S/y4NrwUNoYlHuHhoymAi
84SG8awLDq7hXDTZlJpkDA2V7T22EZ5cTKipELS+o2GBfIH9KJ+LETeKJv2n
MaCoaixkaAJVGfYtOayL451P+bFO+ObC8baPVkC1hiIws6t27vpPGNDvkftG
kARWDLXLvrVkwLg0rvVpP4FmO8vkUC4D56w9wwxGAo/tTzBtt2KA/0y7p+8R
gYW+Y9c0rNcqpsz3YX2WezCdZN0WE0prOgisOXlcGCVk4Iu5g/rodgKfaC86
q0QM5OybM2S6T+DCnl5lrJiBeq71r4SeQJfzUW5VrB9wnwljWglctvMfs4l1
ZENg6cMWAv3fjR2OlzDQWTx/XmEzgbFC27Kk6QycdtDHLr5NYErXmZirrMNT
A9qONhGYUbTQw8x6s1+Ar0lH4EnHpU3JMxjg5F/OqmsksGToWk4d68MreKGf
sS6v9goeYz1Rft/751sEXkm+M0tmw4Br3Kjf4E0C673W9e9lvdoxRbme9f/J
7j/0
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0n1UjHkUB/B6ZuZ5ttBYteQlbZSKSmhpiXsVaqQt41BjnV60UQqVzGmw
jSNp9MIqSqNNpjeVZNPWHCLRmtbLmo2t1jGzkrZN4vfUHjmk9rd/3HvP54/7
Peeec+2275VGMSYmJgG0/p9unim0EygxcSooKOBwOMtiaBa1tC73iJJa213U
8zV1WKJFSBS1d2bz3X3UKqtFOnfqLUaT7D7q1a3zG+6e5fD7o6nTH5kSODpI
Ot7kc/hAr1pcJCAwRcHPdc/jMCYm9zsvjsCBVxZv5TkcXgnTn7USE/in4lSm
9DiHlyYc1u6cSiBwyN4sWcnhI51RnGdDoLJHEHc6icMxv6hl4Q4EulwTHu7Y
yeELZej6MhcCLwo/kScyDtsPKl2PeRCo67yR3yLhsD890M/bi0Cwy8XAc54c
/izJ+UbhQ6D8dWZitCOHWfpR+w3+BN7EdJYmW3JoPenp3wVSAjVR6Q2Xxll8
INvx/LaM3uO+MMttgMXM2BlV6REEtjbu1t9+zOL44tVhumgCm8OVI+1NLCqb
T77UxBPwU+3r0WtYnLct+4IsmYBhb0Ols4rFI5c/STKVBNzGbSTBe1h89cuZ
2yHpBDoafYulG1nkcovnXThBIFQecG3TVywudHi8NS2PgLP5n5ETptJ8Xf3d
NUUEtlmHVcS+E2GqrdlsZRkBzasFfQ5dIsz1Slu7uYZA4f4co6pBhCHipJDy
egKs1o7syxPhmqHPS9qv031tyqNIuQi91J031HcIbKlljr2XirB/RNxquEfg
XYr5tNBFItTMiFc3tROIy16p2DFRhEcClBflT2l+VGL4uT4hTltqqqnuJtDm
e/NMT6sQtT1VsYf6CYjrBmueFglxkq/uyzZCIFJXyJgdFGLGtZxJb0cIPOmd
pa8OFuKU4bR7P40TSHuQ0D55kRADuwcS37I8LIYPZX9NFOLZ04qBNgseSiuC
1hzuFWDeJ0WgzVQePmZfaSq/JcDrcueBDTY8JBvCEw4VCvB1vUmwtQMPQQqb
Zu/9Amy/uP5yqAsPEdvdreuCBNga0fQHevBw/iWD850FaJhv8BhbwUNG7ark
FEaA1ZXxyqU+PLhsW+Z1xsjg0cEFanN/HoYHemueNTI4pU9WLJPysCQjoWU4
l0EdWWpMlfEQv2mVxDSBQVXziteSCB7S39e6xPgzOOZztTcjmocP1fbXKp0Y
FFTIJdXUdY4fgsXUn5kvr7lP3eWqG01ypPn6W0kTY3i4ErTxW5zH0P/5TXCC
2tYyOq5zLoOBSf12p3bxwDVdfs7aMlhcahuaH8fDv90f7WK/YLCM62lppB7N
Cij53YrBql3lDl3UTpHdCzyp691dB6138+B7s0sqsmTw16blh9TUVzese39+
MoNDTzarf9zDQ+39mSUdExgcWTZ97AZ13DpNwUrqUfWzCCO1PPRkfqk5g2xE
pLPtXh4K95RXJpoxOGMwXltMPduJcxRzDNoGecxqoXaoMpXJWQbtr44ou6lb
7iXlGEQMuilSfOfE8+BveDjzkpDBJc9WV3tT/+CnjbWk9gSROJJ62lr7OwcE
DK7StCWmUk+2sJrzgmHQR5TVUUJtbzyuklD/BwShL9M=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvfGp8/kzZxgcmP/P5JOq/Gl/7EHFycf3EPw7t9ce
/vUBwXdafe+EsQQjnG/A7pt+2QbBf7RZTWZ3AoJ/3vL4w7XtCL6Lz1IH9jUI
/hdzrw3ZlxH8jJIoM4lfCH6K7YpQbTkmOH/2/T2tnq4IfjQfv/+5TAT/fu8Z
vdm9CP7cZwHyxVsQ/CenhVZuvIHgp3XNdv79H8FfPbP/S48aM5xfaXrQrtUL
wW9atXNmRyGCL7zmfe+nqQj+/bY3k9L3Ivj5m0LWqTxB8NuzfiV5cLDA+bd+
p2mU6yP42yQF23lCEPywDrU/L8sRfIMLTE2X5iH4k5fILFQ8jOAbBv29UP0K
ST7AU1xOkBXOr7196ZuaKYK/yF75uVUMgu9vsLFgawOCf6BwlUDFEgQ/pyfr
oOtpBH+hcQZ31XsEX2CLTtpOMTY4n+OgXlS8NYJ/RG5Oim88gr8r9EK9WxuC
bynpZLJsFYL/eWvVT4FLCH7hYrmrh38g+OWyDF53Zdjh/B0FK84zuiD4jQF9
73oyEHy+xvvKCT0I/rWu75l2mxF8dUVfz+brCL4SS/big68RfJnnHX///0fw
ARtAYcs=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7Tn51OyZMxkdyh7t0emf8Nm+oiibY91KBH9FIE/p
oZ0IvvzFf+fm30HwU9k0Nur+RfBtv7JKSsgywfk6S6cwbrdH8F9xRRWxJSD4
BwwvJHM1I/jqQr9vZS1F8GNXxNyqPorgr/6fF+X4AsE/wbMjaTsHM5xfdnnr
h04NBN8mOuW/gDeCf3GG5zSPbAS/dvr9tSZ9CP5ufy3v2g0I/om9qwvKLiD4
b9/cFVP5jOA/uOjm2iTMAue/Lk/4MsUMwe+4rqfJEongf3lj/Ey5EsEvP/xS
+cdsBP+k/7WXNXsQ/LVTy03j7iD4K+acZPzyD8EvigwKs5JnhfNDrndrmzoh
+Cf4qtp6UhB8rj/zMqe0IPgpq0rOBixH8Hv5GnfuPY7gu+s4abc/R/AlubfI
snKxwfm75sfMMNZC8Iu/bp0s5ovg/2JwE1+Vi+ALH+tSmNWL4Lv4NKyy24Dg
O3es2TP5AoIf1drpP/czgs9sI53BLMYO51eveMwhZYbgc12L0XoageBn7OS5
klCJ4EeEFTJbzkTw47e0bT66G8E3PXHpNdMdBN/5+YUSxncIfiDb+b///yP4
AOSUllA=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfdvS0ethFYODrW+RXPvjf/Y+xRvFjvUi+PvWKD5e
tQDBDzh/UWfRSQT/Re7XmkfvkdTPZNieJMoI5zuX3l4oYIfgnz+jOZk9BcHn
uuJuqtOL4Ddn+B6csBXBZ6o8Fmx3G8E3sOSfLsnCBOenlJ5+YKuF4F+3yxdZ
5I/g/9z+6IdxBYKvuPbkY755CP6PwIZ68eMIPm+LHGvCewRf08hg4kcRZjj/
S7/guQ22CP7RzDTBnckIvuvnLtb3PQg+M9f0xylbEfzjc8ROKN9G8K3up8YK
sLDA+Zvnavx01ULws19eqtvtj+BfeuKzNa4CwbePsfrkNQ/Bj27+fj/lOIK/
1XzO9n3vEXyxjC1TE0VZ4Xw1jzkqRnYIvs2S7zu9UxD8Cb1Wlks7EfzJar6Z
OpsQ/DnWl+f/uY7ghzBotv9iYIPzhR0/lTiqI/gC/It9Tvgg+Ht6lK/WlCL4
eW3iKVWzEfzz+rcXLz2C4OentZ0VeIvgi0ou/XtEiB3Oz6qefG+ZNYJ/NPLr
0YuJCH7cUbvpNu0I/rIH4ZJX1yP4X8qfLNx2FcH3WrnC//YrBH/BrZy///8j
+ABPtG+6
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQveZpw8PFBR/t3Z3M2zyZmBz+rJh1Lnsvgu+ds2W3
MdcnOD/0s7Hnug0I/ubAoCkKPp/h/MP2ni5tTxB8O72e5dc6v8D5vF9yT8ip
fIXz3XfNnhN4GsE3Flh0tTz/G5xfbOt+ZirHdzhfLtuibN46JH7BibvzPH/A
+edZDFdNeojgv575VLOw7SecH8Nmme6u8AvOtyi+Ec5xHME/mh+wdk/Wbzh/
uXP6gQzmP3D+Z/FTbf9XIPhTDp/m6nP+C+cvyJd0Yn+N4Meutr9X3P8Pzs/f
x2JxQ+M/nP/moqir+nkEP/7eI3ZzUwYHGH+h9HL5kEYEXyJScOKzywi+JZP3
wy8KjHD+hNVa3RUlCP7+OWXPS48h+DN/TlR6L8QE568IC95+NxXBT5J/ouWx
GcH/ov8wQOc/gr/HoeVCayAznK+395te9DwE/6ol//OlHxF8daXvtTn2LHB+
UJD38TXdCP6mJtespHsI/h45/jeTtVnh/D+76o5b1SP4IvOjQqMvIvjX37Ee
+i7LBueftwvv4CxE8It+letO34fgv/3L0jqPix3On8doYSYdi+D/LLA6JrwK
wc/rq3/AeRXBf7T6yK///xF8AI5LIaY=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzdBXff3MmQ/2F6YsfROqwerAcY4700D6I5zPzzfn
1+RMBL/QWkqwW/gTnK8sv3i/3SYEv4b7b+VV389wvsbSLepzviH4Kl/LcuWn
fIHziz9NW3bJ7iucn/mj/XXGMwR//ZbmE7ubvsH5HnJ3Z9jpfIfzDe0cGetO
IfgH08pKF6T+gPOX2HDe/cT7E86/fmLZHcbVCH4s06LzDqG/4Pwul7xzSX8Q
fHZb11THGb8R+h9Vvvd3/APnf7fbKSh9H8HP8ghTF+v6C+e3RB3x+GL4D85/
p2TL1H8OwV89Q3h9ZMV/hHuSflUWcDM4wPjba4IXqUYi+Ltzo48UrUXwn+3M
MJL7gyR/R2VWYiAjnP+4+WS72FIE37it+KDmZwRfN/7MlyvuTHC+/2StknvT
EPwj3oWVkU8Q/Me30ipyLJjhfK2jiYfvtiH40m3cHM9vI/gmi3bN8NNmgfMX
OAWtV69E8LftnLF/xlkE/0v3E+kMGVY4/7bJ/cLzhQi+aNIh3xVHEfzyV6tK
7wuzwfnNnk7T12Ug+NuZ77Pc2Y7g2zml/KhiZYfz88NnPN0YieCfOH5Rzn0F
gj/deG+P8hUEP23+il///yP4ADuRhOk=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/eLjtF9VIs/sWe7JpPrsY3d4Zsazzvgcgv+0ujHx
TftzhHxHqsEcqZdwvv6GL11zJr2C8/9lzttlw/wGzr+0zDFIevJbOP/t3/5S
L473cD7bm2yGGL8PcH6k0twNj0Q+wvkXni5eJngOwT+ZtfzC/WmfEO6raXAI
C/oM57veeDZLhusLnK/+1VOz6SKCrzu/6W9/91c4fyvXDlbb0G9wfsP+qh+W
0t/h/HxGYcP7lxH8Bywr5irP+QHnl04VChAI/wnn9zyvNJuj+AsRXk157BUv
EPyU1RZyfxb+RvCn/s+Qz/4D53fwzPn5Su0vnP/+zNEStvsI/g2/N8oHl/1D
+D/2hYRK4n8432r6B4XJogwOML7yks1aeyoQ/HnlieGWVxH8W6t55dosGeH8
FcuWsKtPR/Al3Jqevf+E4Hu6xcV3hDHB+Ty8qr9LNiP4E0xeGRhKMMP5y5Rm
dTqWIfixWydcr7yE4F9d0bq/0YwFzr+flHrq7mQEf1Wtcz7nTwRf3DaDMzaG
Fc4XO1x+jGUngn9tZatsjSwbnK8RXjfdvRrBl165l836OoJ/Pvo3/z8rdjhf
9KqyjegMBF+A6cUsrjMIPrf+mp///yP4AJ8sT0k=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQnf6uL3uH3FP7H8f/O2f85HKoerd16q1bCH7Puzv7
/0x7BucLf7WLea73As6PfPL29MnVL+H8qdI63caKr+F848i6Sc7b3sD5E+tl
c70N3sH5gWsu9P88+R7Ob57A2Si+7gOcb2t/UXld5kc4X+Pjolfipp/g/GJx
6dl/PyH4Ox9GfVZb+xnON1i/JF+5/Aucz/5xytXZxl/hfH6z/vjn/xF8IfnA
iWUnvsH5JTU71zQ2f0fov6v9Jt7vB5z/a6OL6C7un3C+XFd60vMbCL4tW1B4
xKJfcP6eb49MXeN+w/k5r2otWLX+wPk1QftVHF8g+O1xJ3YcWPQXzj+ce7tA
OPcfnB//cYrQI83/cL52RcSN5m8IftXFj4u2xDM4wPh8C7v8Uvci+FZFGj3/
lRjh/Gm1M/ddb0TwP0S9O3LxHoL/yNIjdqszE5zPElz66tpCBH9f7nLOR+zM
cP6KQ2tktdMR/Akvp7JOO4LgCwi11L/SZIHzD5S4vqvpQPA5b3K///EOwffn
33Z4WjArnH+03ri3aCOCf+Xj1hfm4mxwvtA8bkvrMgTfT8Y1NuEygq80p1k4
34IdzlcLm7pv9zQE/5Wt2J3Y0wj+OtXpP///R/ABktK9yg==
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvWtaZ+LDqif2dad2fXgtwefQIqxuMN/iKZzvP+HI
v5hvCL6erarKkYnP4fwTG+2+Pxd8Cef7Pr9/oKnrFZwve2GZEKfyGzh/eYOa
kM+Ct3B+zZPTM6ts38P5c1v+cE/I/ADn36p6r3hQ7SOcv8fr6+/nnxH8mrrr
OrmbP8H5Gyf9vaGb/xnO724w83xi9QXOd77kLfDzB4K/4G/xbObjX+H8Is4H
Cz0nfoPzlSo1/r/1/Q7nlx9qVuiQ+gHnr8rfPaPhJoLf9I31at6Kn3D++dgp
PTOKf8H5vzT+z1Iw/A3nnzpbkzvvH4Jfce3atKp9f+D82ftLrCdV/YXzk5tU
l8x3+wfnc67clMzN+h/OD1kZ9DznMoLP7Sr9mcWfwQHGj0r/PbdpLYJf8+2J
1m9hRji/d7vN40XFCP6NDLPIjIsI/rc2y40a5kxwPvP1VSYS0xD8x5NVZzH9
RfA3NvFpy8Qyw/m7EmdWBu9G8Ket1V3VqsgC5ydoG7A9b0Dw/4rauDi/QPCv
fnhpv9eXFc6f/Zc1PW0Ngm9Srl3AJcwG5+9R2r/kbhGCX7fvy7RzFxB84ePG
2bvM2OH86YwPs65ORfBbBEw3vTqF4BfId/78/x/BBwDT/ani
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzWffEs51/bH99nMFATNnCjhMsJhxKnnaEzhf2GiN
7d7Qp3C+dyv3mwVfnsH5lvX9SmwVL+B89s2Tv138/BLO53A/P+lc/2s4f3+j
/nYfgbdw/kqZ44t/b3gH5++qeD+NQ/UDnF+1jVfhymMEP3iJO++OTR/h/Pan
k/fdKf4E5692XrDPxPAznP8y8ITS0n8IftNmJu+wfV/gfJOjEdfl+77C+dc+
522SifoG518unR4YJfEdzn+1/HbIhmcIfoyukYz78h9w/oukJe7fyn/C+Slb
rx284fILzreOlmb4w/wbztfeWL3I/DKCXxb1jmPLlD9w/kYFxX3JQX/hfLbp
+de1Ff7B+dsSLmwxeYDg19/y+Ra64T+cP3eHi3OoHYMDjL9cN+ft/LkI/r6q
hSe/sTDC+U0f77PnpSL4+8rq3v47jOCzX9FinaPFBOf/i3pQF9mF4DPtWqyl
/AnB3+xUYMEbzAzn37k5563AJgRfyPP6FQVJFjj/60MpucBKBP9pUM7M3ocI
vu8l2T2P3Vnh/OTqGw5RyxH8tj8Lvt/hY4Pzw5YXCTTkI/jzEpZcsDmH4H/+
+PgQqyk7wv41OuLvpyD4Io+DO8pPIfhGktU///9H8AFkgI+x
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfY9t99y0tHv2azM2COtcE3Tw45oZkvXnPpx/v203
q/nJB3C+lEDg1MTGR3D+8oCZdxJknsD5LBavrQPWP4XzdZZ+KU5LeQ7nLzu5
ITnwzws4/3Wxik7ytldwPsPRhTypGW/g/PSzF5dY/30L58+M3ilqueU9nN93
QXM+6/IPcP6OY9X7n+V/hPOP12v63Pb8BOc3TNlgYiX6Gc6Xy5ncueYjgq8i
Xv1K7NQXOP+yrM3y15O/wvkZzyMuXM77hvAPj3+omvV3OP/klwVuPRI/4PyQ
Dd+dX31E8DuOq8/dtOcnnL9o4eakvhm/4PzU6xItV1J/w/kTHjRtFNL/A+cv
WOPhncL5F86PvPLcQeEqgv9j36NF7zf+g/P/1zwS2N71H84PPx2bW6LF4AC3
37KCQ3wGgn8wtP5i3j8Ef8rtjgWHkhjh/FtOB1QXnEfwv4Q/uWFkygTnN/qZ
OfkvRvAffyq5qcDFDOf/ZNhW9i4PwW/8oHLK9Q6Cf6+3wTvIiQXOX8fD1fxi
A4Jv9HXqgSpZVji/q5tP51ATgh/KvNV38gcE/6uGx1zJcDY433PH3U+zdyP4
/JoL/y3XYIfzV7kHWmT2IfjnIjfPMDmO4H/MFv35/z+CDwDGg3Gt
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzRqy4tdXjTv2miYmZzcHCzv84FYtnHXkLpz/5vDC
53YJ9+F8bz6Vz8l5D+F8rR1pK0T5H8P5rXee3py1/Amc71xqLXIg6Rmc39Xd
0BLE8ALONxGb87flwEs4P0r6y6euitdwPtc8a7l/Qm/hfJmpkUGCF97B+Xda
jO+dMP8A52fURFwsYv4I56uue3Ei5wGCv3xeQfTcdZ8Q9p1M/iTb9xnO9zEs
de/I/ALnM0XUmWuafYXzX+34pC0l8g3On3YjbrfjYwS/2MjMf+fh73B+/0nt
hVILfsD5BfKSfZtyf8L5TesL62f5/ILzI/8d5N4p8xvOz+syCDv4AsHfEsC1
VPLYHzh//9XbfSum/IXzf0+RqG0v+Qfnl04s1gwI+I/wr1ryjuV8DA4wvrCi
U9z5WgRf7/ecwElPEfwXn9lUvLwZ4fzdnct+rNyJ4H/4d1BqqQITnG8nKGzv
MQHBf8f0YEPbDwTfVngP4644Zjh/6YGzIVPPIvj5vtFfuU1Z4PygcrkZWksR
/Cv7P0jaCbPC+Tue2718U4ngb11zaJfzSwRfJPDQTdNANjhfSOTidZntCL5m
ieiN1arscP6izVdVr/Ug+CFemfzZxxB81od/fvz/j+ADAAB0UvQ=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzeg7406B7S37d5M6tHZvF3GQqa5weHH3NpxvsTJi
SXzdXTi/rOqv3PqmB3B+8Jv4l04ajxD6+4pXTTz6GM5fol4R8qL1KZyvx8tX
E6zxHM6veDWl59jbF3D+uu9nJn9Z9QrOfxYwTcLc6w2cf3dhQFsjzzs4/7rd
nMIHG97D+fdaz2jWLvsA5xtmOPPztX2E81s/NBmvDPsE5+/8YuVzwuIznP94
gveDI2Jf4Hy+yyqbTz9F8CUnllWFHfsK56t+ndDwevo3OF/wqnI1S/V3OP+z
D//HX5E/4PxrWYeX/tb8CefPYPng18D9C86PcXlqxn8PwReTMZ5VveY3nL8+
/+fH7J4/cL5nZkdHWuxfOP/wvX7hp/b/4HzjN+8lHeX+I+JjvkT88rcIftXz
mDMe6QwOML7ypYkczhcQ/OMcxUw65oxwfnTthG/XliH4712EuNj5meD8Yq8L
4j/rEfwfiz65FLxE8CvcD+pfC2CG819onhH5dwDBj4i3llytyQLn77j0TFxq
NoIvPMnuSjkXK5yfv+TX+qgiBH/3l0+t/x8h+Owz/Ks1fdjgfL/2CD2nzQh+
65a5t2WU2eH8vSbuK2q6EXyjtukB+44i+CuuP//x/z+CDwD0JZjz
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/de1Y9/rwBv2b/6skf4gLebg8Oo0v9n3m3B+Sx9/
YsOc23C+89m1U7/o3ofzaxQitQocH8L5m+wZqzseP4LzWW5tmSKw8gmcf7Fv
dnFIwDM4f/e+XmkO6RdwPsOVpSZxd1/C+QeYPwoVNL6G8+euc9/10eMtnP+1
+KKa/qd3cH5ov0NTu+cHON9WaV7oeu2PcH6S01Turf8QfDEFoWVFjz/B+eUf
FCsZj3xGyPud1sub+gXh/8xfJyZVfIXz1woedp3q8w3OX1YuuNzf6Duc73Ph
k8Nt4R9wvsG23L0uzxD8RZF5cmmnfsL5QV0cSanzf8H569ea3jMt+A3nz+57
Ybcv6A+cf+SPSZOK2l84v1qDfZUT9z84/4FbDpfRGwS/6VOW7/+9/+H8m2vL
rQ4FMDjA+AIr2/Z/3oXgz5O9/4BXmRHO/1xQ9YV5CoL/vCvpZ8ZfBH9Rc++H
lflMcP4fJ9abkbcQ/LXVx2I/OTHD+aqTT11J24LgWxdK23rJscD5knrrp3NO
RPB9U3r6NjKywvkKidvKTmQh+LtslAN330HwP9+7IyPrzgbnN/+635K+HsG/
9UX1fq8CO5x/YesOLeUuBJ/v0NGJgkcRfO9zl378/4/gAwBHCJvm
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/dOuYkFa2jV7H1v/Ba7B4g4pkfL3mwVuwPnni4/J
Ltx1E86fsTThbVfYXTh/SUhQ9tyoB3C++8c+73rGRwjzej5esTjzGM4vEdDM
Dq14Cuf/m9S2ytPjOZwfvKHu6nH+l3D+7G3evCt3vILzY3fbvUtsfQPnC61k
u1Nr/A7On2SYuVX55nuEe+78mB1w8QOcbzdl+eMDyz7C+UXeL//L9H2C83kC
fgjaFX6G8+VPFq4ScP0C5+c71omf1/oK51vqfeWyZ/wG5ztI/b806yWCvyb4
2oTdZ78j3McocbV30Q84f+u6N2+9O3/C+UEXtHt3J/yC80PsLZQ+GP+G8yev
vd4tIPkHzveZ8LD60TsE36mozmHBtb9w/tyFL34p7fqH8K/rXuvwvv9wvmPJ
pBXWVgwOMD5bQ3XZkqUIfp2R9/73fIxw/pSUlE8GjQj+8wubXpx6jeDf3ON1
MiqeCc7neCye63wawX+5/nQ3nykznJ/558SU88sRfLXm3wkvhVjg/MbOcvGf
bQh+v9ktj9c/EPxbskW2ZsmscP7hlmCZ8msI/kvVrH0CTmxw/qHc9Ns9qxF8
S9N1j/7JssP5b8201p7sQPDf/f18KeUIEv/I3h///yP4ADZTTOc=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/cM7b25AfoHdrJkgIOGQv6DspL/aPHsY/2BPz25f
tXVwPitbEfvLrP1wvmd9YuvWsONw/vbK1LtLL56D829GZesXlV+G8wXde9MO
OlyH8wWupG4yj74N5ysr5KxsTboP51vczT3tOOkhwj2/GnyuzH4M52fsP3Fi
X9NTOH9m8nIp0YTncL5uxMNv/1Jfwvn3Pvufc/B8Ded/ui9pIBb6Fs6fsLoq
PTz8PZyvxs/hWzH7A5y/raBhdd/8j3D+FdXJ7IGTPsH5Ks2XNWJnfobzLQPu
m8yf/QXOv1vQatfb8xXO32QZyXt04jc4Xyzs+M0Vrd/hfPtHDBMPlfxA+E8s
g1et4iec3zQvs9006xecP/fcjGN9Bb/h/Nq8yR9ki/7A+a8TNSQik/7C+d1/
X7HcS/sH5+964/6eL+o/nH9N1eKRlQqDAzy8NZP1Jy9F8A+GRVc7yjHC+cYR
r1aKLETwc5rdrttKM8H5HWkcvxgnI/h7ZRP/vxJhhvN3/mtj1upD8M9tdn7V
K8gC5x9VSDvWMwnBb9keuvAhFyucH6N0Jy66F8H/vU1fWpudDc6vYX55Zmod
gi+mYpmoysAO55fnhX3hqkTwRZL5y1r3IPgbw098//8fwQcADnuNdA==
      "]]}}, 
   ArrowBox[{{3.147297297297296, 1.6294990406210932`}, {3.1472972972972952`, 
    5.868638764524956}}], InsetBox[
    StyleBox["\[Alpha]",
     FontFamily->"Utopia",
     FontSize->16,
     FontWeight->"Bold",
     FontSlant->"Plain"], {3.204729729729728, 3.734036492204572}, {
    Left, Baseline}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"V(r)\"", TraditionalForm]},
  AxesOrigin->{0, 1},
  AxesStyle->{{FontSize -> 15, Bold}, {FontSize -> 15, Bold}},
  PlotRange->{{0, 3.4}, {1, 6.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.3162277660305585, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(m\\)]\\)\"", TraditionalForm]}, {1, 
      FormBox["R", TraditionalForm]}, {2, 
      FormBox[
       RowBox[{"2", " ", "R"}], TraditionalForm]}, {3, 
      FormBox[
       RowBox[{"3", " ", "R"}], TraditionalForm]}}, {{1, 
      FormBox[
      "\"\\!\\(\\*SuperscriptBox[\\(R\\), \\(-2\\)]\\)\"", 
       TraditionalForm]}, {2, 
      FormBox[
      "\"2\\!\\(\\*SuperscriptBox[\\(R\\), \\(-2\\)]\\)\"", 
       TraditionalForm]}, {3, 
      FormBox[
      "\"3\\!\\(\\*SuperscriptBox[\\(R\\), \\(-2\\)]\\)\"", 
       TraditionalForm]}, {4, 
      FormBox[
      "\"4\\!\\(\\*SuperscriptBox[\\(R\\), \\(-2\\)]\\)\"", 
       TraditionalForm]}, {5, 
      FormBox[
      "\"5\\!\\(\\*SuperscriptBox[\\(R\\), \\(-2\\)]\\)\"", 
       TraditionalForm]}, {6, 
      FormBox[
       SubsuperscriptBox["\[Alpha]", "m", "2"], TraditionalForm]}}}]], "Input",
 CellChangeTimes->{{3.498392027285507*^9, 3.498392051411483*^9}, {
  3.49839209350916*^9, 3.498392094661049*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.498313274228118*^9, 3.498313275454288*^9}}],

Cell[BoxData["2.95`"], "Output",
 CellChangeTimes->{3.498313276052534*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "[", "0.69", "]"}]], "Input",
 CellChangeTimes->{{3.498313286630597*^9, 3.498313303326497*^9}}],

Cell[BoxData["2.9679191493448815`"], "Output",
 CellChangeTimes->{{3.498313290829576*^9, 3.498313304066976*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "[", "0.365", "]"}]], "Input",
 CellChangeTimes->{{3.4983139531933107`*^9, 3.4983140026604357`*^9}}],

Cell[BoxData["5.689022880390046`"], "Output",
 CellChangeTimes->{{3.498313959660264*^9, 3.4983140037371387`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6.5"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.1", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.4983144503177223`*^9, {3.498314519225917*^9, 3.498314665112076*^9}, {
   3.4983146998650637`*^9, 3.498314731849807*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1nk41VsXB/DfPoaDClE3VJIpJBJSkbUqGaNBSokipLjCdU23UjImKZma
Va6oRBMKvZRKREK9RWZRQpzfOcbk3e8f5/k9n+c5+zesvfbe38Vuh7d5cBiG
GaK//18VVpX+/4KauYPpF8YJ1h+frM2gftpUHvYn9ak3qy+tIwyeuWAQaUS9
XibkQCe12dCRx6NjBCd2F+if5DDIuggk71E/uMmfVhFicOrLgnO7qQ/1r3hb
QT3xIdVkapSgsqF/uocwgy/VlsqkUn8+mucuKsJgluwrGTXqs68Glt+iztgU
ArdHCFpKaU9ZiDLY9CXogho143jozTdqbY35ymkCgkUZ2SlxXAZrOzqbfvMJ
+n3vcdUSY3C+kN/LPdQaK9R0qqlPlcd25bME019cfzVTgsGTH7SeG/MIbpnZ
npRLfc5JEB0wTFDMQXGv3QwGE17WxFwbIhjcc3E0cSaDNt0FFl8GCerofn6x
fBaDv3M0ZvYPEOwJnnf2PbXL9kPzeP0Ed4gna8hKMXh6JFuyo4+g5LZ6/kPq
vhpVUvWd4KuL0uXbpRnUWuxrkfON4ErthF2psxmUWzzQYt1DcO7m6FPycxiM
XT5wTaGD4Nu0ih1PqSe+aV8paCMY2c5RcZrLoDA2SFq1EuT7hxdf/oNB77yV
blubCTYmh/QvkmfwTZqsw1AjwdMtBUVl1Jr9m49jA0EzdUGkqwKD/in6VjHv
CT4s9F94cz6D+r1zq8dqCCY1HbJTV2SwwD51lc8rgtYqOQqvqUtC/Mb9Kwhy
fHp7DixisH71pTjf5wQDpvaH5ygx2O6prr/pGcGtSs752ioM+lqP+F18TFDa
c7OMvgaDK2NNdeJuEExQnu3RQe2SW2dZeY2gRFt9YaImgy/spDWmLhMUcdzh
3K/FYM8Kc1fLNNpfVs7Z/y5jUHS/AuMZT/DrMm9TOX0Gdd22H6n0J+jWp33u
FbVQSfHhg74E27MGuwINGKy6qNPPeBNsWhQQ996QQXMVtwJZd4J1s0MbT61i
0KjklUyVA8GnguhDU2sZ3Chx63C0EUGjB5ald0wZ3LK8OilVn+AjXwnp3cDg
nh9F6ld1Ceb1JjwuQAYbDqq0nV9CMPNzMuO3gcGI9Gqb+fMIJpbeSO20ZPDR
Pf7qbD6D7lHPnr+2ZzDMKzpt+W1aF3vN2EPb6XxvqW25/i+DoYuTbWc50Pq9
XxAz6zpdZ6UHP23bQetl4mramMZgoWDOYIsjvY/BSKdSFIMSnt7yfGcGR1k7
rHBhMM9czk/Ji8FUla9VVyVpn3ADFoYeoeOfzJCQq/wNMQEWi1wyGTRQvbYo
WPIXjBjXr55Bn3ubyyS/5vwCTxHn7UXU6z5K3Jw/Ognm6QFxMrcY3HdOa7q2
bRKEn11hX+XQ8fe0szzuT0KEOP+1bh6Dv9j3+QcdJuFIRoYfecqgzIrHxqHX
J8C/drw88x3tv1r/ubvtxsE3Z9lm8zoGuxVbp4fNxuFQpOuXXuqZbkzEOeNx
cF/zZkSrntbvmXZwr8Y47MhKX3q/kUERnUcwJDQOJseMUko/M3igUDX+aPEY
iOn87fWxi0GvOFaqbPkYiIjnCIK7GVQTm+px0hgDTveXCPmvDF7VIlsYpTGY
vGB2ZU8Pg2/3Lex3kxqDQZE59Z3fGCw1KqtLHByFhpYHxj8H6LwMbv0ef28U
riYMSYqN0fkWSG1XNhyFfV9uKRdSlz06uMd42SgoL9270nOcwWPSUl9c1EYh
q7LGuWKCwTsPe9e/nDsKeUJ37h6fYvBPeY98qdERKAv1sB7n0D6qyj15sXgE
ujyaovpmEfx2JlT+n00jkPXo3IULknTdNKdltG8cAS8hq1xLKYInHsg6bYER
6M8obMySJvj9ctpOuxUjwG9OVtkvS9dF282vL+RGQHTb5vJmOboPnc65cbZX
ABqmFb/eqhCMf+D6M/K0AE7NkWsLUSV4zvbcFdMYAfT3eZerqhH8rSrrRCIE
kJ8mG31EneDQ1uCv14MFsGrYTUpbk+BAna+z3X4BWGYS5XgdgiMJP6ttTQRw
O8xB2IiuA924iIfJRgKYuTWnp5P62pqBJd0rBFA3teXOGj2C9lLByZc1BeC4
M8Ogj66jMLvzUQHzBOAlARZWqwnWbrzbe5vPh6r2JE0BtQqR+DNoiA/ahT0z
rq8hWH0EBq36+TC0/0zdmDHBjta/nol18yGktGVXtilBm7yu+O4GPsT6HfHh
mhEseyHlN/MxH7I/Pjn30o7gz665Lz8d4UPas4Iej810nwwAgzehfIjOemgs
uoXgrjVWUf8J4oN7UO5X860EofPPu6V+fFD64/rqSnu6D1VMaE278+GCQ2xH
lSPBSZ+UN4l29Hlro1Z676L1uj8Z1WRD30ctIn7GboLaiotuaFnxYYfgH8NN
TgT17q/63LSBDzIph+NqnAmu2+KxL2w1H0417tCrcyN466lQ5T01PoSW2Ef7
7Scou8zoiY0KH7wytzRL032q0Olx3IASH8wDraO2ehAUD+/KhgV84Mwx/Vx/
gOAfZxSFFsryIcxe7cQHH4Kr2j7ZPiZ88K5n65qCCPpy1v+l3smCkk7g3dhg
ggonE+s02llojOPHrAwhKCybUqnbysLadQLTpFCC/XU1+22aWJDKH7lrdYSe
I4eUzYvqWXiYMB5bdIJgubl0w74KFry+h7p7RtD71yy6mP2chQUbJ2DOSYJj
9Q4+/DIWon5NjByOJKh1LU8qvZSFnd6/3JfE0PebLnWTLGRh0nIaU0/Tc5Dx
68y7zUJ+ZvgCswRaz1HwNMhhwZ1hxoapX6aOHy65xUJNIZNnm0jwR+huwcdM
Fq6pcxaKJBHsxis/DK6xsEFYZPwvek7slsp9k5DMQvx/JO5vpefMMb0Fz8NP
sPBW22Capf7RaiMZepwFyYvOtqk3CbZsWngjMJyFpMD8702ZtL/TfeIDjrKQ
rrlD2f0W7bd2+frYUBYyz18/H3SX1uuqSaFCAAs9THWHXC5Bq4wRmZX+LCzx
5esWUz986+Zh78fCbUuLt9P3CJpeMms+70u/b6pfOO4+wVDH+zFLvVkoObAq
6FIBwU1Wil333Vn43ehasbaQYMR3ieN9+1mA9fEy7dRtD2yqVamfL2i9p/qE
4OzDH52uurJQ+f5kb24xwdcH9YcyXVj4YPzOsayM9nN33q5fjiwMSnkaf60i
ONoq6/PEjoU6YW3HyGqC87m2hirU98eHA1XeErxqt03jjC0LgV1H77nSc982
1Sf8wCYWxgtSFre+I+iSSa4ssWZB2OUl9780RzjkzBZu3siCwl3VxkqaO3Jr
dsPkWhZ+ZfQNHaC55Am/tTySuiUlfxa3nea4u6fnSVFnhJtYbKQ5Zh5R1Fc3
YUHNfvvT8i66381w/uG8hoXlEyczntIcJJOpHji8kgULyy6fuzSXFVkfS7m4
nH5Pvrb0Lprb/lGcZbKCOlk+6KEIzXWO6zclVumy0NknNuFCc2BbkKH+lA4L
xxJ0YmbT3Gk8dtTw0DIWHtWHXg+aIlhSkeXsqsWCsrP0RxTjYOxxcb1CVVp/
/7XwYSEHNfZ1iecosLCiX9chSJGD/LaLK/dTe3oqe89bxMEGV73MhdS1u7lp
u5Q4+OVssel5eRaubHg/2KLMwT/Xz3Y6IceCyVyPqz1LOGj/QSbG6w8WwopO
T43qcfBf6Z4PzjIsjP5uLlYw5+BHYz2VCgkW7I7u/Fzuz8HNe89I5k3y4FIX
/8rlyxyMUO8NaR/ggVbux5nJFRy8WnIqMbyDB/O8UhYM/OTgMfeAM8GNPDCP
Tv/oJieEDgZ7NTIqedCQEqK3xkwIg9MMDReV8GBHQpj+xsNC+M489oVmPg/m
fytr80kTwsxi0VKLf3lgatCtPfJcCC02nO2vuMCDm102qpd/COFDVesHlok8
mA778PxvWWF0mHKQN43iQZGQCee+qTCqHisOvBTGg0c/e36IHRDGeTfca/r8
eDCrxjfoeZIwcq/V5uV48mBPklx2XqkwFt7Kyv+4hweDT0Ujn3yl/zfdW9hp
z4OWxveM2mwRXJJdNNfTmgdS2zqW5K4WweNNxxuereOBUaHMiJerCFpbGu4I
WM2D0lmLPaJPi+CZv81sM5fzIOr1X8fKHolgVeJx/iUNHtwJuLlqT7sIOpfk
LpVT4oHsiXlX5oiLovXj6ndb5XjgH5ybzeiJouOb/BPN0jxYtlfJwW6PKI4k
2YoNifFg6e3/3imKFMXOx7vDHxEexPR434zMF0WbkFWa4hPD8FlCeX1ksyiK
rlw3eYc3DL5JC+IzhLi4r/TJCt6PYdg3gx+oqMtFCUvbdbXdw5DSKyX+ZCcX
nfre21m0DkPZHVuzmHAuqsto5pNPw2Dp6qVUeJuLUsduzd75fhhkw15nCTXQ
8cHqfabVw2B9YHF6IfWU7r5xFeqI7f/EeTdycTh2VEKcekhH16fhAxc7ptca
NlQNQ21Xqt7NT1ycb6GcdYA61tazZH0rF19GS4yffTMMv5RE6k985+KiDb6u
X18Pg77k3heGfVxcc7uhuIr60GTRo+/ULf0JcvnUnz/4pG3t52Lz4PSnMOqC
U417Fv/k4gW7+r+lqf35N3vL+Fw8+pVVNHk1DNkdU58CBVyUjYu+upi6vXZn
lcYIF5c8PqjEpbbLmZF7dpSLvueVlta/HAZtl78C9k1wsbfTco8X9X6bmv1z
JrmYa+Y4aEt9cdUSh0rq5eIFEfrU4rLNRsunuGie7fTgd8UwIGOo2U3dNn7D
tps6ZOCMQvpvLq67bPTjDXVe07cZm6a5yLWRj8+j7nm9fmqa+nO5xbIU6v8B
NUrD/w==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwdmXk81N/3x2cMBtlGmCzZKkShSGQ51y5EVBI+SGUpSVRKC5ItKmVJiiJl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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 1},
  PlotRange->{{0, 3}, {1, 6.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.498314439264737*^9, 3.4983144517752523`*^9}, {
   3.498314521358982*^9, 3.498314665838331*^9}, {3.498314726925838*^9, 
   3.498314732560563*^9}, 3.4983776336518965`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.1", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6.5"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1.94", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.498314818697915*^9, 3.498314903395117*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwdmXk81N/3x2cMBtlGmCzZKkQhJGU51y5EVBI+SGUpydKqBckWrZakKFL2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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0nk4VVsfB/CzznHOoWggGi4JpUK4oWjw+7lKSaRMjaZuUpJuIVMS11hU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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 1},
  PlotRange->{{0, 3}, {1, 6.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.4983148603373137`*^9, 3.498314904095611*^9}, 
   3.4983776375038967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.498391395186254*^9, 3.4983914290920687`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r", "\[Rule]", "0.3162277660305585`"}], "}"}]], "Output",
 CellChangeTimes->{{3.498391429855887*^9, 3.498391443860073*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "[", "0.3162277660305585`", "]"}]], "Input",
 CellChangeTimes->{{3.4983917321819897`*^9, 3.498391734945552*^9}}],

Cell[BoxData["6.000000000032233`"], "Output",
 CellChangeTimes->{3.498391735336884*^9}]
}, Open  ]]
},
WindowSize->{1028, 750},
WindowMargins->{{23, Automatic}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 8408, 241, 341, "Input"],
Cell[8956, 263, 44276, 767, 248, InheritFromParent],
Cell[CellGroupData[{
Cell[53257, 1034, 120, 2, 32, "Input"],
Cell[53380, 1038, 74, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53491, 1044, 123, 2, 32, "Input"],
Cell[53617, 1048, 112, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53766, 1054, 128, 2, 32, "Input"],
Cell[53897, 1058, 113, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54047, 1064, 906, 25, 55, "Input"],
Cell[54956, 1091, 23792, 396, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78785, 1492, 830, 23, 55, "Input"],
Cell[79618, 1517, 22386, 373, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102041, 1895, 285, 8, 32, "Input"],
Cell[102329, 1905, 163, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102529, 1913, 140, 2, 32, "Input"],
Cell[102672, 1917, 87, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> numerical_simiple_metric.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    168889,       3120]
NotebookOptionsPosition[    167231,       3064]
NotebookOutlinePosition[    167571,       3079]
CellTagsIndexPosition[    167528,       3076]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "g", ",", "g1", ",", "r0", ",", "\[Alpha]0", ",", "r", ",", 
    "\[CapitalDelta]\[Phi]", ",", "\[Epsilon]", ",", "f"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "r_", "]"}], ":=", 
    RowBox[{"1", "+", 
     FractionBox["1", 
      SuperscriptBox["r", "2"]], "-", 
     FractionBox["0.2", 
      SuperscriptBox["r", "4"]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g1", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"g", "[", "r", "]"}], "+", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"1", ",", "0.1"}], "]"}], ",", "r"}], "]"}], "0.05"}], "+", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"1.3", ",", "0.1"}], "]"}], ",", "r"}], "]"}], "0.03"}], "+", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"2", ",", "0.3"}], "]"}], ",", "r"}], "]"}], "0.1"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g1", "'"}], "[", "r", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.7"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]0", "=", 
   SqrtBox[
    RowBox[{"g1", "[", "r0", "]"}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", "\[Alpha]_", "]"}], ":=", 
    RowBox[{"r", "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"g1", "[", "r", "]"}], "-", 
         SuperscriptBox["\[Alpha]", "2"]}], "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"r0", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Alpha]0", "2"], "-", "1"}], 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "-", "1"}]], ")"}], 
            FractionBox["1", "2"]]}], "+", 
          RowBox[{
           RowBox[{"PDF", "[", 
            RowBox[{
             RowBox[{"NormalDistribution", "[", 
              RowBox[{"1.3", ",", "0.05"}], "]"}], ",", "\[Alpha]"}], "]"}], 
           "0.02"}], "+", 
          RowBox[{
           RowBox[{"PDF", "[", 
            RowBox[{
             RowBox[{"NormalDistribution", "[", 
              RowBox[{"1.12", ",", "0.05"}], "]"}], ",", "\[Alpha]"}], "]"}], 
           "0.1"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "[", 
    RowBox[{"\[Alpha]_", "?", "NumberQ"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["x", "2"], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", 
          RowBox[{"g1", "[", "x", "]"}]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"r", "[", "\[Alpha]", "]"}], ",", "\[Infinity]"}], "}"}]}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", ":=", "0.000000001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]\[Phi]", "[", 
  RowBox[{"1", "+", 
   RowBox[{"10", "\[Epsilon]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u_", "?", "NumberQ"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]\[Phi]", "[", "\[Alpha]", "]"}], "\[Alpha]"}], 
       RowBox[{"\[Pi]", 
        SqrtBox[
         RowBox[{"u", "-", 
          SuperscriptBox["\[Alpha]", "2"]}]]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"1", "+", 
         RowBox[{"10", "\[Epsilon]"}]}], ",", 
        SqrtBox["u"]}], "}"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "r_", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{"f", "[", "x", "]"}], "]"}], "\[Equal]", 
       FractionBox["1", "r"]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"N", "[", 
         RowBox[{"g1", "[", "r", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"r", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1.01", ",", "1.5", ",", "0.0001"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.01", ",", "1.5"}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "r0"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.473073581867757*^9, 3.473073665378785*^9}, {
  3.473073700155748*^9, 3.473073710409165*^9}, {3.473073748030819*^9, 
  3.473073755006639*^9}, {3.4730739118096867`*^9, 3.4730739134121943`*^9}, {
  3.473073946473421*^9, 3.473073996409816*^9}, {3.4730740359690638`*^9, 
  3.4730740772316713`*^9}, {3.4731525558282537`*^9, 3.473152562590769*^9}}],

Cell[BoxData["0.6328048283762172`"], "Output",
 CellChangeTimes->{3.473073666060075*^9, 3.473073711897203*^9, 
  3.473073917854504*^9, 3.47307408540003*^9, 3.490680393402626*^9, 
  3.4911194853121557`*^9, 3.495360948280941*^9}],

Cell[BoxData["1.5000793681276186`"], "Output",
 CellChangeTimes->{3.473073666060075*^9, 3.473073711897203*^9, 
  3.473073917854504*^9, 3.47307408540003*^9, 3.490680393402626*^9, 
  3.4911194853121557`*^9, 3.4953609482845793`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"unfl\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Underflow occurred in \
computation.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/unfl\\\", ButtonNote -> \
\\\"General::unfl\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4730740857078953`*^9, 3.4906803934349823`*^9, 
  3.491119485421343*^9, 3.495360948287635*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"unfl\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Underflow occurred in \
computation.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/unfl\\\", ButtonNote -> \
\\\"General::unfl\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.4730740857078953`*^9, 3.4906803934349823`*^9, 
  3.491119485421343*^9, 3.495360948290785*^9}],

Cell[BoxData["3.141592679844018`"], "Output",
 CellChangeTimes->{3.473073666060075*^9, 3.473073711897203*^9, 
  3.473073917854504*^9, 3.47307408540003*^9, 3.490680393402626*^9, 
  3.4911194853121557`*^9, 3.495360948293281*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJws3HVYFVsXB+Cpc+i0O1AUUcEWFNcGQSwwELFQ7AbzWojdWBiIhYmCDSqi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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0.6328048283762172},
  PlotRange->{{1, 1.5}, {0.6328048283762172, 4.650633986633807}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.473073666060075*^9, 3.473073711897203*^9, 
  3.473073917854504*^9, 3.47307408540003*^9, 3.490680393402626*^9, 
  3.4911194853121557`*^9, 3.495360955213853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.4730741122381268`*^9, 3.473074116338272*^9}}],

Cell[BoxData["2.0013147920058425`"], "Output",
 CellChangeTimes->{3.473074139608026*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g1", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.473074197403081*^9, 3.473074200355748*^9}}],

Cell[BoxData["2.0013147877230613`"], "Output",
 CellChangeTimes->{3.473074201144833*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"g1", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.5", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.473074212442518*^9, 3.473074289538583*^9}, {
  3.473074444982066*^9, 3.4730744457777853`*^9}, {3.4730756173312397`*^9, 
  3.4730756290039587`*^9}, {3.473075781890662*^9, 3.473075782012623*^9}, {
  3.473077140963417*^9, 3.4730771488528547`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4VO8XAPA7qFFfRVRKmy0iW0JInTdJskRa0CI7lewSFZKtlKQSKWRp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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.5, 1.2000000000000002`},
  PlotRange->{{0.5, 3}, {1.1091560722101628`, 2.250237253264634}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4730756234926243`*^9, 3.4730756299358473`*^9}, 
   3.473075783042441*^9, {3.473077142294889*^9, 3.473077149701866*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "[", "0.65", "]"}]], "Input",
 CellChangeTimes->{{3.490680534151689*^9, 3.490680536279149*^9}, {
  3.490680670652334*^9, 3.490680671352249*^9}}],

Cell[BoxData["2.2468966310915164`"], "Output",
 CellChangeTimes->{3.490680575760387*^9, 3.490680691237331*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"h", "[", "y", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0.65", ",", "3", ",", "0.05"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.473077130242166*^9, 3.47307713186973*^9}, {
  3.4730772629459867`*^9, 3.473077314021307*^9}, {3.473078366926169*^9, 
  3.473078380430966*^9}, {3.4906805266274033`*^9, 3.4906805281695547`*^9}, {
  3.4906806512287903`*^9, 3.490680653186159*^9}, {3.490680695756424*^9, 
  3.490680696257092*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.473078457726185*^9, 3.490680843441804*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.473078457726185*^9, 3.4906812206472893`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.473078457726185*^9, 3.490681629682392*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"lstol\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.473078457726185*^9, 3.490681629686246*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"u005", ":=", 
  RowBox[{"{", 
   RowBox[{
   "2.2468966310915164`", ",", "2.210057124780003`", ",", 
    "2.1544657825717137`", ",", "2.1012593067906744`", ",", 
    "2.0657951710570184`", ",", "2.0509219312803144`", ",", 
    "2.0390710807718695`", ",", "2.0013147920058425`", ",", 
    "1.9246637956830521`", ",", "1.8285035602951332`", ",", 
    "1.7478091836650063`", ",", "1.701379220251063`", ",", 
    "1.6783065360278924`", ",", "1.6523296889028245`", ",", 
    "1.6072566800021013`", ",", "1.5487976293370502`", ",", 
    "1.4940142285220412`", ",", "1.4542953688706648`", ",", 
    "1.430014180541196`", ",", "1.4161070202039066`", ",", 
    "1.4079209218936355`", ",", "1.402771753750528`", ",", 
    "1.399181584174627`", ",", "1.3960731217329123`", ",", 
    "1.3924649124232156`", ",", "1.3874560123741795`", ",", 
    "1.38029926559549`", ",", "1.3704807698483799`", ",", 
    "1.3577758196049035`", ",", "1.3422680215469034`", ",", 
    "1.3243282933169753`", ",", "1.3045566124828953`", ",", 
    "1.2836978064223976`", ",", "1.2625458947649213`", ",", 
    "1.2418525847447484`", ",", "1.2222530307612447`", ",", 
    "1.2042189311888338`", ",", "1.1880390831402967`", ",", 
    "1.173827341621845`", ",", "1.1615494065092962`", ",", 
    "1.1510614519011262`", ",", "1.1421514879720205`", ",", 
    "1.1345771760529204`", ",", "1.1280958624263204`", ",", 
    "1.1224853867899778`", ",", "1.1175556779576878`", ",", 
    "1.1131523572200266`", ",", "1.1091561248394863`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.490685240923099*^9, 3.490685247875062*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u05", ":=", 
    RowBox[{"{", 
     RowBox[{
     "2.0013147920058425`", ",", "1.4542953688706648`", ",", 
      "1.3704807698483799`", ",", "1.1880390831402967`", ",", 
      "1.1091561248394863`"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u02", ":=", 
    RowBox[{"{", 
     RowBox[{
     "2.1012593067906744`", ",", "2.0013147920058425`", ",", 
      "1.7013792227529203`", ",", "1.5487976293370502`", ",", 
      "1.4161070202039066`", ",", "1.3960731205177657`", ",", 
      "1.3704807698483799`", ",", "1.3045566124828953`", ",", 
      "1.2222529724228581`", ",", "1.1615494065092962`", ",", 
      "1.1280958624263204`", ",", "1.1091561248394863`"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"u01", ":=", 
  RowBox[{"{", 
   RowBox[{
   "2.2100571204787602`", ",", "2.1012593067906744`", ",", 
    "2.0509219312803144`", ",", "2.0013147920058425`", ",", 
    "1.8285035602951332`", ",", "1.7013792227529203`", ",", 
    "1.6523296889028245`", ",", "1.5487976293370502`", ",", 
    "1.4542953688706648`", ",", "1.4161070202039066`", ",", 
    "1.4027717539345168`", ",", "1.3960731205177657`", ",", 
    "1.3874560123741795`", ",", "1.3704807698483799`", ",", 
    "1.3422680215469034`", ",", "1.3045566124828953`", ",", 
    "1.2625459220559028`", ",", "1.2222529724228581`", ",", 
    "1.1880390831402967`", ",", "1.1615494065092962`", ",", 
    "1.1421514879720205`", ",", "1.1280958624263204`", ",", 
    "1.117555677876463`", ",", "1.1091561248394863`"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.4730800153531857`*^9, 3.473080017141419*^9}, {
   3.4730806270806503`*^9, 3.473080742526991*^9}, 3.4730807983698263`*^9, {
   3.473080841521653*^9, 3.4730808699555807`*^9}, {3.473080986113551*^9, 
   3.473081005332201*^9}}],

Cell[BoxData[
 RowBox[{"u001", ":=", 
  RowBox[{"{", 
   RowBox[{
   "2.249623893833424`", ",", "2.2468966310915164`", ",", 
    "2.2422733122359086`", ",", "2.2360354877718724`", ",", 
    "2.2284366389628296`", ",", "2.2197068537538427`", ",", 
    "2.2100571204787602`", ",", "2.1996829006510845`", ",", 
    "2.1887671858952378`", ",", "2.1774832685972516`", ",", 
    "2.1659965179685616`", ",", "2.1544657825717137`", ",", 
    "2.1430439432511985`", ",", "2.131877639718222`", ",", 
    "2.121106398431003`", ",", "2.1108606605243057`", ",", 
    "2.1012593067906744`", ",", "2.092406028518112`", ",", 
    "2.084385662348282`", ",", "2.07725975549769`", ",", "2.071062201856297`",
     ",", "2.0657951710570184`", ",", "2.061425484873332`", ",", 
    "2.0578822282505174`", ",", "2.055055467585312`", ",", 
    "2.052796815444285`", ",", "2.0509219312803144`", ",", 
    "2.049215013066759`", ",", "2.0474354257876746`", ",", 
    "2.045326191614002`", ",", "2.042624128889426`", ",", 
    "2.0390710807718695`", ",", "2.034425767132338`", ",", 
    "2.028475468373084`", ",", "2.0210469739275334`", ",", 
    "2.0120161025002585`", ",", "2.0013147920058425`", ",", 
    "1.9889362217102218`", ",", "1.9749362778419206`", ",", 
    "1.959432616194883`", ",", "1.9426000906298229`", ",", 
    "1.9246637956830521`", ",", "1.9058898927475745`", ",", 
    "1.8865737433332506`", ",", "1.8670278160671037`", ",", 
    "1.8475686818810615`", ",", "1.8285035602951332`", ",", 
    "1.8101188544689943`", ",", "1.7926687116134876`", ",", 
    "1.7763661994004407`", ",", "1.7613757911910577`", ",", 
    "1.7478091836650063`", ",", "1.7357218800594487`", ",", 
    "1.7251136644680651`", ",", "1.71593050267672`", ",", 
    "1.7080683044545488`", ",", "1.701379220251063`", ",", 
    "1.6956788590940783`", ",", "1.6907550215448397`", ",", 
    "1.6863772655522036`", ",", "1.6823067596434196`", ",", 
    "1.6783065360278924`", ",", "1.6741509646159114`", ",", 
    "1.6696348539437267`", ",", "1.664581146472991`", ",", 
    "1.6588472472679445`", ",", "1.6523296889028245`", ",", 
    "1.644966441163195`", ",", "1.63673790047565`", ",", 
    "1.6276653107536674`", ",", "1.617807681041208`", ",", 
    "1.6072566800021013`", ",", "1.5961311241366019`", ",", 
    "1.5845694534182801`", ",", "1.5727227770145076`", ",", 
    "1.5607473518647903`", ",", "1.5487976293370502`", ",", 
    "1.5370197565036112`", ",", "1.5255469247944538`", ",", 
    "1.5144948639014113`", ",", "1.5039592143288547`", ",", 
    "1.4940142285220412`", ",", "1.484712417798472`", ",", 
    "1.4760853415273292`", ",", "1.4681454934084406`", ",", 
    "1.4608883116093576`", ",", "1.4542953688706648`", ",", 
    "1.4483366857409672`", ",", "1.442974191456611`", ",", 
    "1.4381642320175625`", ",", "1.4338601343889563`", ",", 
    "1.430014180541196`", ",", "1.4265795986637755`", ",", 
    "1.4235115624617927`", ",", "1.4207682886557333`", ",", 
    "1.4183115738847873`", ",", "1.4161070202039066`", ",", 
    "1.4141241027623266`", ",", "1.4123359723184739`", ",", 
    "1.4107192136549627`", ",", "1.4092534405470396`", ",", 
    "1.4079209218936355`", ",", "1.4067061502843325`", ",", 
    "1.4055954709594587`", ",", "1.4045767060848995`", ",", 
    "1.4036388390934997`", ",", "1.402771753750528`", ",", 
    "1.4019659952154975`", ",", "1.4012126049902776`", ",", 
    "1.4005029607801947`", ",", "1.3998286934052193`", ",", 
    "1.399181584174627`", ",", "1.398553558448128`", ",", 
    "1.3979365988354715`", ",", "1.3973227684919631`", ",", 
    "1.396704205320557`", ",", "1.3960731205177657`", ",", 
    "1.3954218191723515`", ",", "1.3947427131680166`", ",", 
    "1.3940283554101407`", ",", "1.3932714489693858`", ",", 
    "1.3924649124232156`", ",", "1.3916018512327284`", ",", 
    "1.3906756351805925`", ",", "1.3896799166443456`", ",", 
    "1.3886086066520051`", ",", "1.3874560123741795`", ",", 
    "1.386216733651942`", ",", "1.3848857974641773`", ",", 
    "1.3834586142265577`", ",", "1.3819309958996333`", ",", 
    "1.38029926559549`", ",", "1.3785600829142468`", ",", 
    "1.3767107333240374`", ",", "1.3747488564482082`", ",", 
    "1.3726726319408544`", ",", "1.3704807698483799`", ",", 
    "1.3681724454014144`", ",", "1.365747348913446`", ",", 
    "1.3632056538238484`", ",", "1.3605480887784063`", ",", 
    "1.357775802231837`", ",", "1.3548904538571191`", ",", 
    "1.3518942224879493`", ",", "1.3487896439542975`", ",", 
    "1.3455797688732354`", ",", "1.3422680215469034`", ",", 
    "1.3388582390313835`", ",", "1.3353546873555504`", ",", 
    "1.3317618499752866`", ",", "1.3280846349743438`", ",", 
    "1.3243282933169753`", ",", "1.3204981731668022`", ",", 
    "1.3165999684391851`", ",", "1.3126395936901785`", ",", 
    "1.3086230704138502`", ",", "1.3045566124828953`", ",", 
    "1.300446471094219`", ",", "1.2962991082718005`", ",", 
    "1.292120924642134`", ",", "1.2879183918921162`", ",", 
    "1.2836978064223976`", ",", "1.2794656756901932`", ",", 
    "1.2752282790653746`", ",", "1.2709918556222912`", ",", 
    "1.266762447039136`", ",", "1.2625458947649213`", ",", 
    "1.2583481730662947`", ",", "1.2541746957253572`", ",", 
    "1.2500308889687917`", ",", "1.245921860160758`", ",", 
    "1.2418525847447484`", ",", "1.2378274314957625`", ",", 
    "1.233851056634502`", ",", "1.2299273854483201`", ",", 
    "1.2260601631058874`", ",", "1.2222530307612447`", ",", 
    "1.2185090181660716`", ",", "1.2148312047048546`", ",", 
    "1.2112221020107852`", ",", "1.2076839326409947`", ",", 
    "1.2042189311888338`", ",", "1.20082854412672`", ",", 
    "1.1975143712666194`", ",", "1.1942775302701307`", ",", 
    "1.1911189062377303`", ",", "1.1880390831402967`", ",", 
    "1.1850384390093978`", ",", "1.1821172440321472`", ",", 
    "1.1792751501984382`", ",", "1.176512010203938`", ",", 
    "1.173827341621845`", ",", "1.171220371582419`", ",", 
    "1.1686901658843483`", ",", "1.1662357286090912`", ",", 
    "1.1638559694704285`", ",", "1.1615494065092962`", ",", 
    "1.1593147015931293`", ",", "1.1571502240381322`", ",", 
    "1.1550543418578438`", ",", "1.1530253589074428`", ",", 
    "1.1510614741809115`", ",", "1.1491608160116993`", ",", 
    "1.1473214086630399`", ",", "1.145541377989692`", ",", 
    "1.1438187470099301`", ",", "1.1421514879720205`", ",", 
    "1.1405377410781279`", ",", "1.1389753588020812`", ",", 
    "1.137462470139187`", ",", "1.1359969982655231`", ",", 
    "1.1345771760529204`", ",", "1.1332009731020973`", ",", 
    "1.131866516259467`", ",", "1.1305720741946985`", ",", 
    "1.1293157514237884`", ",", "1.1280959087974451`", ",", 
    "1.126910703598355`", ",", "1.1257585887855674`", ",", 
    "1.1246380404663288`", ",", "1.1235474732531303`", ",", 
    "1.1224853867899778`", ",", "1.121450463276659`", ",", 
    "1.1204412777654311`", ",", "1.1194565509898573`", ",", 
    "1.1184950601873518`", ",", "1.117555677876463`", ",", 
    "1.1166371626097125`", ",", "1.1157385817633245`", ",", 
    "1.1148588683223428`", ",", "1.1139971006029366`", ",", 
    "1.1131523572200266`", ",", "1.1123238084841374`", ",", 
    "1.111510651316867`", ",", "1.110712068753855`", ",", 
    "1.1099274830621122`", ",", "1.1091561248394863`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.473150792523487*^9, 3.47315079603297*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"u005", ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.65", ",", "3"}], "}"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2.4"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"V", "[", "r", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1.5", ",", "2", ",", "2.5"}], "}"}]}], "}"}]}]}], 
    "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"g1", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.3", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      FractionBox["1", 
       RowBox[{"r", "^", "2"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.3", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49068043032507*^9, 3.490680453620008*^9}, {
  3.490680495149221*^9, 3.490680495285429*^9}, {3.490680590515215*^9, 
  3.490680624451746*^9}, {3.490685255853018*^9, 3.490685357549541*^9}, {
  3.4911195055169373`*^9, 3.4911195255859737`*^9}, {3.491119588438044*^9, 
  3.491119617725451*^9}, {3.495360970342195*^9, 3.495361086484956*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJw10F1Ik2EUB/B332vswpKihMIRZZ9kzkrEPEeyD2/SxrAEQUxnJaJlMApJ
hxcLS4SKAg1M0shuXpBEscC5ou1i5gqSNMgcRFqmbHs/tjl1tb3n/cPDc3PO
75znMV1ustiUDMNk/z/J++NkMj9honA+OBBT4JW6ZH6B3bOpMYdVIJPKInDR
mq5LBQrs6U7mN2x5ud1Q7Wcw15zMEjyzVfW6nAxK3l8wrS25S64ymOLqVuBB
+lCbuowhLwhgtVmHlHJ9EHalDZxq8G2A5IdAZVNwnUXrIPWH4cX0iffaSByk
eRxk7vtcP5sXB8njwdh8nr/4bRUkjwfHO0dRqGmVPAEqj0x5LaMxkN4nwtdE
QDPvjZIXgdpDw/aWhQh5UbBWO/J8xRHyouCf7e8sD4jkxWDoych01aBI+62C
M4fdNuMUyYtDwlPtm7ghkrcG45mP8o01IqS4yTXQsIYPZeWytw4D4puSjrOy
twE7H1ama8yyl4DnUx52eKvsMXjgbW3hnWWB6hkMGM7tvjkm0L4Mlh68rl+5
LVC/ArMaSr83Zws0T4G5ZXvd9h88eUrsaNOPaO/x9D9K3N8Yt9SYefKU6Fic
+9Q3x0GKM6vQtDB4tKKLI0+F7sCfzS3FHHlqbL+gO31MydF+anS/Gjmc8IbJ
U+Nda8+X4cdh8jR4vG/smqs+TJ4GK9jWfjwTJk+LGZFeW35WmDwtuuIngTXK
nhbvqwYLXgsh8nS4o1ud1h4IQYrr1uFyz9OZW/4QeXocb9vTmuEKwT+vBFqh

      "]]}, {}}, {{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV13c81e8XAPDPNStltEhkhEp9SyQqnMfeCiVUkpFIojIiLYWyyUgUhWQl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      "]]}}, {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0Xk01AsbB/AxM+YnhsYk1CuhUmk1FYk8T3GrW6iQpZlsbVSW3KhISEUl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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
  AxesOrigin->{0, 1},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{0, 3.}, {1, 2.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}}, {{1, 
      FormBox["1", TraditionalForm]}, {1.5, 
      FormBox["1.5`", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {2.5, 
      FormBox["2.5`", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.490680456261133*^9, 3.4906804964288883`*^9, 3.490680625150055*^9, {
   3.490685262708735*^9, 3.490685327593745*^9}, 3.490685358394693*^9, {
   3.491119497025043*^9, 3.491119526532465*^9}, {3.4911195912285223`*^9, 
   3.4911196186872683`*^9}, {3.4953609608795156`*^9, 
   3.4953609874919357`*^9}, {3.495361051865904*^9, 3.495361087953731*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V", ",", "r"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2.0013147920058425`", ",", "1.1091561248394863`"}], "}"}], 
        ",", 
        RowBox[{"DataRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2.3"}], "}"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"V", "[", "r", "]"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{"u05", ",", 
        RowBox[{"DataRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2.3"}], "}"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"V", "[", "r", "]"}]}], "}"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListLinePlot", "[", 
       RowBox[{"u02", ",", 
        RowBox[{"DataRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "3"}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2.3"}], "}"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"V", "[", "r", "]"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{"u01", ",", 
        RowBox[{"DataRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", "3"}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2.3"}], "}"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"V", "[", "r", "]"}]}], "}"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListLinePlot", "[", 
       RowBox[{"u001", ",", 
        RowBox[{"DataRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.64", ",", "3"}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2.3"}], "}"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"V", "[", "r", "]"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"g1", "[", "r", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0.5", ",", "3"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2.3"}], "}"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"V", "[", "r", "]"}]}], "}"}]}]}], "]"}]}], "}"}]}], "}"}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.473150858848399*^9, 3.473150865052862*^9}, {
  3.4731508963490334`*^9, 3.473151046928018*^9}, {3.4731510840506477`*^9, 
  3.47315113175948*^9}, {3.473151206050185*^9, 3.473151208299588*^9}, {
  3.473151482444416*^9, 3.473151563017605*^9}, {3.473151630301812*^9, 
  3.473151635999826*^9}, {3.473158961509004*^9, 3.4731591160485888`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{1., 2.0013147920058425`}, {3., 1.1091561248394863`}}]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {192., -119.58957682310464`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}], InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{1., 2.0013147920058425`}, {1.5, 1.4542953688706648`}, {2., 
          1.3704807698483799`}, {2.5, 1.1880390831402967`}, {3., 
          1.1091561248394863`}}]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {576., -119.58957682310464`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}]}, {InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{0.8, 2.1012593067906744`}, {1., 2.0013147920058425`}, {
          1.2000000000000002`, 1.7013792227529203`}, {1.4, 
          1.5487976293370502`}, {1.6, 1.4161070202039066`}, {1.8, 
          1.3960731205177657`}, {2., 1.3704807698483799`}, {2.2, 
          1.3045566124828953`}, {2.4000000000000004`, 1.2222529724228581`}, {
          2.6000000000000005`, 1.1615494065092962`}, {2.8, 
          1.1280958624263204`}, {3., 1.1091561248394863`}}]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {192., -358.76873046931394`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}], InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQnQYGz+xD/pTmGq1jdJgJBi/thZZLcCWeZ3A4AwZv
7BX/vD7omcHgwAAGH+ztQ1JDNjIxQNV/tGdOZfzc4/jX3hgMPtu7iNZm37T4
bQ/R/8W+4VCD48f8X/YQ+77ZX///kPXB8R/2EPN+2IckNlicdvluPwts3k/7
jdO2XY1f8c3eCGzeb/vD2XmnDxR+g5r3x/69zvYjAWHfoOb9s5edFCPMavzN
/j8E2GvtTrGrffsVqp7BwV+7gONd5Veo+YwOJgFqB8vuf4HqZ3LQv+UXlWz8
BWofs0Pi6/+KkX2foe5jcWgKZHc1ZfoMNY/FoT1k1pUtUz/ZQ/zP6hC5rm6x
g9snqHlsDvt/29qv4/kENY/dQZflP3/Tw49Q8zgc9tWr1knt/2gPAMRVsbo=

          "]]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {576., -358.76873046931394`}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}]}, {InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw1131cjXcbAPD7vFsMrbAxqdmeaMxLzDR1XSzMTCqh5jUJz0TRQlovIw1P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          "]]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {192., -597.9478841155233}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499622}], InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4VO8XAPA7qFFfRVRKmy0iW0JInTdJskRa0CI7lewSFZKtlKQSKWRp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          "]]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1.},
       PlotRange->{{0.5, 3}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {576., -597.9478841155233}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499622}]}}, {}},
  ContentSelectable->True,
  ImageSize->{636., Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.4731591070003366`*^9, 3.473159117377833*^9}}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{1., 2.0013147920058425`}, {1.5, 1.4542953688706648`}, {2., 
          1.3704807698483799`}, {2.5, 1.1880390831402967`}, {3., 
          1.1091561248394863`}}]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {192., -131.90798068592056`}, 
      ImageScaled[{0.5, 0.5}], {360., 245.41019662496848`}], InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{0.8, 2.1012593067906744`}, {1., 2.0013147920058425`}, {
          1.2000000000000002`, 1.7013792227529203`}, {1.4, 
          1.5487976293370502`}, {1.6, 1.4161070202039066`}, {1.8, 
          1.3960731205177657`}, {2., 1.3704807698483799`}, {2.2, 
          1.3045566124828953`}, {2.4000000000000004`, 1.2222529724228581`}, {
          2.6000000000000005`, 1.1615494065092962`}, {2.8, 
          1.1280958624263204`}, {3., 1.1091561248394863`}}]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {576., -131.90798068592056`}, 
      ImageScaled[{0.5, 0.5}], {360., 245.41019662496848`}]}, {InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQnQYGz+xD/pTmGq1jdJgJBi/thZZLcCWeZ3A4AwZv
7BX/vD7omcHgwAAGH+ztQ1JDNjIxQNV/tGdOZfzc4/jX3hgMPtu7iNZm37T4
bQ/R/8W+4VCD48f8X/YQ+77ZX///kPXB8R/2EPN+2IckNlicdvluPwts3k/7
jdO2XY1f8c3eCGzeb/vD2XmnDxR+g5r3x/69zvYjAWHfoOb9s5edFCPMavzN
/j8E2GvtTrGrffsVqp7BwV+7gONd5Veo+YwOJgFqB8vuf4HqZ3LQv+UXlWz8
BWofs0Pi6/+KkX2foe5jcWgKZHc1ZfoMNY/FoT1k1pUtUz/ZQ/zP6hC5rm6x
g9snqHlsDvt/29qv4/kENY/dQZflP3/Tw49Q8zgc9tWr1knt/2gPAMRVsbo=

          "]]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {192., -395.7239420577617}, 
      ImageScaled[{0.5, 0.5}], {360., 245.41019662496853`}], InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw1131cjXcbAPD7vFsMrbAxqdmeaMxLzDR1XSzMTCqh5jUJz0TRQlovIw1P
k7WZ8pKX4hFqwjAryoQRTaG0J+/Ri17u+z73fU7nnM556r6v8/t8zud8zj/X
53dd39/1u37HbUlkYLiSYZjmzk/Xd5xz/tSnG19AevKzci+bAm+Xda0XUOzz
pC2nXYGDtjQFXHCpg8T2LR3D2hS4xtuhKjuqDg4tr0tf9lyBfwpD5qddqYOM
VSd/eVCpwD5d4ZxfQnR24XGhRIHLpPUSgiwxq0bnK/CCS1fAlzCp1SeEz1Bg
VzRvh1fAVpQvzNikwM5gnRFfgf60Y8i3KxUohct/Bf2WJZqFWQpkpFUPvDFs
R/AEBQZKAevBMsFxvP59BeZEdW2wHs77Da/t01OBYtf2hHo4dT3nkNbI4Odd
4aY2wLgmU4PDcwb3ZHatBnjrv287hJYz+DqgK2ADuGzyXARFDPpIG2wE1y+f
hFWcZFDaXlojXJzycL5XFoNSuKeN0HB4aq9tPzLoKa0mOBC+KOtyCoNS+bY0
Qa/FmiNl8QxK6VY1gVe1h7B9HYNDpYRfw06htKk4ikHZ4zVMDdpf6BrBkMdr
cLM0lUxbwaBUPpdmCC+eUHVzKYNSulHNsDrKqfKDUAal7V1phpFOMabK+QxK
4ZxboP12YcD0uQx5tMCPTgWJan+GPFqg8Qaov5vCkEcr7B5zIjjAiyGPVkj/
RZPX/0OGPFoh911T3d63GfJoAwgKDypQ2vNpgzfHHPorv8IGsk8bJHv735iT
aQM5vzZwX3BP9SDEBrJXG3iFud9/7mwDOd82cOmd81nELSvIfm0Q1n3tspQE
K8j5s1Bb6MgvH2EF2ZOFEac+TAt+3AFyPVhwOrVveE5aB8i+LKjCFXzqxA6Q
68PCBaeBI0G0gOzNgtK5V1hpvgXkenHwu/8V0brSAlI4bw6SB5wOzfjIAnL9
ODhyf9yfWoMZdkoBOZjTMN8vudQMcj05WLNw2F+995hBPh8cuE7jt0d/Ywa5
vjzsXzdiNQSZQT4vPLgOufv1w0/MINebh34+pe5JbmaQzw8Py2eNGjz7TTPI
9efhxae+F5eZTSCfJx5OuA1JuNhoAtlDDz3W+unn1phA9tDDgdjMLYF/mchD
D4s9F71Rec5EHnoYPKF/1aDDJvLQQ7exE/+dvd0EEkeZHpKuJE1kI03koYe/
VUVBNwJM5CFA7PHjzs4jTeQhwJmg+uuNDibyEMD98M9+25+1g8SRKcD8EXeu
B55vJw8B+N/ev1m8rZ08BBCKbyaGf9VOHiKUjS+f93hoO3mIYPV5Z1yF0Uge
IlTZnmqeXDeShwibKsbpDu82kocIhX1XvMheYSQPEVyOLzMs/NRIHgZoEZO2
jettJA8DLB12dl3cKwN5GGDlDy/vhJYYyMMAA6Iu53bPMpCHAT4OtrmmxBvg
geRhgIyt/SLKFhnIwwhBoUmf3PI1kIcRDCfy+oYNM5CHEb6Jdh4Q0dcA0vY2
GiErLyLxgtJAHkZ4eFc1qx8rUn8YofxhduqczjxkDyNEr+rrNrlSJI928NAs
7XX2mkge7TA6JfL79X+I5NEOR9v7bFxeIFJ/tEPBL+fuLzomkkc7nNm9IAMP
iuTR6eResqc5QyQPE4TcXD7TL10kDxPUlrXMnpEqkocJUkbn961OEcnDBKNq
6v0efSeShwlmVY7OC4gX4ZmUsAl2XtwV8UGsSB5mYO/ds82IEWGM5GEG27XQ
W8VrRPIwQ+3jT+qiV4uQLHmYofhuev2ClSJ5mOFQt/qbMStE8jDDkurDpafD
RfKwwCXXn7x6hIkglW+IBRIqPU/HLhbJwwLFTguvcgtE8rBAd8ftLpHzRPKw
wJpM3PQyWKT+sEDrsPNX/efYPSywesvce0dm2T064IuJHxfW+ts9OmB9y6S8
thl2jw6IX1LIVH1h9+iAHPHitG1T7R4d8CTtuxmMr92jAxYPnPr2WLR7WOHh
LBel2wQR5Hllha8+3XqsaJzdwwoD0+c7aTztHlY4CKpMdrjdwwrj/0lVJgwR
4YmUsBVS0wyJR96ze9ggMq57Xti7IoyWPGxw+M61/LN97B42MDFx6l09RUiR
PGzw8H8b7yt0dg8baLd5HDNaBaiWPGyQf/vFT+tFgTwY9PhjqU98s0D5MDgl
0/dmtxcC9Uvn74YlL96pEei8MVgX5PfHqXKBvBicqz7w1p2rAuXLYO6wLJfo
3wXyY/Bkbvm+Q3kCyPObwUG3nB7MOySQJ4NZsYOic34WqB4MeidXHU34XqB+
Y3Dmh1HdWmIFuj8YnNbUsF9cKZA3g3feiHiyb4FA9VLgY9+4zXV+Avkr0Lgj
4+R9EOh+UaB7xMzatSMFkMozVYFVtZMKrrgKVE8Fhl6rc73VWwD5vaVACK5b
lM4IdP8o8KvE7EsubXo6Lwoc4/+vknWP9VRvBZaUbhAO3tHT+VGg0w3v93KK
9DQvOuN139+RclIP8vNEgSMS7/r779WThxK3JXY7p92uJw8l+vXvxxRs0JOH
EpMDM67OXq4nDyU+cp6zwzxbTx5KdA8eeOaYr548lDh0tTkwzFNP80aJ3ndz
Cka9pycPJfpfD/n2HUc9eSjxbGlBmGvnHJM9lNgw8uSV6a089ZsSk+of/X3w
EU8eSuz5j2bw+3d48lBiRB/t3poinjxUaPs8bc6NPB7k96wKy+INk9j9PHmo
0O3VsVEhO3jqTxWO3dAyU5XIk4cKK56GV3ORPPWrCkMmTV7lEcqThwrn7hwa
djKQp/mmwpKnjY5xvjx5qHC9Q0XH7o95kN/LKhz/ecA99VCePFR4+/dVJVcG
8OShwmjV5dMVPXnyUOOmAN3ksUqePNR4tLS4tlHgyEON1fFrS/kGjjzUmLq8
IGvmI4481Lj1PjfRWsGRhxpLcs8Nt13nyEON+l+3pAcUceShxhrnPTH60xx5
qPGj6n23Xh7jyEONzU7PIt0PcNQfavw+aM+9s7s48lAjf+/H9B9SOZDHuxo3
VvfQ/7qZIw8NnhgoTuofx1F/aNA3xnb+5lqOPDQ4N/9s5OWvOfLQ4IUHudHi
Eo48NJg9e3PBqnkc9YcGZz/3GD04iCMPDcaHtD5znsFRf2gwJD8hG6dw5KHB
pan7knKAIw8N5jv9Pd5nPEceGky7XVPd3ZMjDw2OifUZ2X04Rx5a7G/ICvdy
50D+v6PFkBn6ubvd7B5a/CEkorfruxzdx1pcZZ1yqaKv3UOLRTvPLM1ztHto
0XPXqen5PeweWrTF7k6u1Nk9tNiwzDVqgMruocUB4BWTbGXJQ4s/KwMbe5hY
8tDif1THJpwRWJqvWkw6H++wjmWpP7R49JuA+7OaWfLQ4YPfCidPb2CpP3To
8WSz07w6ljx0OFxt67XpKUseOqzd1NJ8qZYlDx1OYo2ne9ew1B86LMwswHUP
WPLQ4aOa/AMtFSz1hw6b9+yt3lDOkocOv9QW93AuY8lDh0GWrUsv32DJQ4fW
QbnqjaUszT8dOrY6BH7W+Y6XPbrhpcQPEvpfZuH/rb0vwQ==
          "]]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1},
       PlotRange->{{0.5, 3.}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {576., -395.7239420577617}, 
      ImageScaled[{0.5, 0.5}], {360., 245.41019662496853`}]}, {InsetBox[
      GraphicsBox[{{}, {}, 
        {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4VO8XAPA7qFFfRVRKmy0iW0JInTdJskRa0CI7lewSFZKtlKQSKWRp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          "]]}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->True,
       AxesLabel->{
         FormBox["r", TraditionalForm], 
         FormBox[
          RowBox[{"V", "(", "r", ")"}], TraditionalForm]},
       AxesOrigin->{0.5, 1.},
       PlotRange->{{0.5, 3}, {1, 2.3}},
       PlotRangeClipping->True,
       PlotRangePadding->{
         Scaled[0.02], Automatic}], {384., -659.5399034296029}, 
      ImageScaled[{0.5, 0.5}], {744., 245.41019662496853`}], {}}}},
  ContentSelectable->True,
  ImageSize->{601., Automatic},
  PlotRangePadding->{6, 5}]], "Input",
 CellChangeTimes->{{3.473151729319331*^9, 3.473151742907907*^9}, {
  3.473151835626081*^9, 3.473151864487547*^9}}]
},
WindowSize->{1397, 1008},
WindowMargins->{{Automatic, 187}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 5630, 168, 572, "Input"],
Cell[6200, 192, 227, 3, 31, "Output"],
Cell[6430, 197, 229, 3, 31, "Output"],
Cell[6662, 202, 526, 10, 24, "Message"],
Cell[7191, 214, 526, 10, 24, "Message"],
Cell[7720, 226, 226, 3, 31, "Output"],
Cell[7949, 231, 71743, 1181, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79729, 1417, 122, 2, 32, "Input"],
Cell[79854, 1421, 88, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79979, 1427, 121, 2, 32, "Input"],
Cell[80103, 1431, 88, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80228, 1437, 438, 9, 32, "Input"],
Cell[80669, 1448, 11286, 190, 229, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91992, 1643, 172, 3, 32, "Input"],
Cell[92167, 1648, 110, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92314, 1654, 503, 11, 32, "Input"],
Cell[92820, 1667, 843, 14, 65, "Message"],
Cell[93666, 1683, 845, 14, 65, "Message"],
Cell[94514, 1699, 843, 14, 65, "Message"],
Cell[95360, 1715, 653, 11, 24, "Message"]
}, Open  ]],
Cell[96028, 1729, 1601, 28, 187, "Input"],
Cell[97632, 1759, 1878, 40, 209, "Input"],
Cell[99513, 1801, 7315, 122, 803, "Input"],
Cell[CellGroupData[{
Cell[106853, 1927, 1894, 49, 84, "Input"],
Cell[108750, 1978, 16679, 287, 266, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125466, 2270, 4072, 107, 187, "Input"],
Cell[129541, 2379, 19120, 347, 614, "Output"]
}, Open  ]],
Cell[148676, 2729, 18551, 333, 639, "Input"]
}
]
*)

(* End of internal cache information *)


==> star_pert.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    251886,       4671]
NotebookOptionsPosition[    248792,       4577]
NotebookOutlinePosition[    249131,       4592]
CellTagsIndexPosition[    249088,       4589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "g", ",", "r", ",", "dp"}], "]"}]], "Input",
 CellChangeTimes->{{3.491119809488428*^9, 3.491119829413756*^9}, {
  3.4911208901660643`*^9, 3.491120893868475*^9}, {3.491130592849348*^9, 
  3.491130592917912*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dp", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"4", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]]}], "]"}], 
     SqrtBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], "-", "1"}], ")"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dt", "[", "y_", "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"dp", "'"}], "[", "x", "]"}], "x"], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "y"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"dp", "[", "\[Alpha]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dp", "[", "\[Alpha]", "]"}], ",", 
     RowBox[{"dt", "[", "\[Alpha]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.00001", ",", "10"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.491130073739461*^9, 3.4911301136376963`*^9}, {
   3.4911301622062273`*^9, 3.491130190320755*^9}, {3.49113023794206*^9, 
   3.491130244762754*^9}, {3.491130328958261*^9, 3.4911303952281733`*^9}, {
   3.491130611365119*^9, 3.491130627743204*^9}, {3.491131299787291*^9, 
   3.491131300121648*^9}, {3.4911325750880537`*^9, 3.491132608602607*^9}, {
   3.491132668817761*^9, 3.49113274749509*^9}, {3.491133067288368*^9, 
   3.491133099743393*^9}, {3.491133564364253*^9, 3.4911335871054296`*^9}, {
   3.491133766692129*^9, 3.4911337774101257`*^9}, {3.491135804911933*^9, 
   3.491135857943159*^9}, {3.491135921563939*^9, 3.49113596914452*^9}, {
   3.49113606644595*^9, 3.491136078493327*^9}, {3.491136531728919*^9, 
   3.491136554965218*^9}, {3.491136647406876*^9, 3.491136870896832*^9}, 
   3.491137943435647*^9, {3.491138213984541*^9, 3.491138240968219*^9}, {
   3.491212483028142*^9, 3.491212515235423*^9}, {3.49121258776712*^9, 
   3.491212662754181*^9}, 3.4912127037717667`*^9, {3.491212791585277*^9, 
   3.4912128190359783`*^9}, {3.491212878008193*^9, 3.491212878112751*^9}, {
   3.4912153507125597`*^9, 3.4912153751772547`*^9}, {3.491215405739834*^9, 
   3.4912154060389957`*^9}, {3.491310277139976*^9, 3.4913102962115927`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk4VGsYAPBJyNhm5nATiTRkqaSSpeR9S0kRbqEUuSmyFFdpIQkRiRTZ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->
   NCache[{{1, 10}, {Pi, 4.613107802061693}}, {{1, 10}, {3.141592653589793, 
     4.613107802061693}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.491130190907506*^9, {3.491130238560623*^9, 3.491130245259214*^9}, {
   3.491130330882333*^9, 3.491130359255816*^9}, 3.4911303958536587`*^9, 
   3.491130628811255*^9, 3.4911313025792*^9, {3.491132583287261*^9, 
   3.491132609844185*^9}, {3.491132703779854*^9, 3.4911327482324533`*^9}, {
   3.491133068525826*^9, 3.4911331004109087`*^9}, {3.491133572329496*^9, 
   3.491133587748519*^9}, {3.491133767924045*^9, 3.4911337786579323`*^9}, {
   3.491135820536051*^9, 3.491135858611264*^9}, {3.491135929707171*^9, 
   3.491135969985085*^9}, {3.491136068566421*^9, 3.491136079759405*^9}, {
   3.491136534689156*^9, 3.4911365555661697`*^9}, {3.4911366490036087`*^9, 
   3.491136871718886*^9}, 3.491137742778617*^9, 3.491137944685883*^9, {
   3.491138215205049*^9, 3.491138241695964*^9}, 3.491212516936627*^9, {
   3.491212589083974*^9, 3.49121266413307*^9}, 3.49121270451746*^9, {
   3.491212796739204*^9, 3.491212820972245*^9}, 3.491212879018518*^9, 
   3.491215376169177*^9, 3.4912154069931583`*^9, {3.491310281822323*^9, 
   3.491310297485436*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Hk01VkcAHBjhPve8/x+P3m2FsILZYmTXhtf0TBTZqTlEVNGKEm2RwpT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     "]]}},
  Axes->True,
  AxesOrigin->NCache[{Pi, Pi}, {3.141592653589793, 3.141592653589793}],
  PlotRange->
   NCache[{{Pi, 4.613107838733701}, {Pi, 4.537643012057394}}, {{
    3.141592653589793, 4.613107838733701}, {3.141592653589793, 
    4.537643012057394}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.491130190907506*^9, {3.491130238560623*^9, 3.491130245259214*^9}, {
   3.491130330882333*^9, 3.491130359255816*^9}, 3.4911303958536587`*^9, 
   3.491130628811255*^9, 3.4911313025792*^9, {3.491132583287261*^9, 
   3.491132609844185*^9}, {3.491132703779854*^9, 3.4911327482324533`*^9}, {
   3.491133068525826*^9, 3.4911331004109087`*^9}, {3.491133572329496*^9, 
   3.491133587748519*^9}, {3.491133767924045*^9, 3.4911337786579323`*^9}, {
   3.491135820536051*^9, 3.491135858611264*^9}, {3.491135929707171*^9, 
   3.491135969985085*^9}, {3.491136068566421*^9, 3.491136079759405*^9}, {
   3.491136534689156*^9, 3.4911365555661697`*^9}, {3.4911366490036087`*^9, 
   3.491136871718886*^9}, 3.491137742778617*^9, 3.491137944685883*^9, {
   3.491138215205049*^9, 3.491138241695964*^9}, 3.491212516936627*^9, {
   3.491212589083974*^9, 3.49121266413307*^9}, 3.49121270451746*^9, {
   3.491212796739204*^9, 3.491212820972245*^9}, 3.491212879018518*^9, 
   3.491215376169177*^9, 3.4912154069931583`*^9, {3.491310281822323*^9, 
   3.491310298272133*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"dp", "[", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x", "2"], "+", "1"}]], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{"\[Epsilon]", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "-", 
      "1"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dp", "[", "y", "]"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"dp", "[", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}]], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "15"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"x", "\[Rule]", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["y", "2"], "-", "1"}]]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "1", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "4.8"}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3btyhdcFpleOR/Yd8AXRxz2kg0H0Ph/1KBBt9O9H
Goj2s3qYDqJtpqzPBdGn3lQUgejI8631IDpsRj+Yrrka0AaiX3FHgenp/B3r
QPRW7n4wzSC19hCIXhSqeRhEP9nreAJE75rSeAlEWyis/Q+iHcplGC4C6Qvm
k1hBdIrAJz4QfeBwpQiI/qJ5RQlEe9xmNQHRd00bTUH0420FkSBaaLdRFIie
IOFTAqIv9S4A04d3PN3yFUiLz63YDaJPNcw+DKLf+NgdBdF5sZ2nQHRyfvoZ
EH3U4+mG70C6ao3uNhCtdExgD4heNUnxAIh2aH58DkR3HX8NpgEzZq02
  "]],

Cell[BoxData[
 RowBox[{"\[Pi]", "+", 
  RowBox[{"4", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Alpha]", "2"]}]], " ", "\[Epsilon]"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Alpha]", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "5"]}], "-", 
  RowBox[{
   FractionBox["1", "30"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "3"], " ", 
   SuperscriptBox["\[Epsilon]", "6"]}], "+", 
  RowBox[{
   FractionBox["1", "180"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
    RowBox[{"7", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "7"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Alpha]", "2"]}], ")"}], "4"], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], "1260"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
     RowBox[{"9", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], "10080"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Alpha]", "2"]}], ")"}], "5"], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], "90720"]}]], "Output",
 CellChangeTimes->{
  3.491136319477605*^9, 3.491136404441225*^9, 3.491136509161771*^9, 
   3.491136563609416*^9, 3.491136886719852*^9, 3.491137051581709*^9, {
   3.491137091152166*^9, 3.491137097488155*^9}, {3.4911371728785753`*^9, 
   3.491137192206324*^9}, 3.491137538622847*^9, {3.491137587647319*^9, 
   3.491137656024149*^9}, {3.4911377124627457`*^9, 3.49113776906222*^9}, 
   3.491137815340376*^9, {3.491137957342197*^9, 3.491137964908915*^9}, 
   3.491138258938979*^9, 3.491138469780472*^9, {3.49121269348853*^9, 
   3.491212733995673*^9}, 3.491212764629341*^9, {3.491212822860056*^9, 
   3.491212842361917*^9}, {3.4912128883247147`*^9, 3.491212899711256*^9}, {
   3.4912167776605053`*^9, 3.491216817828177*^9}, {3.491216875381238*^9, 
   3.4912169122961063`*^9}, 3.491217017173069*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8VN0bAHCUYmwzd4q0qCylxb6VyvPYE1L2tNnSInuiHaVFRIheSpSU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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8lE8YAHBHCrvYfUnoUKhU7nIkzCBX6EC5UnIU5ciVq1yVEDlDrihJ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->NCache[{{1, 5}, {Pi, 4.8}}, {{1, 5}, {3.141592653589793, 4.8}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.491136319477605*^9, 3.491136404441225*^9, 3.491136509161771*^9, 
   3.491136563609416*^9, 3.491136886719852*^9, 3.491137051581709*^9, {
   3.491137091152166*^9, 3.491137097488155*^9}, {3.4911371728785753`*^9, 
   3.491137192206324*^9}, 3.491137538622847*^9, {3.491137587647319*^9, 
   3.491137656024149*^9}, {3.4911377124627457`*^9, 3.49113776906222*^9}, 
   3.491137815340376*^9, {3.491137957342197*^9, 3.491137964908915*^9}, 
   3.491138258938979*^9, 3.491138469780472*^9, {3.49121269348853*^9, 
   3.491212733995673*^9}, 3.491212764629341*^9, {3.491212822860056*^9, 
   3.491212842361917*^9}, {3.4912128883247147`*^9, 3.491212899711256*^9}, {
   3.4912167776605053`*^9, 3.491216817828177*^9}, {3.491216875381238*^9, 
   3.4912169122961063`*^9}, 3.491217017242157*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "V_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", " ", 
      FractionBox[
       RowBox[{"dp", "[", "\[Alpha]", "]"}], 
       SqrtBox[
        RowBox[{"V", "-", 
         SuperscriptBox["\[Alpha]", "2"]}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "V"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"f", "[", "V", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"V", ",", "1.1", ",", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "r_", "]"}], ":=", 
  RowBox[{"u", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"f", "[", "u", "]"}], "]"}], "\[Equal]", 
      RowBox[{"\[Pi]", "/", "r"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", 
         SuperscriptBox["r", "2"]}]}]}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.4912130133754597`*^9, 3.491213215130225*^9}, {
  3.491213328280604*^9, 3.49121333285497*^9}, {3.49131010973851*^9, 
  3.491310149060281*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.4913101361294622`*^9, 3.491310149619698*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\[Alpha]\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\[Alpha]}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({1.0486631790524186`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(1.2388294374007751` \
\[InvisibleSpace]\\)\\) - \\(\\(1.3651327214868283`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(0.029803890089526323`\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and \
error estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", ButtonNote -> \
\\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.4913101361294622`*^9, 3.491310149629916*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUV3k4lG8XnmHsg5khSYqkLEmLSKhzwk9RpKJdSZLIkrKVqETZoixFosiS
NlFIsqTsVJJ2oU0LMWbffO/311zv9bzv/Zx7Oed5Zo5X0Kb9UiQSaUCJRPr/
b9etqJvZ2RPQWJzCDGiZBI/ZM5xWXZ2Anw6vbbflT8JY2sPfw9cm4LNJmuxO
KRZES29KOntjAnr0jPYcfToJqmFjC0xKJ0BZwSJMW4UF10YSu17emoAsw/xb
/ofZsHinQUDovQkQ3zBeaDCTBU3dzcpalRMgO9Pi2dJQFmxCz7v1VRPgUq4v
fLOIBV8rRC77aidgk+UxceBhFhydl/1Prn4C9n5xDKgcZgHlsnna7aYJqC5M
SefHsSBTsXfxxucTkLPTfNvtVyyYfyLwFbttArx37OjUreBA1T/FkJyuCehL
a5w24x8L1niVMODlBCxef84zpJQN7/rsKr++noCCW6vKny1mwzex4pOFKkzQ
C6srSujgQGhwiUcvnQnOc3Y80UrkgOxXO0nYNCaY8PcpMD5wIMt9MG/mDCY8
ya4uK2nggEFbFDRqM2FG9KD4iR4XaqxmDHrrMkE8YndqlhkX1t55eFJBnwnt
P8sV13lx4b3Opjl3DZhgSM+Iu+LKBb+LY02bFjBh64e939cv5IKQkuTFNWXC
YN424dVTXEgON5DOXcoEUHp1MnMNF7R/NxeiBROmds75+DyZC3d2edp/X8GE
R8u+1OrI82DVC9G3hJVM+Psn35KdzoWe1dlxpquZcO3wDmP9L1zY88B8/mt7
JmxevldF7xwPxuf3toSvZYIH51fsvU9cOJUdeEB7PRMmSVm9xQt5wKAqyTdt
YIKyDmvx9LV8KIguKd2/mQlav6mn7BfwwGzCzlFxKxOumFj/HE/mwbN9g7/u
7mBCdgftfIwdD9z6oxI372bCtv29zd0ZPPi+dsYC3l4maOb7fK0M5UHY44ed
ufuZYF9zpk/QzwM5002HVh9kgs+hy8erv/Pg8rUx6o9DTGAmKekYKfLBSC3p
TmIwE+TM1sfPlfCgNs7AZdFRJiiozJpW9Z4H63jNY6/DCX601Zatxnz45OeZ
GnGcCVU6vQk3Twng0GfRolkxTCg9tsb4iBkfxBuyXzadZkLUfKFxZh4fAtva
vz6IZ0K689q8dBs+DKCAU5LIhAVKkzFPUvjg8shY8cp5JtQdevXYZZ0A6pfs
nHX+IhM+fxpgz7zAB9OypMWnsphwPNlNWXmCD/l6dXZHc5hwMM5gpUYhH2hX
/m45kMcEc9Ys85v/+HBSbZbfjgImVEofnDI6J4DxJOcTzsVMONKw8cAbqgD2
UqLTsIwJ0yPdzc1TBNAbdbfQ7C4TKBXrMnOdBWDLHqiaX8GERmXqi0xPAVQE
qHbMqCLqO6DmGHVWAHN/wGdqLROGg14/4J0XQMbu4PGpJ0zIs77wyrhFCJS3
16Qnm5hQHBUUPqtNAEc3vNL48ZzIA3XjpX/fhfC9lWz8vp0J5Vt11778IIAt
uHRlVzcTuvucL23ZLoSWGi/XhldM4C04+p/tVwFYLEnfV/GGeH8W+a+xpRBK
bjaHFb1ngu9a7awWJRFo6rESLn9mwpKu5Q8umwnhXI7+1aQhov6UuocBWULg
MdzLo78zYeUPp8VzUAgHk+KaD/9igiCSG1CeIoQP0lX93qNMKJtnsdJrjgic
on782jrBBPI9KTt6sRBqWRpiJzYT/hX+cziqI4IFAWtoq/hMIP3X3eo5LITc
7+Fzl4iZMEEufVLGFAJ1d6mFPnkSJuyDE7xKRBDV/85xuswkmIZdTD8ySwSj
LgoeigqTEOH+5V7mCxHsbl0RLKZOwnv55l76JhH0gF/sOG0SWjdEx5eTxbCq
Jifrq/ok+OTEucZ5ieDe4s6b/ZqTIP3v1gor4nvdm8K6du1JYFTp7kr3FUHa
HJOXdbqTMJSye31DtQhIObu+3tMn6rknVq1xEMNhRgqnwHAStnSP0nUqRTCc
+EQhy2QSEveY34lTFMMm6THthMWTML3jSW/idzE8PT57cdSySaCcW3lrnYwY
lrJc7IIsJ+G/x34RM0PEUHAoZouXzSTUzlvlEjdTDGrf7x10x0kQWIh3NUaK
4YzHYNRa+0l4t1btvyeuYmC9oaVZr52E3QFDQzntYvB2WV1oun4SSq0fDXUM
iKGv5XDVHNdJyCw4nl2tJgF7KGhXd5uEQ5WxHBgXw8Pq3k9y2yZhFaUt3b1a
DPMXS48Ldk5CyevTHE09CWSVmkmP7SHqHZ2+ZLJNDLJzvDWG9k2C3ICBsdls
CYRnZxj1HZgEpWt+TsZ9EhihP7dp9SfOqbjUvA3TJLAtkb2hNojwKzY9rDpU
Am1S8/fdOTIJJ7/QjOmvp2DF8S1h18In4W/GkLjYQwJlk/EJ6ccnwfZG5PBE
hwS0DlXnxsdMwovPYUtidktgk6mXfZI/C/bZeti/KiCj56b5vYZBLMhgd07a
tUthUNjvPS0hLGBcumEkPE3G6Jy7o/vCWHACc5U8asiYXB9ynHyMBQMbT2Ze
UaJgzrCFQv4JFny5vzE0opiMpbLCLJtTLPh9hHlYh0nGKuMG/Q9nWLDrmb7V
/EoyPneJrQg/x4LAju3H6apS2BeyBqclE+fY0ZzDy8hSOJyl1FORygKTd5m/
Sojn8doXO13T/4//8NnsH2SUDKT/Gs1iwXZ/VQG1Wgqp0tvCk3JYMLvkVxPz
DxlnGmjLGOWxIO3i+7dMKyk0Xjd4seU6C9y2ii06vpDRMuiGrncRCx4udlJz
pEqhQ7rvXfJNFtgzVpxZsl8K3atNbPJvs4BpIb3Ie5KM3h/H223KWWCrOHXe
ZZYUhkw92PqhkgUv1x8cribePzk38nt4NQtMmQtnLqNI4fk1K49Me8yCV+oj
K+cukMJcfzK5sp4F9wQN/bYHpPBW6vPzrk9ZUDyzKOmQphTWViZojz1nwYWi
lZmHV0lh21vnsqR2gs+GFSlmEVLYL6RbGnWz4H3suO4ZCyn8ptP/vOUlC7on
f+Qnekoh0y5ns3cfCyI7ZAY+VEgh2Xf3EPkdC1K3GJ2zOSSFtGS9oPyPLND5
+y9v3wspnF3+Q2TzhQURZ/8ara2XQpO+ssQPxD1k8v7Yq7dVUmjNC9SM+MGC
MamAxLQcKXTSNiue9psFf72znH5bS+M25JpVjrJgaYHTUGSeFPp4P25ynWBB
svebFqMRKTx6LmbDGIsFRkeGfl9Jk8LTt+0+J/FYcF733mnmYym88FLO30jE
Ast7ulFMBWm8xurktUyxoIW0d6dGgRTe1UyL95Zmg++/CMdTHVJYZ+OmLiXH
BnY3xc9FURo7PDUL8hXZYMfZrvqjXArfnfm0aKUKGw5YDfxZ0S+FP0uvPflA
Z8NrfnHeDSVp5HR5r4uYxobVufU62rXSSJkwfD9tBhvOHFRfYfdTChnTRn0q
tdlQ9mzk4oUZ0jhnxX2Wqy4bHjU6Htt7UxoXe4SeHpvLBtms0MACGWlcdWoF
LdmADZufqHRb2krj+iLxVaMFbJAuaLydoyqNO9qbFrSasqGJfEvTYb00+o7G
PfJeygavt4eXBaI0htOd1khZsCF+j9FRdJDGeHOVN/kr2PDjSztnlqU0Zmzv
9Vq5kuD783QqL0YaC05kjX9ANtB+HapfulIay6/viI6wZ0P91o1/RkKksf75
bKrGWjaclBlu1HalYPev4ezKdWziHlUTc3GrNH5SLjHYuIHgSzvQv++8NP5e
4v9wbBMb/vwarrnrRMF3O5sfftjCBo6Euf6FrzS2xM2satnBBq3t+fyl16Tx
wb0jVRW72eCRe2DpCQcKFrzvrMrzYkPbPb9vqSekMU1avzrRhw2nD0imHldI
Y/TCqOowPzaE1TKv/LCh4KGtfdVegWyY5rIzNyeL0OeUSY1LCBtcM4zuNnZL
49pbZ2qswgh9VF6coWRS0OLNp5r5x9jQfaGkZWO9NOpPLXvEiCbwh+9bVCpT
kGGU8khyig3H795Z7t8jjaTN3x/9jmNDyIrpBgPLKTgWtbK2P4F4/mNYRl5B
wU/FmbVPU9hw06JnzhtTCna+HK29e4ENN95vsfqrQMFawX+PczLZMPef8IHS
gDSW6uc9js9mw/KeO0/iaRTMcuE8DrnKhpZHlblOZyl4JsKlbvd1Nhi+nnvT
lkTBkILiOqciNuTuvOZ8xZKCnl2SOoubxL3b8fJx3xEKunC2PNG7w4Y8buQq
Ew0K2ujee6Jynw2p/5ZpXFlPQWMnuXrBAzaItCiuem8pqHl0T/2PGja8aJpe
d9iQgrJ51fW9dWyYt9FN5eFOCrJaVRvqG9kwLm/gs6mDgsMTBxrKnrEheGtB
kCxQ8OXMxoasNjYcjE9f0BpCwfr/NBtPdxF8/04oaY9R8HZQcGPgSzZEbvXv
OLCPmN/ZbY07+tiQVrTRuKaIgueadZsc3hH9dFM2xvkwBcNGI5qWfmKD2uVN
rwcfUdB7+qum2YNsuD466ZZ8l4KbVhs9VfzGhuSPaSlj1RRE/1NPOT/ZoMuZ
Wz2XwDPNfP90+A8beqIXSP3TlkHthiXNPf/YMMutytL2NgUVfyU0104S+te2
mpTyKchjDDcXc9kQ1LmcvD2Pgj9srJ5dFLJh63J+0tceCvb5XHwWPcUGmVd5
6VJGMvg07fczP2kOPC5bLVxcQcHyWtvnW+Q4ENh/JLx/kIJ533Ke2ypxIFIl
ZMuvRTKYojL53FSVA+n/ch4/fErBKMt1LVpqHIjiq22sIPTx8ypskZ3OAXWZ
W+52ZjK4LVnYwtTiQF/Annw64Y9D1ebWgdkcmB3VviJDSgaXDd5q7dDjQEaa
1fksBxnUU6S0Vc3nQOfy+0MzuBSkLdvVVmDMgRMjPNUNhjIo8XjQdt6UA5f+
3h3UypDBv2ep7ceWciCTueLY+WUy+OG+d7uPBQfedersevBNBts+1rVvsuJA
LrMoe8d2GaySmdaxahUHiiNGrTPzZfDGooAOY1sOKGpsvTrTTwYvbn/eoeHA
AdHBrpHHy2XwZOysTiknDqzVD51iE+uBd0I7x5w54GYZOHvtexlkKdh0XtrI
gf4QD17lJhk87iPVie5E/Qd1TrrFyqBUc1vHr20cuN2vc+LLgAye00ntuLiL
A+6pkyev75RBlSj3DmtPDjR8P1C9LV4GM9/N7Pi2j9CbF7PySCvht/lwe8oB
DkhlneZ+XiKHBRdK2y38OfBVPfS68zkZNBwLbP8SyAF9Hmd+3GMZvOdk3n4u
hAOk9RT3WH1ZtCgRti0J44BH68BG0wsyWCf9tO1DJAfQZqUbr14GbT3PtcWe
4MC+bln+F2VZbK9zaTM5xQEd8iF6VokMus6Y1vbmDAf8rIf6q97KYH/ox9bo
cxw4VZ+oFWwji7t6r7caJHPgtP9fuWOEHl9NfVtfpnJgy8qIWZLlsuiXZNoa
mU7w//pJfFtDFsd/slr0LhF6dhrq+DJkMcz+cUtnDge+dcadu8OVQfG1Uy1H
8ziQHPu0sNZZFs+I17TMKiDqrTqndZwlg4o7VFpaioj96jQW1y6UxbSqvudB
NzkwcCC35/Q3WZyuduW55h1Cj7qeUIacLOYF7X3eVM6BsQ7BSvWVsqjfZfDc
7wEH/m6tcZNUyWKZ4dgztRoO1Fub3wunyuKSuAfP6h5zIDiX7yNtJYs1Q8ee
7Sf+xxetrP+bEiuLq1atfqbSzAEzaupxHZosPsuRe1bdQuitzX+UQPBdx+1u
9uzgwDOP/x4MBchi7+aMZoUeDgTsc9i/96csbivf0VzxigN1lc8pu4l6Bqhz
mne+4cDhfXnBxYdkcf/Bn08p7zkQsnuKOtEgi3+f33l65xMH9rZ9+HFroyyG
6B19umWQyN/SG51pp2WRF231dOorB3iXrxvVEfgxH0lPS39y4JAua9+/U7Io
a9natPEPB477ndnZ8VEWkzNSmgRjHJhs15jpUyuLjInNTYVMDrzp6MtaT+iR
7azVtJ7DgZvvtup65MqibtlgI5vPAYeb5as2/JbFYtmSxjwxB+5ez60buCSL
JvsCGteQuXCyccMlao8sVjaYNY5TuLDhVq1s1AY5tNIWNGTLc6Fl6I8KlMpi
Y0Rjgy2VC+vyZYdefpBFhzfxDX9Uie9X3A99ukIOu5c4N2SocSH7L2n/8C1Z
dDuv1rByOhfsxsrnve6XxQ+/39f/0OLC2F0yf46GHHquuVafOpsL2jukF8z7
JYc/C33qLfW40NQQedDztSwGkhbWD83jQnzp/cP6FDlk7Zp8kmjEhXtdxpdJ
2+Xw2KNHT8wWcsE+4OSRzreySNI4+eTTYi6YFRg1FEjJYXyIw5O4ZVxIUD6S
W2orh8ovqE9MLblwtH5AozpSHo8uObBovg0XSrdFZaybIYcf0puuz0IuuC18
9+C5nxwiZ6b6NHsuVBt5VJnqymHxtrB46louLCzarG4aIofUxy950uu5MD96
tfMpop6QWQv8hRu48OiOyC/WUw7fxcR9Zm7mwoPXbpSXa+Vw1fCXDb+3ciHR
KfNYaJkc3rC3ejq0kwuesQ5DBo5yqFiSsez9Hi64JK9Zm5csh8EK/4pf7uPC
EcuFndPuKOBbf8cZbQe4kKIUa7/ei8DrKUxq8OfCiav3v3sWE3iLJeKqIC4c
S/q1b+CjPCqmbwu+e4QLeo1dp9L9CTx2xXBROBccbjUsGC2Sw/6tyu5Xj3Ph
rntnuruhPNrUHmjNiOFCuNcXzuBhYl5pP12RHMuFtN+QFnJDDuVjtG/HnuUC
fX2N50OBHAYOhc0+nsSF/stbFb6ekMM+u1dpIalc2DnMq1hxh8hP8QJpv3Qu
ZJRPaW/myeF1+fjQvZe4QHY/fiXtEoHnP/hz2xUu8JRvzgjoIPC6rXa45hP4
SnnIXCCPfYsyu9YUcmGL1r+E7h4C7+K/VVDChXc+F9M0l8gT92fH+xa3uDCY
uy3bX00eZbfemGt6jwv6a88HHKbL46FHksx5lVz4fGZEXY0lh70zt8vPqubC
3NH66z93y6NldOUx9cdccCWj1uEJOcwbVB5VaiDyHBMydttCHil2vnukm4l8
LPzzuCNcEf2Lnr4StHBBRA/+MyInj71ys+yZHVwYVZAZeLCOwPMLr/rVw4Wu
uU5qN9crYF7XK8OhXi742jPct6kQeItMrrzr50J+c4CW7xp59LsQr/zyAxd0
pd5d93osjy8nB2NaB4h6BsayFjHk0WKLNbN+mAvmP2xmLLGTx9yaTO+qH1y4
womSWn1BHqVmjvff+c0FZQUboXCmPPqecHIsGuPCpcI94Qcd5bHny43HuUwu
fNftGj+TLI/mtlMLMzhc4KfYJQuJPOXe2H4tScCFx39cvT55EXhyDxixEiK/
U80bw8sJvIMqccekeCCos7t2az+B1+nLPSzLg/P9Teyrd+VxmWnzwYOKPMh7
kRAH2fKYkzbrk6cKDy6vTHNyviKPpMlwl20MHmy6+mv6qnh59HHvbdygQeC9
Xvc7/pU8dlWbmK3R4sFA5aph5zPyuFTrbNGq2Tzwyd/68u0TebwcNTTdQo8H
qfsWHBpYqYBTA9aJC+fz4Gtq3IjbZQJvdZZI35gHzBF+ybqXBF7heKC2KQ92
RK3GXBsFXCq7bkhtKQ9wR88H/lUCz7dos5IFDxSt4lUf9xB+2M9bPb6CB97y
S36t0lTAYJ0i0zcrefD2xseRzlhF/CTQ165dzYNv/5wxrl0e1/TfUMj/j1jf
a8dMJCtgxX19bqwjD6bP1Tp1KUABZ6fc+ObrzAPL3FU3lbrlMdFXv9d5Iw9i
p1qFJhJ55NjdaFjqzoOTfouEEc4K6KWjf2f6dh7YWqZ8nTEoj92CwhzRLh5c
/PqKvouhgJb9c88NefJAc55yupO/At64Xxja4s2D3FP7svVpCkhLmbvvli+B
L0syObNbAaN8C13TDvHg1s2thsm2CjhiN3dVaDAPuo9cq9RbrYCbdQoX7DjK
gxJDzlklIwWsF+jNgAjCv2XqgUqHFdC4v0BWP4p4P/XghdC5Cph1X48lf5IH
4ZrpKq3bFVAqpWBoNJYHI7m9LsZNChjoq/ei9ywPEq9d+F24VAHf2xXUVSfx
wCK/p7N1vwLa6+iV5abyQC2wM0eqVgHLBdcvnUrnQcvH1rVrlymgdv+cOJ9L
PBgaffElzFMBz92/HrLuCg/muzxs/HxVAVnJczwX5xP5OWOxcmieIu7xve48
rZAH293qD5N3KmCH3RxrQTHhp9wpkl6yAlroXDf8UsaDeeklWmvfKWCBQFfj
2V0eSGatUDpYooQq/dekb1bwQN22osMkQQGP3dedSKniAS1qoHDiuQJ+T742
EFLLg7Rkg+lL3BXR1Ve3a2s9D1ZnDoUKsxWQaINHNk95oPpX/u1sAt9QR7dk
TgtRz4OPhcuLFTFDkJ8h28EDeXvvsrMvFJDUr3P6TzcPho1jvs+PIubH/fyg
l6948GiPnMJ+fUXsT9bxePiGBye+8FXaqYpo65vvlPOeBzOtZVZ8GFbAu3Y6
ljGfefBw7bSScEdF1NLJn+c9xIO+ws1R7H4FjBfMVnP8zoMt81Y9DtNQxIk3
eSTTXzxwTDi9x+CpIu66P3uMMcqDo3bxvxoIvLbkvI/ccR4Uff57aHymIi7z
nd3+iUXgyzVdY51TxGt2eVVNPB7cPD7ntM6gAlJ1Zt8oFvHg99tHOw+qKmK4
4OqFJBIfWq5wOo65KeLwm1kxwRQ+uJUEax7RVkKX+1cPucvzQfoeI2Scooi1
ybN2WFH5oB/7dbrJCkWc73t1jQ6ND2W8t7UvzyviRbtZ5hR1PpjEFh1SId4X
z76q92s6HxKn7Xi8d4ki+gq0aT0z+WBndVG37bAi9r3JFVfo8IHfm7XKjdgP
72v/uTSXD5y4zVrBoIi3k3PfRRnwQWfRoxsDMYqo6avdsncBH+7uDZluF6CE
sXa5lQ6L+BCS/yso64gintuYeG1kKR92Bh/PtxQpYvKeiJRECz5c+xPstaJM
EdMCfI6ZWPHB+IgK81sW4e9xtwM9K/nwZ+jhywUhing5wdYteDUf/PTmHm2o
UsTcS4tXM/7jg6Jk05gfh4bXimabPljLB4utPW6pFxTxRiV15pb1fLAem6/9
75MiljYJ5Hgb+GBe1aQXaq+Mt1+MsLI38+GvxO/1+xRFLP/cP2S9lQ9zsvcM
dLco4oM/z3o+7+BDnMnF/7aYKWENv+JxzG4+mBXtMjoTrYh1ctdL53jxIXeo
M+3OTUVsnJaa2byfD7OfHq0u/6aIz+aeOL3/IMEvfNVb8+1K2LbEP0gugA+t
s5xvDWcoYhds33UzmA/Kl4qqaY2K+NJ5jeO6o3ygkT5GLxIS+u80txgN58Mh
aYX1YYeV8N3BuXNTj/NBY/vUP49yYl6G02lLYvig1V0pVfpZEQfjpkS9p/nA
fTDNTElHCb+nj/46Gs8HgfqO/zi9Svj7+sd+jUQ+vOe4XFUYUMSxe+3NNSl8
oJLrT8RPV0Lmk+ryHRf4cINhmnQiRwk5nUVXRRl8iLkj9yeerISC9+mJeZf5
UFp+6MbfzUoo+XkqHHOJ/RzC5psZKKEUJ8h7OJ/wKzr8faOfEspSdm88U0jk
5V+SN/eKEioy1q+aX8KH8abrw0qWxHzQtVrQVsaHCUMXu42VSsgwNdT0u8uH
GZe3fGqfqYQaNhoy1ApCjyFta5OtSqjlRGHeeciHhRdufwzsV8LZ25gDGx4R
enu+Hc/QVEI9n8HOiTo+lPTEfhheq4QGR3tq0hv5oOe13ST3ghKanK4rMn/G
h4C3k1+fn6Hi4rSyi29b+cDseTQ0uVgJl+Vdjons5MNF6XsRZXuV0PJ2/KGZ
L4j+y7k4+aFMibivHd3+pJcPcPR6YFg6FbHNy2FPPx8O2HBKt9kroX2/qxn5
A4H/PEXB8KgSrv22SrfwMx8uPXfI/lirhOuZJsr/DRHff9y3LyyBiq6kmYIf
3/hwuqC386yHErqpKPw8N0I8n2XUYKoSbtPmvjb+ywf54yVqGz8r4S7j741d
//iwzTXu/CpZFfS0fH0ncJIP8a9KZr9LVEJvh6YcGpcPeOSJ4FWnEvq63Ttb
IeBDtoHVJ9NSKh7yunrUTcInzl/nsk13lTA4OGkvhyyA3S6kjvZpVDwaHely
WUYARuW85OtvlTAi+YC1lYIAfs7c17a/TQmjctwNP1EFUIppGmWJVDxZajct
miaA/Uld3d+HlPBM1RIpXXUByL4+8iw0jIoJz3T+NU0XQHJy9HOdRiU89O66
S8VMAST8CNhXSCH4/517t0BHAN/DqGaSViouIxUrp88l1tvfGD98poSa6oYB
sQYCuGrcLSBNKaHIoKzryAIBeFtdMv92gIqD1iYm3osEwC9VoFIeK+GzDXeT
3MwEsGbxLLfPv5SwdN/iP/bLBZAd1b3vrzEVk8MrnMytBXD3UVLBhodUDE5a
VjYPBLBo1/O4X+8I/fOrFDTsBMDhBeZNKVBxeaXlQdk1AhDWzL69YiMVtVpr
2zhOAjhgMMbtpiuj5ION4U8XATy1vlOVL1LC4bH6s283CWBdT7XRRjMqtkit
/tm6RQDvRjMHT6VSsUyj2aFmhwD+qcl17JCm4nnj/4pLdwvA9Yf98RILKoas
apXJ9hJAvKJkfkESFd03Oe5P8BHAxcdc6TXzqGjp0/ks0o+oTzrWbjyQitrH
nPX9AgVg9rt/ttCJiqTzL2J3hAigyfbhx/oIKn67vvGrU5gAnBfQP725T8W2
h69trY8J4KHXi8KKICrebncvWBAtAD0nl9GHX6mY9vktWfu0AGxCdSLUtlPx
yMT2vdR4AbSdO/f9bjYVt8h8ahQlCKB/1mGVHhNltJqxW3c0RQB5/cfKgndS
cfbCwZjPFwSQUuK12v8iFaVWe33pziT8ahP7df2h4g+3b6vqs4n9MqQ2DXEY
2OHrk3f3qgC++Z/PfR5FxbtRI+K86wIYXpjh8bOaihfS/DxSi4jvfx43VtBV
xqM3/tbF3BQAWXbFfZo/FbfVBGoH3xHA3O4K8e/LVLTpGj/ueV8AxYeHloz1
U1F3MOSj60MBfDIJj7ZxVkYKi2W1+pEATEZ+5pwn9B2RC89Z8kQA92ZZypCe
ULFrJp8/p0kAElP5+UtklPHeouPbGc8FcCXo4R/Pz8rE+SmukWoXwHLH0k2l
jVQM2xqjOdklgHwNVY23Usq4w58c8fWlAKpu+x8NqlfGVTGxb1/3CWBFk+MM
/b9U1EuXWf7snQB4dqRHobuVUbbkbNaDT8Tz0I4RA4Lf71oFzo1BAdxeo3k1
m8hXd0+Se+Y3AWD92xcs4vvyYeWHcSNE/u4lBE4uU8YMTqp62F8BiLy7RUpP
VDBCkXHUZ1wAh9jVszJVlXHX7IzXW1gC6LoUfzDLUxlxqYbZGp4A/mvYqlrm
oIr6DpcvLhcR/i4IZVOoyii/Q4tpQBIC9/2OsVEnZfwbkLtRkyIEn4aHa9Y9
U8aXp2bfl5cXwvvj5udeCKj4IPMaja8khDNLZSKGjJXx8k294F+qQnB9rW54
NUAZjz+58eK9mhBi8rzNvvCUkSedaXp2uhBWNis4WtAIP53iUpbNFIJcHWU4
1UYZx9NC/w7NFsJvU4307+HKeOjt/nWpekK44ZqIB4eVcWTWljKb+UJQCX23
sFBPGb29HRR+GwlhlqR89IGLMg6WWfheWigE+4uLC74lEPwn5rfaLxFCr+bH
syKuMr5bPn0+cxmxvm/R7VsOyugWLReXbymEnJPF5p8jCH7PuF/X2wjBI8he
+2CrMjorjdgS3Q90hUsMOqFfx8Z310vshPCJZTrbJlsZHS63kdzXCKHWJGzS
X08Fnw7U7JFaJwS3AA/T+GbC/3k36++5CKHZLifR8bYy1vpnz/LYJASSINie
m6KCFhUJUYpbhNA/9F9Bc6MyVvAiP1ZvF8K7s19WnnBWwUXgZ7XfQwiVm4Kc
/1wi7itxO7IZe4WgfCj4skWfMhp2OfEavIWwfM75Que1KniDYb01wFcIjsAx
npOkjLrbF1RpHRICc7XYf3WtMubmz5zWFkT4WyD1lidURs0fSkdDjwjhlt0d
K604FcwwEfXqhRN8G9tPfCH40Y/8XfLymBCm7/2d961FGc8/+pR2IloI6XVS
3ibSKqhI6v5nfFoIH9iUn5mBKhjv8MTlXZwQdp/nR/8qVCb+v9y5E5cghCcR
ZRKTHmWMfn2VapYiBFPj+GVxFBUUzDjvP5gmBEX7GEnwDhUM84zuSMkQQlnM
8sUz/qniZHGgkfVlIl9Vju+mEf0XPLr73MgVIWy7ZjUszVDBv2YbfmbmCwFr
KvV196ug7zFwsCsUArvq87VRdRp+a1xUNF4shKrUI0HRZBV8zrqfu/OZEAyZ
rlebrVXQ1rpAKN9G5Knhi3V9kgrWn7q4o6qTqGfNy3TVmSpo1Xb60b4XhD7B
d5qlCD+qVI5o0l8L4UvdqQHZSyq41H1feH2/EE5fLnyaFaqKd69s7vf/IIQO
hUDLXksVNB62M58xIIS+5Cp5wwAVLDZcltEyJITt94wr7OtUUC9If/LIdyG0
1zLkgitVMe+h+qY5v4SwKKf/Tp2dCmqJKPd7/gqhPDzSye2oCl6yZatGjRP+
/qksS65RQfWE74FGLCF8u5EiM7pGFdNevOnu5xL5qDLr4zuqIFWjxeSMkKg3
2mniZJgKnttVlbRkSghr5osV7O4T/ml37e+SEkHyr60R/zFUMfnjEByQFcFe
bvnjYn91VLnCnSGlKIIOxeyW/mgVTN2hzMpVFkG26cdbax6oIE1rbs9yughi
Wz2Sjsmr4sX3lqW96iKw6NFvN9xNQ/Vsl9MBmiJQ04tKOparglnbvHfJa4ug
inVRb/CdCha6MRZ+sRSBVN6ChgWyxDxSN5Q7ZiOC0teuyarXVbH49cohdRTB
okrLbVa9KmiYvvnxPTsR+JV93ztKVcWyTQczndaIICJ7b5EDob8JIybou5MI
ng+eFtgT8/DOqwzHky4iyN3AD7r3SwVNL5TNnblJBK7sO8+26KtiuWuj+KG7
CIbvcHi9Z1VxKa3/ret2Yn8rq3l7m1XwwYs/9//sEkEB9vpb/yX6NZWcHO8p
gpE97LtbdVSx2mW6zxxvEcxqsLV6cVAVLVUWYt0BESz8+7pzsSoNa7tttbb6
iyCaN+Sg8kcFbVK2sSYCRbBmOe/h2+mqWL8+sCc5RASUIYUa5c2qiNQzpQZh
Injsi6/yqlXxaWf26aeRIhhbtD4rYUIF7ZPu7fI4IQKPy2ER/jNV8bnTcwve
SQLvwrzcIVdVdFD8SEs/IwKqW9/m34Wq2NY+/nvhOaIeM/6wfwwNnRJkn7cl
icC67npip7kqdq3Vzt+XKoKJ1Sp/4oJV8YN9R5DVbRGsPebyintRFXdRBh3f
3BMB+6m7/l4yDQea2XODK0VQM6zwycdLFT1jlSSK1UQ9b83vzb+sikO2c94V
1Yrg1xenfs+/qugltbwC6wn9H+8LW/KQ6Mem9ckfm0QQ4gUfcsNU0eeUl0/Y
cxF8TNxT6XtLFUcwAunthB/L3mv6CFTRj3Re63aXCC5db8qu8Kfhn4ZClsNL
EbRuoU1huCoeinnUM/RaBLOrXToyilRxbNWL0qi3Igiym3e55KsqBku+nZ7+
UQTB/+L8nQxpxP8bwa6KARG8Oj8Xko+q4tETtOXOwyKY/+KubsRVVWTbzKeP
fCfwRlu2HnmpilukXnq8+kXsT1YZMaDTsKY1sqx2VARKonwXcgINZ6TM5RZO
iKDtZmWwWZkqHtvUbZfCFgEqkW7CoCp+mh6eFsYn+sNyrP6+Jg1Xftb9vEcs
gu5UpcrfeTTMK+gwciSLofRPt6CR2I/kezRsqYwYnjPtNsbK09Br4ezmmQrE
+pbC9XwnGjYzW1VllMXwxL2x1YHQV7/m8K4xmhh22B5YVzmLhvEnZt58qy4G
OrMsY5RCwxHb5+xGTeL7qWj2ycc0dJQPsi3TFkNFWNCtIUKPsm7N1HRdMRzY
21EtkKMhNf3pxyh9MUjqOQPPltAwcNshQx9DMaxcXlH8e1QVX8zSCN1gIgbj
BbeW5xB6LP7a0GS5WAwF11lotIKGF0sPqugtE0POyw8jC+7TcDJAbaeSpRh0
eLYNdALfzexJCcua2D/f0NJ9Lg2reD6szyAGtVN/V91yoeH0etrqVjsC/8U/
s76vNIyIrU0pXyMGy5f5O1SUafhhrfeH7HViSBG7OSUb0NBaRcUgdoMYZvLo
56KcaZj7uvrIoc1i4DwMmPWnkIaSy3sb3beK4djQ9HcHaTTcs1tJGXaKQWAa
P95P8G+c+3C74R4x3LaP4j9zpKHer93F9H1ioFVTZMvjaHjmrvykwEcM87lv
Rq2m0/D7kQr45icGu/u7+XxTGjqs2JXcHSiG7AWi7deJ+kslMu+rQsSwm5u2
YPFZGio8uzfvWpgY0p1uj7YS9folbA9JOCYGefmfnlq2NOxykW4IiRZDr8Pv
oz4HabhQ/Y7SrtNiCBfx0kfk6Xj+/ZZt/8WLYX+ref6nDTQczyMVmSYSetzZ
snNOPA03epdNTD8vhsananOaPWlYYeS2inxRDB5yK64NniTm7z9x4u9MMZgr
R1jMv0jD0Aclb19ni+FhZeGGdXto2B+5Uf/JVTGcm1NbO0isW4IwuPi6GPYl
9Jl7EHnLoRQ9SS0Sw0uK6KnAh4bCdhfFyJtisFg3M9Aog4a7UnlbvO6IYevq
0YdNCXSsdysoXHdfDFnKpE/Tt9NQR2v9+LKHYliufvTNSBgNT35h28x+JAaH
Lh2djGIaDt/IT5B7IoZ7Og93daXT0c7PsX+8UQzbebdD1DxoeGPRpN6HZ2Ko
XGB5zTmChrLs3KDmNjEMmWTd6cin4YFah7rbXWIIi0iNNZDQsC1mXD7rpRi+
N1ndTyXOH+P/ctxj+sTA/e+tcEE4DZMU7Qt834mh+WoDx+4yDf++GB3b+EkM
G0xl/917TUOXzEvW1oPEc93hjNZ9NFybcu/s0Fcx1Nd48S5F0tA2rvX12Z9i
CM5fw4vOpKHNiS86pn/EoB66d3tbIw3NQ7n+fWNEvqdqzhkdoKNpgGrNMaYY
bj1IuU+PpaHhfgPKHI4YIh3jg7SvEXnzANdWvhiMfGOXk3tpqO2+NTdALAZ7
KcdO13M01HAOGlEjSyBxG+eSOqEX7b+zy2opEvBTvWTo9p2GiivzT3rKS+Bc
R8CH/fdoSDGv7pKlSuDYWUpcfSeRf5MXmndUJTBvQnWU8oaGPP2f3pvVJFBx
7XH5NQKPqT1VzteQgI1M1im3HmK+qk8X52tJYLn2h42vY+n4jbrI0WG2BH51
FWrwifcHKGsy/86RwKHmUz6bWmn4TrR76OI8CZifz4VOaTr2ssIWrjCSgE77
7GUThD5df89HfjGRQNv57L7Ht2nY8q34edxiCbxv+SK7t4Pov0/1dJNlEvjr
W6/wj0+cl339Hr3LJfBuo4Xv9C46PugauxlhLQFnypg8s4SGd5/JcmaDBJ7e
i63zIvQurZtt+9xWAvtqix8GDdHw+gOL8/4OEhAUvCqJ1qZjzm2XD3QnCfj8
l+HgXEDDjBs+82ucJUDhDq6fWU3D87nRIbs3SuDnESq95SUNz2Vk1VPcCT3X
rc5pZdHwdPJdxVvbCD1yrvdqrqJj1JmWLRt3SSCh+Q1/zgMahkUNFHD3SGD1
mLFaEcEn6Chn7Oo+CYibjpx98ZOGvodUrO0PSCDqandhhgYdvbznn/3tJ4ET
NyvsxDQG7tq16nVaoAQCPv5s9yX83+K2RWd5CIF3/lvbgnEauq4P9P8cKoGq
hw69Rvp0dLKPr46NlICk82fu9n4a2tvkSRufkEBmidHaAKLeVcuqNrw8KYGi
w+4eu8zoaGnScyXsDKFf0CrVMKI/lur/+Kl9jvCrZPj22ml0NNGWmDUnSWBx
ToC612w6zlPXOHkwVQKudd+zfk/QcDbVtEs1XQIq6yKXZ06noybFQbMqSwJ5
skxl8Xk6MkQe3rtyJFDssrKbQrxPZYWWS+VJwOxFZNc9VTrK/k0RlV6XgGn5
pTw5ezqSvhWt3VBEfO86PNP6Cw0FH59ksEslYP0znmrKpiHr9ZvBK7clsFNG
KMem0XGsc9TEtpzI81a5H25WdBxplokcqST4DoVnXy6m4/DjWc/PV0vg0f7O
iHX/aPix0pxu/lgC35asnb9elo59t5w9PtZL4E5832sqoV9P4f6bp55KwDBe
6nP1Jjq2XTnBNmgh6v2iYhc0Scen6Zmre9ol8GcgeKW/iDhPLqwmNXdL4MHb
gF5Lwr/Q1NH66lcSoD5uFx9aQUeXlOwTt98QeoZZNG04TkfDpP9srr+XAEf8
YOGSKRpKJUwIMj9LwGrdDy93Qr+P8VcfJQ5J4NRjMWXaciLfZxwjYr5LwOvG
Tc7TQ8S8P822OPpLAl+/Rv5wpdLR9+R1tu+oBN7eev2IPY+Oq6OdH3hMEM/C
EU+mIx21ovghm9hEHmjb+lfm0ZEVWbRkDV8CnTXOLrsXEXzDN45biyXQfn/1
uoptdCwJFd9dTJ4C19sBRnLWdDx55GbAPJkp2Hywfl9EHB13HHY30VKYgn+b
5TbN307HZUHkPyrKU6B4c3C3nyUdlQPu3JSmT4H+h8hT1h50/OG33ZenPgWC
jSHvdj6hY6OvjMGo5hSslFgd0FtJ9J/P/e9D2lPA3r3k39rddDzi7XGjX3cK
Fq7JvzSeTcf1Xgr7OvWn4P2DTF0Dot75ng/nNBpOgZ/bCou3a4i87N47+MBk
CiThcVeCfen4fqdy/s3FU9BZKGu6Pp+OFdsfeeQtm4KB9P9epXipY/LW/drp
llOQmKzp0OxARx93+sezNlMQ1Lv54gsvOsLmJ9lROAWVtnPWzEsi8rzx4LbD
9lMgR2qqmfxOR6bLtOk+a6fgkwGtsd2Ojl3rm97sWD8FgX76WQt20bHIKSBj
g+sUvDRc9EtM+B29dsZme7cpeKS7r7P0Hh23OTynr9g2BaUtuds3tDBwqf3h
lwt3EXrQu/4b3ElHJdtZqXqeU7DbpK5yZwQxX6Hdebr3FBj1e7UUFhDn58pQ
KtV3Ctq13+oZaTHwsvWcTtKhKfB0e7ZXg+B/eEV3AjuIWH90xDw/npgHyyPX
/j4yBeV3PBJ/PqKjvvk8uS/hU3B3847E8CA6Spa+ev76+BQoLNnQ/DKVjm8X
nzjTFjMF1XdvM3Xe0rHc1MjuSewUCO/m2ZUQ+Uk0eUOuOEvUQzULnmimo7fx
qcbipCmYYTBQ10HM45WGC2OupE5ByKZDRbYZdNSY/35lWvoU1JWnVQU9o+P4
3DjRmUsEfsom+sAxOnbMWfI48soUxCVszjbPomOhzufIwPwp2GRG2nWMyEvU
rATLfYVTkDFL8s+W4Ltlpjl3a8kUKOuSsljE+bN4xtDD9bcIvWw7/EuJ+hSm
pxxdfW8K6KU/ky8T9Q2rrzCzqJyCkmaHK+eVGFjH+D5hXD0FXolpt+tO0zGL
dqFc5zGhn0VbsXcOHYNUVgapN0zBOUvD3/E1dFxL/bVQoXkK/hYFcHV/0FFP
MfOvuGUKxsz++zh4gIHkUz7zBzumoCVwnaYXwXeQu9zzac8ULA/MWjj7Dh0b
AhVybvROwbP2wqnCbjrmff/wOr5/Cma7tGs6SDPwxK7bygc/TEGu9qf2n+vV
cNfrE2vWDUzBidZj9jdL6WjttOHUwuEpGPbpqfEj9NNq0n2s+oPYX/EcJeEv
HfnLmayJX1OwpWJTxI31DHx3t9m0b3QKPo9p6lrdp2P1vEzfqokp6LNpW3eV
2D8r16fgMnsK/utQWkThE/NKzfLTMf4UsIyqWiLqGOiWqKDhIZ6CvXqFJw72
Ev15crQkn0RC4xfzPzhLMVDBpv9ZmhQJubIl464f6RjBrR86RSHhmZH9a3p3
MHCkokQSIkvC7X296k5cIu+BaTO95Um4+PfV/ScJvFajSEt3RRJ+pnft/8Wm
o8X3ve4OVBKunntVyd6egcXXnEKWq5Bw8tWdsSfE+xq7zFINaSQcTPFXYkzQ
MW669u0ZDBK67Z5zdESXgaxeSruiOgmvTA4aLvjHQO/zo9+F00jYc3X2ojEi
v32O/VKj00mouybgOp1F3B9lGnQGZpBwrcez9CPaDKxoLLF5MZOErirsrheh
DNSLStveOIuExz0+vE0n9r+4PDLsvg4Jn9q2j+3/TUfy5N70gjkkrB/Dkj55
BgbfdSpPn0vCPin2LcXlDBw8aNZ9Zh4J88cP1NY9YqDrPO3foQYkPFRr29g9
SORhkCJ3wIiEW24c8TtE6G+aOzp32wIS7ru4AE7PYGDe1n50XEjCcf13q/mE
nypqDR5Wi0jYP/eW3T8DNTzRU3JswRISyjk/DptGnEd/E9IuaZuRMLpwZICq
QtwX/ot8oGxOQsqVfbZdZgzsInm9kliQ8Ej4q2n9pxhoXec09s+ShDyU3f2D
2L8s3ExpyIqEXWNfbwyrM1DLTNuw14aEl3fU6NZYMzBxjPJf8yoSiisd84Kv
MZB/c3TvAyThzCMGff3TGei7vz+6yJaE0seXP+sDIn+6DVey7EkY/t/H4KHZ
DFz7qaTmrAMJXVad+rBiEwOrL6W9iVhLwrwioytJ5gycvzmSedCJhKUrthuY
ZzAwS8VLded6EnqN7S/0JtZlO5xM1ruQMMf99hJjPwaGxpk5rnQlYcwB+/8Y
Ggz8hto+pptIWGec4bdwCZFfESVWx42E5WE7O722MvBZ9Wg+bQsJ/zkuXpdd
ykCzI/115G0kfOP8QZFCzJMC04b3zO2EnmWX5iwk9GL8LuF83UnCrMrT1pvd
GHi6KE3tjQcJe3eHHFVOYuCEZ+Tilj3E/ieiZ7k0q+Ft8xndmXtJeAPPGzga
EnooPjq4fx+Rh8itU1bIQP0v22TN95Mw8k+G4so9RD4qeQWUAySceKFy+mQq
A3PPXYY+XxK+HHa6KDtXDbd6WH4q9COhmWdmqPRCop6l7yKOHCLhIsWW07fs
GNgjGzHNLpCE5+5/il/iSfjzcXoFI5iEUgZb6hsTGOhQXu0yfJiEF6owbO4I
A6Xitv65f4SEiXp13wsIPZ9s5549FUrCnZH1CQZEviJML+lvDCfh18SDNVm+
DFwmvbxJN5KEuR6dHkUXGTj+tt9j/BgJt+ldHjstZuDt22GChijCzzUpNxc5
EXxPaVxKjSb6S+bToII3wXdLldmekyTU2lv1MvIcwdd4y0vT0ySMb9ekJr5n
4JUp9iFJLKFXW8PvhYQeW/oyFXriSDh86kWRIIbge9O8+OpZErYb0SoVOwi+
J97YBiSQUGQ8K+7KaYLvptAvNkkkXPGgctqTNIKvwbQoagoJr++54H7nEsFX
9EDz03liXfb9TaY/A+tfuj28lUb0s9+5yjeEf5FFrI3HL5LQYPDKj9PPCb7H
MsacMoj6FV0XmRP1j7ssS9LKIiEp//Gb1BME37l9Br8vEX7qVKbJEvn35R15
9iibhHddzJd2DRB8u9X2Jlwh4TENwQUvwo/B65XibVeJ+WddYLo9jPA3bHOO
YT4xj85sTEi4wMCt6yYteNeIeehyILiomuCrm/66tYDgH+sTfERKDXtYS4Mv
3SDhbLXc+C8+BN/2XuqBYhKe6iclCI4TfPNCblqUknBp7rFvqZkE3yMMB9ky
Yh7mvTvYTuA9WVMx/OYW0V/Ikr41QfirvSmm6A4J7V8ObZyzTh2XTUzMDL1H
wpTNwufu0QTf5xdq7O8TfMpv104SeLdzlrirVxJ52XOoyPQBwTfo1cTXByT8
Mr/s0e8hBs61P3y+sorwI/2enuNONRzQpC+IrSHmt/66U+Q4BuaMlrduqiXh
RVK1rFou4e9TV2+9OsL/a1ffBRHzkHFpnMR8QkKdolMHi78T/vqnXW1qIOHV
FdevuO9RwwRcbHWhiYTCWXtcpC4z0H7ay37PZhIWvGM7z6pgIOl30JHFz4n8
rpg560c/cZ7Xq9JIrSQ8arlBVkzMx4j0e7dftJEwqbq1OPYW4a/vBsf8DhJe
Wryx4mMnA//Z/Pse2EVCwUr9jWJVNSyjp55e1UNCv8Z/Hl1dDPT5Yaqj8pLY
b3RdYvAH4jx43PP48yuiH+Bz6/YvDBxIDdx25zUJHWcfLFb+qoaJB7aZ3nhD
6H97Zc8kUY852FKuvCXh0LSy+jB1NRzUMPlw4T2RJ8rwudNE/clj08rPfSTh
/bXzr9b2MNCyZSou5jMJPYVzXgg4DPx69dfOsC8kNHng+OT9BjU8H/p6ScAQ
MU+H23b1VzLQyvmJnPdXYl6Ht6p5dDPwh37J5x3fSdih15jXOcbAC6K0yo0/
SahSHL7jo74a2vQdS1j7i5h/c0+UNyqr48gt7z3wh4T+kx+XKTQxMCPWxdxi
lDgPj2UlSH1kIO60VFr4j5gHT+HoMqLf/y7VG5o7QcLgY8UbpMzV8JIitVpr
koTfXNznkkzV0XaYnUxnk7Atr5V3l+jXsUdfvOS5hN/BniH+34g8XGi3nOKR
8E/Z7yXGsmrocLBShSMgoWVb+ugrGzVk4tVvf0VEPodN+/yN1fGq5tnarxIS
NnuOFUe9I86P8eC0DyQy7qRd+X1gkjjvW3f4vJIio+5NQbGGphpey7e3aaOQ
8fse37t8Io/rwk0ZDbLEemL9TgbBh+OiOfJQnoz9V9uk3rOIeT9fqv62IhlP
LryRfXO6GrpI/qQXUsl413S7tet2NeS/eXMwR4WMV3alJc0j9rtxpwEu0Mj4
9Lxn6kM1NXSNuzntHIOMK/qE8gu2qqFoV/qfaHUyelxZlJlArJcsO9EUqkHG
yHHZ3YsM1XAT9cClQ5pktOEVLe+2UEPJV9eAfVpkbJixYlOVPJG/x1Z2O7TJ
GBKizjNeqIbu6fozNs4m42Wv2q0HI9WQ5K/yb40uGQ2MC2P3SRPnjS3v2So9
Mnq7L9Tr01XDbVrDOeb6xHNMccn4OjWUZnYGm8wn8KIX3lGsUsO77Q8d5hoS
z4u9Ys8T82XH9XxtLWMynrmYuSFJWw1lIxOYNBMyLs0/tLxxlRredz3SJmdK
xqMPf7mUhRH3UUOPPMkiMlq+dVo4EqmO8qQ1R9lLyPj51snfVcpq+ODtYqe/
ZmTMJlldKyH6b889Ld2v5mSMcr34KstRDRXPUjjvl5NRo3P84dcYNazaPdb5
cgUZ6T8jozUc1dHL4t31Vmsyzr7yw8tumhoqqzwNr19JxufkrBcnTNWw5vst
54dA+HMjM1OG6AfvJ5lzb68mY4p8x+2Np9SQlhnDL7Aj4wvxC8t4LXV8fOjg
i+z/yKjC1FzFIvTxsd9clLaGjJU77xW1WqkhQ3vl8bOOZHyk8U/8Ypca1k/O
3xi9joy7EyZWb8hUQ79OmkGoM8HfitpkZD0NNQoFIv8NZDSWbldLIL5vOvat
12sjGYNPxmxZvoOozz/O0HIzGfeElmY+OqeG5bvmRyu7k/HAh200S1d1LHVu
fT28hYwX7z5QjiDqv7bK16hmGxnNOuNd/oSq4eVFCjEpO8gY/tml3ERWHdN0
y/q8dpEx/Vq43jli/Rx9nbHlbjJSU3bHJiWq4UmpvzHKnmQ0utL/cZzYL2Iy
+c3wXjJuK7rQP+6mhsHfFi6o2UfGHs2RPePE975vek6m7CfjFj/y9jn3CX9a
gvq9DpDRROtG6jzCny3VNBPLg8S6Hkfi50X0Q+n9U8r+ZAz78Xb5eCzRr9mb
3g4fIuP/KK7ueKrfL+7ueyv7bjMhobJTkZOshCSkCCmyk2SnkiQjGmSnQSQj
UYhSColEUqQILVSEr4r0O78/vT7X85zzXuc8RYfLomTrxGFD/JRqtT/qxSQ9
Xh3x0Ym4EJ0UQIAmCbuvD+zFYZWv9hu3QPRL2tS9uABxUNzds1I3iAAmS+Yd
b5wTBymrkBOCwQTwtrvUlt8qDkwDbu9QCAFU1B88GL7LhCVqNauqwwhw8tHX
Ky/QX+Slu2KSIghQnT/8xuQA+k10rtftCAH6M5sjSxPFYZqYvVr3KAHaL545
0YR6H5/SOyl4nAArLXwoKZh3IyPv+oaiCbBK7cHd5Vjf21dRatUxBJjhJ2Xv
8hGHriaZ2KRYAnSteWH6NEYcWu82vHWLI8DZ5BWGIgXi8Khwj7puPAFOZVvP
TPWJQ20G8ZRgIuKTWZs8lsiEivir/UNJBGipfGS8xA/9HGGkUZ1MgFyaa0Un
nnfF9+OppLMEsHmp/oxxVRwydse+czuP+eK/8/qqF+KQYrVcUzeVAHFvndKD
jJgQZ9ASJ3gR+w+d/D0egXyreb0fSifAdLTS/muoz9Cli7SqM7Gfd37xZ6qR
b7Hi00nZBFj2pCm39TfyTbIYcMslwHC0f7dfgji4To9r6eYR4NoymSxqEe6X
H5PiBa8Q4Och53YF7MeqZ9Xg0FUCbNIdywvGfk2aO7Sr8wlQUfBLw+gt8l0d
kJB0nQDf2aLTFbfFQadI9INbEQGiw4THZCaQ78wKHd1i9O+F7mvP8XzFhO2J
giUEOHjv0J3s5+IgHTn9YaiUAIru+vpPJJjA8ktdU12O+Swi8fxdpjgscdZJ
SqoggJhN5GG3KuR76+sht0rMyxHmzwO9yLdBqK7uHdQ3mZusi/6eVuOdEawm
AN2uYHdBCvK9tHZ4qIYApwkMwyNY/4iY49rqewSo+jLtMtcgDv2k+TNJ9YiP
yzzVa0QcXk5nj7g9IMCXlEeC/8kwofWj/jrdh8jXedfJLDsWPOp5nyzYiPnw
+3igRj7y3Xz049BjAiQUPKhvQf1XVMuur27CfvMv5G1B/DJvLm6tbEF8/i2a
+0xnwvG8/xxutWJ928VGLh5mgueFD59L2gjwp9n/3GGszzquLfjGc+Rb6Yjn
5vvioBt5l3L9BerXWPZwK+ItG3DlwtUuAlQGetctpWDe7ktaltdNgFYf8Ssr
7ZnwY0doRXYPAaBedPOuMnHo2bJ3Y8YbAtBa425JNGOeGVi9SO3D+SP57cQV
7LdAc63LuX7U2yuvglwhJr5S5L+feU+A8BbhRVRPJgRLCB9JGER8XL++Hnws
DruF/yyOGyKA2oBz+eyAOBiRPmbGjOB8u+DmskBmgupsx4rjnzC/5wttPlow
gTlWW33kC+bz+sLsVsRj7n2+afgoAXz8CNv958VhqCulJ3icAH/PvzU4pI94
N0W4H/qOeOy9s6p+AfGs9Zg+MEEAeT+jSxvQr5ml2074/iTAfy/cFCbFmRB9
RU/Ma5oAb88pfD1AYYFX2vLL7v8R4IVcsG4IgwnW8WJqbr8QDx+9lPqNTNCN
+nvf+Q8B1oetMqcPIp6BXywd5wmgM9p05L8/4kD3eNm/Y4EA3D6bxl/STJjY
ed/HVoAI7lJVa6V2M+G1ZdEfayIRvpyxiihDPu5vvHDakkwEp8RxqbVTiKf2
Ua45lQh21vUkFRHEc4X3dRM6ERqv6ozwdZlwWMpOZ9MiIuSsfye6J5oJTqLw
xGAJEZ6a2CcaDSGeFBVbPSEiPKAYJvz5JQ6qv1nDuiJEeLvncYI7E/H8JhCo
LUaEG4SQ6jo8b35wTECDSYRT3B/s+CAmDHf3JK9iE+FNTprAyXAWtLY8lFbh
EkF0kuEiO4d41t0sWc4nQo/cud7zeF5m+UU9eUkiOBbUnPmnhXhei34mK00E
18aGtR7uTPBO99slJUuEFN3bWpfeMWFbosNXnhwRuGkaAyMExPPYplC2PBHu
RM1HvEb/yQatookrEkE/M7/52DrUpycvTViJCC82+Wk/8EJ9OpIVligTQS5S
pof3kQk9W3/cpqsS4bi51g5xNhPub+ozpKwiwtYXULVbgwkFa550EtSI0P2A
u1l8FxOSVMpdF9SJUHVf4klRGROCZLJ+/NEkgpevRME07odO4rFRs9pE0Nrt
+GmJFROMaAcFp9cQIfSh5OjnNCaozDlmT6wlQizvZ00yfhf7YaLybT0ROsZO
bb7vwIQ/Q+q1X/WJQEm1ea+0lwlDPZKbPxkg/p/Hpr8dRjxbaW+GNhJB0+Wo
6lH0W8X9nx4Dm4igc70sZiKJCRkV72beGhOhT2b/ZIgKE8h7HQ07TFE/z2QX
nzBmgr9475lHm4mgq17x7+J+JrxptH9btYUISTpXf6bn4r4c1L28yJIIzIXD
lzjxLLgpbxOUvZUItltLAnUQT86rjobkbUQIc0pZTbFDvk5aCp7YToQil9K5
9aFMGNd+tjPYjgjXNP7JdZUzwf6TWYHXDiJURgbqOEaxoCGt6afTTiL4Pzsf
92E9E5RNjQysHVFv72aWn7JlQursw4RNu4mQym7dt+cQEwQKDd7ouBDh39XN
7V6XUA8O9fLKe4iQvij4IfxmQjd9/UGpvUT4saWEFYf1baiprhdxJ4KHh+Ka
2f/vN146i8j7iWB2tzzqhw8TxPmV9rOeRBDTexLlmMyEqFb1q6PeRKAOkWNX
teD7I7zsxztfIlx6n10feZ4FNior9Tr9ibDjxt7u5duZUPf2RtzjACJISchv
TfZlgmKi0qu7gUTIrZJe4CP+Z/UKlhYHESGtor/62n30x/gy/9xgIqjpHw/7
Zc4Cj5zLtWdDUQ/k+uw9yO8LSxnayXAiWI5dcVU/yoR1C9nbQyOJ8PzUcNfN
fCZcK+Xn+USh3yOTPN//ZIKwS/q48zEi7HXUjPJBv4ULs9faRBNBQ1ZXjJWK
+8SD8yeNY4hQJrD02NYOJlgFiHbpxhJheEyYUHGOCTWyydKqcUSIdPI5dKKX
CfKdS3xk4onAW/++9OllzIvj8XfFEtHPAce3Dk8y4Zc6nUw9g3pct09RDfXr
NnTS+ncy6mcZx/tyAxPazpFyxs8S4ejYkGiwKgvWbDr+deA8EejfVgedPMmE
K1ML2i9TiaA0JyMpdBX3p2uR0U0X8fyvf2eetWG+2/55XpOBfmaPVkvKsWCQ
HCpRkkWEoe4uMA1ngnnVzP68HCI8Lr+qtB3rr3I/VHn+EubHvIaqOOpLlj0p
cOoy6ocV3ByN/cQ3+VuGXyWC0E0ZoU/LWTAdPJ7hl08EgtPgRBme57Lc+5Pr
dcyHSNf6rhTM+9efNWyLiPBEeIWeVjETtOLcj5oWE2F3t0D9mnYm5OoOP1tX
QgRnnVR7cQIL6F9duavKiFD3YIr0JY4FgRnv9y29RQSTizPbs3DferfZ6Rbz
NhFuGay6+wf7NfvT+5dWhXnYuy09BPGquLHDfO4OEdr8MpU/fmKCpOOrtO/V
eJ6yKPxQYkHs4u3DH2qRv31riadm2DBx78XqV3VE2Gi6hHIKz3P0tYpsuU8E
bcH6NdX1TGiSbGu510AEwTxz47IBJqi1b2aVPSLC4LfhsBEmCz6lRX049pgI
BcUXgrwKWJDjervEpokI9qs33ThdygRb5S9h8i3op42G1i+ambBoWtLkv6dE
aNn87AL9KxMa6reJtTwjwsqJjWsXZFgQcir2fUY7EW5SBqjyIhxYte3eDZ8O
IhwifBaT60T98SeC9TuJUNtSoh37H+b7iPwm4Zfoz0b742tsWbCtdKfwh24i
KD6pLa4dw3wOPfO2ogfx1/ibb1vBwnnWeD3mDREMh499kZ/GebX41yH7PiLc
9cxV/WvEAtVXqqDUj/4s+Fqq+QHzMXfPkj/viJA41lB7hcqCDM+0N88GMC+q
CHv/WLPAWuPZtZwPyPf3iHnVViZQ5/8FHBgmQuGRkFDXYSbUP9HS3/iRCAOb
bjn/JLEgKNmLIf6ZCKpZA57aOixQ3pn7auQLzgd9RXZaEws+yL28fGeUCKVN
oYSnqN/0cZp/3DgR4jfU10mNoN/u6K3b9Z0ILlBg/E6ABeRjB6mqE//P84ti
zsjvvc0FXX8niVBdTXWe9kf9iL/N7ZgiwkjI9VsBfVxQeifsc3kG54ngcrnW
10x4X2C05tAsERT2qs8u+oH5GBBGMv5NBGlN32dnFrPAYl1pB3sO83/I6ZKZ
BguI5OGsL/NEWHV5KngkiAXV7RzP2gUizJKUVkW9Z8OBixZaiQIkEE/WSm59
j/m157iAM5EE9/d2j7jNMKFf+U7bajIJIE2pt1WEBeemR9MJVBJcbuzS3KjN
gs33Zdxf0kiQ6HEyZiyABQJxtur5DBLUJXied7Riw51tp/8GLybBnn2OT5xH
meArcf+pmSB+d90j74P+WfbxZypfGL8ftA5+KMWCvtLlbuMiJHCZvBJajvym
hDqtui9Ggr+uqptDElhganj2TzKTBPLm9sp535mwsLipaQ+bBNl+/bWauG9V
vvpzTpNLgpmNke4LsizwubTahcInQcibL0JVpiyQ89qn8lqCBP+EvRz5qSx4
o5ExWyhFAgXxA5YvEb/k+fbGcBkS8Ox36A4iPyZNxBSLpSS4pE2QCcB9ez55
jZP0MhJUWFyHpptsuL3TV2lCngS2G69VvDdhgfeyy9MPFREPb8ftGTYskP32
quG8EgmS/FMlQixZ0HNnUZK7Mva/0Xj17BsWJB0z2LlGlQRNu4zF32uxwMg8
SIGxCs9PV3rXtJsFf8SLJvtWk6BMRF++qJYF5e/e1d9UJ8GVAsYeMz4L9l8X
i4/SxP5f72vTxP+XPmhqb61NAun1NbuF7VnQvS5STm4NCQbfj3pmIn7htLnl
EmtJcOKYSc1FPzYs7Q5byVyP3y9VbtwkzYKWvF8agvok2L2axrqvywJ/vxBd
qgEJvsjvPVy9iwXMdf/p/wMSSNVKXv+VxIJa6uFNvwxJsMaC6hgoxAbXl1Nm
k0YkKNqku/UJ1kfLC7QaNSGBXPocWKAeS30ntw+bkeB9gMS5VisW2K4N2Nlv
TgLRbdfkr6E+/1B+OL+yIEGc45rmFPR/XpffvudWJPjh6+b1J4cNJpfGvZqt
SXD37aOwTytY8M3H50CDDQksfcci9A1ZcEF3NKjGlgSS8a/UlF1ZsI7iFV5h
TwI18Z3ZaqdxnnR+PlrsQAJjpckPBV0sOJXrcfLaLhJwtUMrXW/Jwiqfj/E5
TiRYsWq9FH0D4rdmX0qaM9brcCGw1AHxIw+nJruSgE3q/qUUwYKlnXuy4txI
YJf6i1hajvjlDOYd34d8Tt4by7Blg7+3S0G4BwkeZvWYB29G/Na8Lz7kSYLi
SL7cHnf0P2n3LV9vEjzu9F1rjPy4vXh7x92XBO+WEznanThfcnbVOfuT4DPj
iPBK5LPUq/fhjgASTBA6vy4gXrY6Ds3WgSR4wh5wdcxH/Iiv2zYHkeBtcq2r
OObJ5Q67LsNgElyUVmhXymSBWXb36/WheF/pvo3/UE/fPbe/0wonwfrMthtX
ShA/7a6hlZEkWCX+dm81/v864rYvilEkqEn72Bd8FvF73vFN5hgJDufyOuef
IX5ZVlPcaBL8VCglNTixYJVn+y/RGBI8dRpLuBiM+GlZLCyKJYH98kMnky8i
foRnJHIcCV5vXsilPkX8nm9m/D1NAiXlA5/jTNnQktki9F8C+u2p/+PAfai/
/abMH0kkiNXfffnIEcRPq4n3JZkEXVtFtl/LRvwEjGU+nCXB86kNPu4tiF97
o3zfecynhZ2EUEk20DMNlV+mkmD8YZGCpwvi5/FwddtFEmSkJKZcxP3ZThO0
n2RgfToX9z1LRn//u7/ufhbqnZKrNYN8XmnTh7s56KcZw2zND4hfRp1x+SUS
OF4iO9iYseG7+/otRZfRf1buAqK+iJ9GrfWVqySY3r02OzmaBev/6dpn5ZPw
3PRCkxwWDD2763jhOur3cNuKww9YEJeusyepCPNv48vC2J+In3uVR2wxCaqa
0pZs92VDt7qW79ESEkS6nlBXwf7DFyoOhpaRQIsjrvLvAuL3TD3k4C38PYuT
JY5+ablYHul9G++bgoWIXsRv3+rovVUkuN39mlUljf40d6etv0sCo6+cYIYo
F7arZSWK1ZCg1Mc5ahT1YcLuFB2txXwatVXsqWKB7jz14sM6EvitKbswi+ep
DOlJZtwnwXHRgrOreWyQbgm8HNBAAn7DlXOLL7FApLRQ0ewRCeJvCRdYoL5I
F94XyzwmAd344JbKQRb8F8ZUn32C+dxpWTygz4YvLuZ3njeTQJ+7ZZcV6v2t
8bH1BU/RP93xFRw1NjxXudNw5BkJ2lLPyBr24HtBdNzYrh3nUdkUWLMxf2eX
PlPtwLyc+zMV8pAFBe92WJM7SRBB9q1MHWZBemPSq7ddJFikeNwgBvUQX9S4
63Y3CQg+y8ydCVw4kvx7IL4H889nl6oP8hFweLW72xsSrC19/juqH/Xk6D66
tg/9tGyUV0Bmg93GrAOi/SRQvZ3vvh3nm9nyzukv70ig8eB0/Brcp9YJ0sIb
BkiwVazz2cV7LFg5pffv4gf8fYQ0u7kb50FvYMyBYRJw/vt+PmSaBWIPChmm
H0lQ3u4i+XIpGyj5789If8a82lvmeSSSDb/imcz/vmA+9vnUrrzJgtEA84z2
URJY7Taybm5gwTv7Y9L54yQQCjenV+I8eaF352rkd5w/C7fy6f+x4JHcuJLt
BPL7ivLwvhQbKulypSo/SWCgIStB3cOG6993aJKmSZB7Q1HOIJ4Dmd1J1X0z
2I/jPGXxIxYk1jbqV8yS4MCygr22eP7RvN+PTv8mgUML+ch31Gtg7GqzPXN4
n2NTrxqLDft83dt1/2J/Dyo3PUJ/7LDJshH5h/6+1Zvn3cgGc93O158FyJC3
OvbLZvSrnjRt9wMiGbZ2HAiTeM+C1WT9oTQyGTZcifYW/IXzejRwvz+VDKsO
Tbvaod6YLwrHjelkkLQIt/XewgbanfcHpRaRYVq6tPlaMxv+ZDFnpxeT4ZNo
xu0fyN/4cfPINkH8/Yl7bzbPsOD9/mOEa8J4/09y/F9xNnRa3omNECVD39El
KayNbHisOb54uzgZ553z1sEy3F94cmeVWWTI3V7zJmKWBUX/drCJHDJsc1AL
dUD9ZX9MyurlkmG9r8vS3ZhfZ541yt7ik8HQYcOeG3Q2HL/1Oz9Okgwf1HId
S9TZEHRxtYqrNBnkGgzKFXTZ4HHEvXyNLBk+HjrFeqnJhp17s7SF5cjgb7H1
o+NlNlhs7qz9tIwMxhM/jizismHDahrcVyDD/nbVYdMNbFBn6T9JXU4GvQCX
qZlYNsjPBZr7rSBD7G3H3RJ/WMD+UNhhpEKGeKt8h9tibEg8cVBMfCUZ+Bt3
F3agvwiK6+w+rCLDn2uvP5s4siG4hZhepoZ8dN7QrSthw7j3s74jGmQ4uu3x
BWfU6x7BC1IWWmTIbm1QD2WwoafMyZWvQ8b3RKKSnhzWa6Nw9csaMggkjYUu
RzwfTn/7eGctGRx0TJvPY57pXLyjdHI9Gd6aHnbuq2fDzbVHfbbrkyFzr9Dv
DuRnab9p6VID/PthtVMinp8WJTL5A8gwoWRQqybLhiVLezXvG5JB4YaG/u71
iG/j5eBEIzI85zzNvuLMhv/cvWt2mZDhSMH2IccLbPCla84rmWH/D3Ld69gc
GLoxt2F2Mxm+Sb4vtKeiPi0fH3+yhQyKYJTZx2dD24/Ex+ctybAsx0qlRIMN
hufsaG5byZBR1xnSv5UNd7WkzdW24XmXM9vMQ9ig+vpT4oINGXTPd8RcrWHD
lbCyjjZbPH9WtLyynQMcyVCxLHsyKH9ssOyXQPzvg52XAxk0GYJ7jfF84h5G
+ppdZHhwmx6qbcmGEFJXH8WJDH8jqoX8AxD//Eyp7t1kCIv+b03VdTa4me11
veJChjuBz63Ct3Dg9ajK1YA9ZJCm7GYrqCL+SdMfN+wlw6L0Cnk3IzY8Wl2v
JOhOhjXvI3yG3dig23XS560HnjeVdMk5mQ0lQValRZ5k0FCLyHWbZYMchzMZ
4k2G7rcbK/0M2ZBeM6Bp4kuG4Yfjffdc2CDoVBjM9CdDz8zniOsJbIheCKgZ
OkCGwC1TX59rceBX3tr58oNk2PLte+/dQ2zw20Q0OHqIDMf9n5Xc3ob4f2w9
bnkY/ZRUJx+N3x3izj+WCCFDyMFryRK32dCu7EQbDSXDkM/Y1h87Ef92efPq
cORbiCyiE86G6gPfEmMjyXB1w+qfDrh/rxS702EbRYagKdPY7dYcuFIZJbbs
GOq/4L2alA0buDtM7SaPk2FmftogHPV35rdw+oMTeJ6A4lDBGTaQst/0JZ0k
Q3JW+wt1zKfQDZelnE6RoVb85nK9rRz4PujlqnyaDIkKS6JPYJ7tPaFx9Vc8
8qvGn7qNenujMPexKZEMVpF3fiwLY4NVS6NS6hkyjF1VOEvJYkOjd6LP3hQy
XLhnY2LYjvgL2pWqn8M88/wu66zHgdIyqcl/58ngbbePuA7zY5nNJ83nqWQQ
1IuLjUc/pk+XBmdfJIO91fl9AoiX0MWQGu8MMmhb2GwPQv5OrIV53SwyyCb/
2sGqwnnxlm5Ay0E8MzuXdUzg/hnVefxVLhms874ey8niwMtlI39b88gQd0V+
dtkOrOfpf2ENV9DfL1d9lPBnQ64/47+qa4hH3VM9n9OID1MysLiADOGCp684
It6eNau+5xUiHkzmUYNBnM/OG73TbpChgW4xuc+eA5pk208JN8nwsOboYIgr
1l/k4Xa8lAz3KRt3BKNf/lqFvQ8uJ0OFu4bm+DnU83TCLt8KMgysqtQJuoP7
X0Zuz55KMvSGNv1b+g35Nbhls+MOGVZ/kbPqj+HAuZHG5xbVZFBzX/zySyj2
e7rH3LAW8yX/dYf1eTa+W742rakjQ5pOmq8t4vGoe85w5X3M/4ZX0ytH2bA8
XOiBXAPOi8JNDZGXOZAos3Q99xHy0bnptmE6G34+1rwr+JgMvyRaXUbuYT54
m2iSmtDv4ay4xL9sqBPeWfarGfWT5NNWj/koV+Wj8v0pGXhPewXufmTDqV1R
14efkSFp05FiLTEOjP9LWdbbTobLYzbJOl/YsC3/6qXnHWSQGJ0Q4mC+3zG/
I/G4kwzBM6cWL3vEBomJlos1LzEfNy7tH5pmw7HUt+Jlr8gQEHg2sSaNAx/X
fU++9poMqYrnQDQP5+mgwJLMXsT/7pMxEczT8pPicclvMc83rWO/G2YDS0WR
fPId6m+Jsek3eQ6Ev9A9Fj5AhpLfp/7s9+DC4OEt8wc+IJ+pNKEl+L4ylnAO
dR8mA1UxQPMq8nGjIWB610cycG59kN7TwwZhjxMB1p8xH8ulrh8mciBocdq4
8Vesb5Wz6DcbDvSWF3quH8P5eyR7l6fWUthgf29E7RsZPBokn4pdZcPVuXZX
xR84X51ywnMRX/rlwX6JSTKcuZhbcrAX9Woy5SA6RYZ5x4v3ZAio1zHKK+oM
GZY4eg0e2MgB3bPcbfP/IT50brw2iwu5Oirtk7/I4P4grHb6Guq1X3/z5z84
Dy3uaZHrUK/HrZ/0z5Ohsn/msOdrzBfFvRu7Fsgg7C1O2f2HDRpth+ubBShQ
LjH09dNKDqQfjFtbT6SA4maHT1GXOPCXnVVVQaZAnZii/0gx6rWuRL2QSgGr
G01VGchXy56Gkhw6BWJ0VvwX+w71Snu54vwiCkho/xD48I8N525+zI9bQoGZ
L9IPPmtwYHbbr6VRQhQ4cuGL4MgNDjjNLso9JEIBoamUmo6HqNdsKb6XGAXK
ch/f3fgW9WqolubMpMBx26ZGozmcH58NxWzZFCi6zTlDU+bAz0S7M5u5FEii
kBNJmRzYoeG5yICP3+WcO6ewnrrX4bFakhQoDT/p7LCA+KYZRdOlKVCp0Sj1
V5UDMnZCUf0yFBg8fW5mhSAXXoi/CStfSoFPlr1ZaSIciO66fDhmGQWWp8t0
yQpzQeusz0EHBQpY8uO+0IVQj1u1/VSXU8Da+95ELc6jNKF/ngIrKNAxDQr7
fuJ+3N6yr1uZAhpHcnxE0A9/Es65FqpS4Bgjq/cw8lls7uQUuYoCC5U+7ZN1
iAdD0cFajQKPe+XpDPSLUMuP7fIaFLh0eD0xB/XwILZm6y9NCoSLHgubWMqB
AOMTW9q0KbBub1T3Pcx/ObKlad4aCoyNu76JrED9PGJvClpLgQSdBIVBxDPm
+OAGs/UUUPv1YY3BJO4jcGOdpD4FQuN9a9cu4sDnhUM6ExsoEM8pvi6/AvVQ
r6/xGCgQkZkne2s7B8wjaavSDSkwVCkptzuXA3PrOlf4GmH/cR6Fk+Y8uPk7
UwFMsP6Vx0yMx9jgXL1vKdOMAke//J5bg/WLhKyS+rKZAsFBipoMCQ481P7F
rdtCATE9uQvW6zkQOP2QmWJJgS/vzhxK8OSA/O0EkX1bKfBzseGC2z0O9By0
W6K7Df/f2+wsV1sCTqnJ0Jdsp4DWWpXPm/7DPP/xhTRoSwFv1ZLRjUs4MFpS
8e+2PQXmrbjkFYocyPaNnDvlgPUS4o9fNeGApYrJrOMuClw8NhsSGcSBha/C
U6udKHDmaVV0WSsHygt7v5OcKRBQ0fDSBvncs//q6GsXCjQoc7tDqBwQU/T7
VLyHArntxt9zpTjweERn6OheCjxZmR8ds5YDh68KvN/ujvzyW4fYzhxQdGvt
Xb6fAndlDd6mXOTAG9kLr+Y8US8veCGhG7hwemB3Z4c3Ba5YTDWHiXJgXe7y
9qu+yP9jr9gw5GPcabIlxJ8CmrYv7ZebciBH4t7jLQEUYG/uZ6QFcMCqL6ZB
JhD1kSJfZP6QAwIZVnVThygQ5bY6+bUcByp2cKubD6MeAp63SWzgwF720O2s
ENS3/tctx/dygPmquOxAGAXuNXwLVyjjQNP5w8WbIihQcGvq8Kg5B0JtDK5z
jlBgv6nHosYoDqwQZVwdi6IA3PjZFoDvp76OrtwHx9AfT8Ws/gTifDmTnXk+
mgIVZV/dhac5sMHSI21/DAV23ZzxuWvBgR+L1c6tj6XAxnSu98qDHMhr/Z0k
HEeBLpFl0lJ4v83pxtPDpyngf/BuyJYSHpDMkk7eTaBA97MERQbWX0ndcTwh
CfXud9UgbCcHPJ7IHnFJRv2ZFsXoHcH9M2Y0VPMsBRaD2s2blRyoNl4oWXUe
883hxsosHy7sookNr0hF/MsFgp+oo55bFLgKF7G/O1dNjmC/2fFrLWUzKECc
aTQLQz1usLCMlsiiQOOxSUlI4cCA4J677BzMi1wVks0LDhzrCBoXvYT61Hv2
Sj6HC3Jn45YKXqbAv/xfRF/cDxttsu3pVymQdf2aaSHmxT5meQIpnwI3i05M
yu3nALWnsWGhgAKJBV2bBk5z4PrF1zO/CymQ/Zld1oP6N9s5pjxzgwIyM+fL
m2S4MMr/5zJxkwLfi/UWGWtyIKFfLHWslALK36N/PzXjgGquYuuncgrc0Cz9
lLeHA+0u6/59qKBAIb19y8OjHPBfaqX1rpIC+9IIS8quoz+H93i9uUOB+/4T
Oq2fOXDr2uHcl9V43k/tkY5yLth4nH75vJYCUznrFGax/unlOfTWOgrYD/8g
t6N+Ur+W6z+5TwHdfaSfe49xQKf4cWBDA/o53ifjUj7u675vrt97RIE75Trb
EgZQT6vG++88psCwtOzashgu8Cf+iVY0UcDYKOqVsgsH7t0SNy1pQX3c8Fy9
Pwzz8dDyyMJWCqRqL87Jxbxf0Fp/62obBfpnxg80P+PApf+sPuU+x/lxj/rL
1ZQLUO0mkfkC+3tqPjoRyoEPYcHWqV0UkPf6d+psBub7+viTKd3ox/FJk8w2
zJu/ObUJPZhvmdKWdf948OT+rR+xbzBfrX+sWHQb9XXsiXx0HwVq/7619qzl
AN2wd+eRfgo8vPLJzhe/F5G+nQl9TwGjWLURqhAXzJ8IPD40iPPoyebHn1M5
MBbL/O0/RIFDfZPhw8hnopnSKu8RCmT+yzqy+i8HVi3S2+v+iQJtF9o5G2Nk
oOPZ1nTXLxQI8n50aSYJ8z5pb7vjKJ7Xzd6SdhPzZ2sIccc4Bfbutwxe38OB
2yIJa2y+4/m/9XWLpblg25XrazlBAZ078/y/MnyYOV9x2ewnBeQUlIPnTuC8
smvq2TRNAS9zC/mzObhfcPoWG/xHgVtnCuvmcR71vvkG635R4FmH98gV1EN4
JiFY+w/m49GFSE01Lkg6sYrV5imwIamPtjqYB/VSKwZVFihgEf6Tq4TnOw/o
sZYLUGGhe27X//n6l2dtLkekgui2eZvDd9DvbvuOSpGpcEMruamnlwOG8qGV
XCoV7jkr71qH83j4Y8JXcToV4tOXS0YFcyHm+iVp4UVUsNjCvWmI+aPodXv7
oiVUMOCKdEWc50CzcnMcRYgK1otT2r4Xc8BzvK9eQIQK6lskwyKfIt7ex8t/
ilJhr8/S63E/MN+/LL86Ik6F03FlsYnKXOj2eJ7aw6IC1Upbva+RC79GguJa
OFhvo+Q3Bvpdcq9ERC2PCp6NM7cECzgAHx763ZSgAjfcOpXQgH528XTNlaLC
o5FR8r1BDsS9E9qeIkOF+2EDtq9wf7jpWGUcvZQKEsOzooMHcN/oddQNWkYF
Rlvzr/3p6KcdRBUPBTzv5eTlklIOcHsKpRyWU+HE9RcJyd0c0LPdKmK+ggqz
7Tnnbf9wwLVrhqinQoW3TtNfyesRH+vsmZUrER//7gN+ZAkofG74RWY1Ffr8
3ExCsf82i699oupYX6fc7rgpDky0JreTNKnwQaqA1bScC8zNOg0zWlSIbaW8
jnuDemjur/isQwU5lsSehsVccDI+kd+rS4XvDcv+9vG5cKxxRfqzdVT4dfPl
mg+LuHBt44v4ej0q9GjX3VA5xoWWB8FHyjZQ4bpq4NDbTzi/9KUCLgMVCBcz
yhWQX5G6RrfzhtjvwgFn7lbcr9Z52500osKXOvs8jzBJcKgWMQsxocJKw9Zs
oz4OROrcXedlRoXdrTtim2dRP5W7VzqaU+FwcPG+WdT7Yw2yrKUFFc4SJlOL
nbnwpfyGmIEVFZ5TJ181b+DBktXbKOrWVFhWTPikjH5XK5mdlbNBfqTdaOtH
OGCrkjvKtKXCsdu21sIELoQWGb2j2iPfBhJ37BW5kL18rOPXDip8FHXcdQHP
b8g/+2h0JxWGd41Rmj9wYWSZblW/IxU+hz7I9GvGfLjy/vrz3VRQWmH5aPE7
zGPZk5kNLlSoPbrwcGGGA9a5KkkVe6jgJP2crsnkQpBk19Fre7H/3RqWM8hn
emZoYJo7FSplTolrhHOhjivjHrefCkHXReCmDA8G057sCPeigv9jfqHVSw6Q
Wb7mvj5UyPo0YST+lQNK58X0nf2oQOynfTIkcsFCtGa19QEq2K2rPzkiy4WA
ZBc5w4Oof8Hg0szNXLggSGVpHaKCycTkzvl4LlQn3KQpHqaC200bf/9tPOhn
bP/DCUF/hkWUWyBeAnG/xxlhiOeyJW815jA/qXkDc+Goj9G0Il02F8xiTLq+
RVLBTMfNyFKXC77Eb48HoqhQTxXS2+bFhZRj5+92HqMCMA9R9dq5ULmw9kZj
NBVm6vf/mEV/vokczK6KoQJ/mbJjOY0L839ik6/HUkE3//hfc3kuyIatjM6I
Q/1woU3OnAtGsy+DEuKp8PrhMpfUOC54HQ7ffySRCv/erl8d/ooHfUve9Fqe
QfyDgjZtRf2aX9O2kE6hQoMl/fzRtVyoXX/+/vezVHiofOj0O08uKL+cUHtw
HvVscWXooBQPMr2trianoh8fnirUNuTCIuJNlutFKnhcIsUopXAhPIMRp5aB
/oxKrnt5F+ez2v4/AllUWNHV0FG3H/eNlse+ndmId0vTqJckD1pd5AYu51Lh
6dsV4ZU6XFg3e3RbYB7ik3thadQuLhSfeddoeIUKm5cW67pfwLxVXK8jfg3z
7XJ7pkoIDxLr0wuH86nAOZJy8wTyOW/7H7/yOhXyFfYtk1iHeI9vT4opokLB
mhuywnhe/4lb/2yLqfC+83XCYCzqQUI4UKGECkOWF2WU+lBfFb4jM6VUeKW3
dZkC+nmleat9UznqMW2FkCn6K/fD8qdpFVRwPdhwGLS5IBR2cv3+SirEZbHs
4625ECUyXLLmDhW83HMK1A5x4ft1kKVXU6Hi4Kr/luZzwdkg99ybGvTnVJac
CY0Hz3vmyEX3qLBLp6LKF+flBv+dIWH1VNjQniZZuZQLZZS7Xzc/oEJOQLOA
3xrkO4fpxH9IhSUrp5qq8L4UrcDno4+QX5m5RxWYpwJtHXDvMfLppG1iloH6
3rvydkITFZ5odp+t7cf3/p94BacW9KdE1zZqAQ+sz325qNpKBVnm75+fEL+G
FSaL/j6jQoh6ZBUb+1N/eDWyvZ0Ka9dHPpW04MIVB8KPnA4qrIk9T/VHPsUm
nPf4d1Ih4+Y3YQb6JfpU3csNLzF/pWZ18+9x4ac030T4FRU0pMZNYyV44HYn
pHqghwqlvl36FxS40GX5Srn8DRXEvHne2qg/w48aOcf6qCBvJqkYiXl4OzJF
eFs/fi++ua0e/SLP/H586XucZ3Ul2rfxvgvFW6YnB6jAa7fJdqvhAnlTkcej
D5j3zz+98BLjQVAftffcMOox88niYjx/5OC+LXs/UuHaIgZ1EZ5vy3hUr/kZ
6xGZChRBvT/Ok1Ejf8V+P+3/bHyKC9q6R650j1JB8dMDhu9tLhR09DHzx6mQ
bf1wKmkxD9j7dU8d/o7n5x/mHd3BhdiF1N/GE1SQiaOxug9y4b/UKR/2TyrU
Hf+2Kwr167Fy2/tPU1Romqy0cergQs/jUuu7M1T48dO/wR7nu4nTksZTs7gP
XHELZeD+fHfKS9vhNxWKbFdYlVUuBaWE5utKc4i3kvb9aPRbupwC//c8Ff6k
VKlde8IFem104tMFnBdBrRvH/DC/tw0uZAjQYNelpOXKiNebsVM3zhJp8Im7
8dgf7Ec3drX9aTINVAWkOf0EHqTLviYcp9LgMz9VrMAF539tVEkonQaHhMPj
L4VywcFOcWfAIhqcaLAO/ZuG+fijney5hAYie9s3H3vABW784XIXIRoU77m9
6yOeFyov5bRDhAbEf2u2Sf/kwZv7j2lbxWiwOjbklpUH3r/T97YJkwaJc5fr
d0dhP1PiLhvYNFhZLnSWkIX3J91bpMOlwZ13xKzzeL6D0t47K/k0KMnL+CM7
g/c/WuSmIEmDR+dflgu584C7u0JQSpoGblk5u37s5kLY7M4apiwNvg09PK6A
fuw7S3BfIkeDdyY7zPYkYN6oFomQ5Wnga5bmu7aQC5lN1nVzCjRIOj5PJmAe
/3H9tX9qOQ3UnCPGzxB5sGvukvjYChoEfvzXlnaAB7Wppg+GVGiwI+RWpRz2
w1f74d23kga2glKW1AjMw9Y0dtdqGijsupDTdg7v37fh0VN1GrirSub9KMX7
/330e6hJg32VjknhXXh/RhKvRpsGp76UcrZTePBHU/tJ+RoaDDYJzyzzxPuf
9wcUrqVBoSuPAdhPrWeMZN56GlQUXInJwbznk1RbLurTINb16D2Fy3h/zstD
yQY02B5Qm3X1Pt6/JkLm1EYajJgKaLM/4v1dcs+iNtEgXuzP8ThZzHff1uBg
YxrkNW6N2HEf76cGyvmbYn28xPw51Nuuy7zn7ptpwH/5nT1S9P958TBs9xYa
uBiltNm24P09ngp2ljRQaa36XDLJhYgAkU6LrTSo7TtPI67H+bmoOtJoGw3e
xGY92ZfHBb18FyW97TQ4U9hl9hnzItuA1q1pR4McGjleeRDzvLf0qMoOGjQZ
f/uaIM0DpyB7lWU7aeCUeJ+2vgnzWmihh++I9QvQ/8X+xPlQlB8ttpsGf78E
ORxFfURusly1yIUG0u6rFvt8xfx/N91L2EODKdMUr0NaPNALzT75240GDx5/
uPYC/ZMtZqQ+uY8GZ2/c3vzgM95/c6z/iwcNXqX7mavz8X7T83GDnjRwKHKU
6ErjQd2HdVpvvGnwT6Hb7WwV3h85NNDhSwNdGC+aR39HsuMTmv1p8EUhw7x5
Au8vV1/zIIAGUdfVT1hjP3pbeofuBNKg+ULvcrmDPMj+eOxMaRAN5AUnfPXe
SsP8UaV1BcE02H9iueEmzDcn/ouPOaGoJ9IKez7qpa4y5GxqONbrGdM48QPv
3yqjnxRJg7GDv/5eYfPgyNemLzFRNMjKrKpRwP1FOUeB6XiMhu/Lny1+LTzo
sY4xUI+mwcHWc5rkYsxv8rA3LQbrixZKzkO9rKremPbuJA2EjdkzNd2oH5+8
h7dP0cAq4zkh8DsXTsn8Gz99mgbnZh+TJwR5oPVyN9c1gQadE6euiOnifhZb
t0knCb+Hi9vUR+C8XidxYEkyDbTiykeD1vFB93tY5lAKDTyHbH4OYH8jl988
qT5HgzCm6M0p9N9ZuzWTZy6gfhzuNN4dwfnISJN0T6NB91qSStg/3C/qpk3X
p9PgolJTbCvqNy1g+yHRTBpQbqTmDFjx8D1Vkfs5iwbDPp1PHS7x4Ptrkdb6
HBqkiARWa3AlIDPhwMz5SzRIH2LpbXqO+WvwXNb7Mg24NVtPNg1zYeqnqgVc
Rb+x7tbcmedCXkFCCDsf+c4tJsniPLPYNXplvIAG4rYdedWbePBLcPPzR4U0
MJ3+q5JwkgfXHl7/nX6DBnZNF9WMd/DB+jBV4cBNxPfA8Ve/B1BfSu7WxqU0
ePm1YoPOLBcK+xsjJMrx+0UlPbY4D+xS5K5P3kK8Vgmp+q/hAdHoeFfzbcTf
c9VGlwAelM4O/M2posFuwzc1+/F9u6t4w4qguzQw27zN6hvWS3XJsTWvwf63
eit+5vGgQmz+qOw9Gii16N5fZcgD56Zdxf/V0aDjh0t9fyoPFoXX9LTdR74I
O4x0cT+7u5JLvNpAg99WKX6Rm3mw70PwyrBHNDAK36i2zZgHIqmvHLY+pkFb
h0LqXR30g5lWjEITDQZSXi47iu9hz/lzZXPNNBDSDk0UFuIBs3yyr/Mp6jGZ
2JmgwoOGvdbUwmc00CG3BOdt54Evp0w9qp0GpafcPhMyecB7JrjbtoMGMepe
rnE9ktAU5Run3EmDGqM5m8klPAjUeHZb4CXOL9NrSQrLeSD9acVATzcN9FLk
jV6a4n6ZEbeopIcGG4QucX0O8yDY8rP2iTfo9xgB09WofzmCyZ6dfTS41e3m
IP1EEp5XXktc3Y/zpc3mE53MgwhPUjXlPeZxtN2XePS/kqTb8NsBnIfd1k4j
mB/dHQ1CFR9oYHDvvlmkHQ+OnZBZFzeMfv1p0Tx7nAeqa6LcnT+i32qFvX61
4fwb7U/R+oz82Ccyi/v5cDJ3fd2irzQomir5LIDzUsMm8/PgKOr75QX/WBYP
3lN+i90dp0GA71GtIVUexNfs2JD0nQYFhvniEWY80PG747V3ggazBh2HpHx4
MCTLSl37kwb2J1b7X8riQXL3oQbhacTHQDIiEOfvfSP3ov4ZGhDcjaoir0jA
90r7c0WzNPhq+s7SHvGUUjCLCP5Ng/vxqrFH0E8WqWv3bZqjQZz3oIEb6i+C
omIp8pcGZeeiAnfa8ODGYUmddwu4X1wht1GCeND7UVDmhgAdNHZc391whQd0
+3+0ECIdcnfOWaRN82BN08TEJjIdjOivdBN9JcBDZ6hXhEqH1ONflg0ivqkF
Lx+9o9Fh/TGvwsrVPHjMflJ8g0GHvj/65fnI51TsnQshi+kQv+yFuvc+5G/2
+hEjQToMSmhZV5/mwbb9GR6iwnTgR9spij9CPl7Hb30vQofsy1fHwIgPZaaR
usVidDA+vnLTlCLie9dvaSiTDgGbbSMS9XggqOSyyJhNB5cnsqWdyKdeuvWU
KJcO57trxPVQPz50w/73PDr4RYuFaFzGeRmq+aRYgg7JOvVxhdjf0y/ypaFS
dGiTmRwL0sc8cGBfNJahw0cV/rKD9jxY/pR2TGwpHXbJSegLoT/s1/72HJCj
g/QSfz3ffB6cLBrddlOeDvv/O2uppcuHSl7/ujBFOtScu/mRgPcPn25fZqJE
B3cbx+GxmzwQ+3N/ibgyHW7+PqM2U8iDjd7lMwMqdFg3neB5KZEHAX2X399c
SYep0DdTX1/y4JL5+eaw1Yjfp3fX9Jzx/VEbU26iToeWd5OqBzGf/yoHZ4hr
0sHrZRHrI/KnmrU/elCLDs2a958kfuKB4+KdPiU6dIjKukLnxUpAfIS5bbgu
Hehz3v4qDjyoGVuvb7qODg38j37yOM++OK5UZOrRobh6mVR5Mg84bdLCH/Tp
cP/4ZbVr1Tww0RP5VWJAh86D3Edeczw4fJPwIXwjHcTLW+olO/hwTXLqqekm
OmjdKn59xpwHLxNHKpjGiNep6uGjLpiHf19lfTChw8GEUIdYfA+q+zXHlJrR
Idbu5wvDCzxwfVftF2FOh1rriC5ODfrB8oa9mQUdxCJktg9/Rz/UZxmwrJDf
E7LCbbv48G1lktLQVjpkqu6X78d8lMyNEi3bRoefjIjYFNTDFqGAPxHbsZ6q
vz37vXkQHrVn2MwO+08Mq9KP5kHRd5s21g7U41cHUnou+t3ZqGrIgQ57C0fe
JqIeaR3auWW76FBt6e76agb9a7D8VKQTHfx9jwgfteODexk3YLMz4rXVcu5X
phRckFm0k+1KB1Yg1Cc58qAxeW7j8B46zL87nf8M98+f/8aVy/fSYYDxal9L
LPoh4L34EXc6mM28qulBfW4b7JjfvJ8O4ZkZJSmNqIfti2U2eKE+RyPeKczy
4EyTyUYNHzpsCb9uUeXAh5K10XsV/eggbP9q6eadPGi7WX+Sf4AOgdtbHo37
8WBM5vd1oYN0GNqzx2gbzrdF57VaiYfo8Fi56/rLPB6soAaM/xeE+LlQzq3B
+8zCioXGgumgfjXoatgUD/aPf1IbCKUD2+FS7KgFH2Jd5La/DEd90otCK/H8
/K7dh5sj6WDROx0gGYP+N864eC+KDqE95d9MEM/h6u6asmN0iLmsc7cO91Oi
qkj/1Wjk02I8hzfOA9lLWxYuxtDh9m/FxZ8N+WAgdko2MZYOx/c0Ou5BPzif
fGR4LA7zadX44bbrPIj89XdfUDzqVcHo36lnPMjyWXvKM5EOb19sqFel8qH2
fVCR0xk65H0KiKeg33q3lT+zTqHDjroJTSf006/HY9+MztEhTeOuishePnB0
l4usvUCHFf+6+VVNyG+xm8bKNDo4mYhxY1HfdtK5tkvT6dD6OvmgrIMEBJ3t
DWZl0qEp67mIdAMPzpNZGYxsOjgIr87qRL9VhFjf+5tDh4eXPmmKK/KhczTh
3eQlOoiwhOhXlCVgYnfzv4+X6ZCTHP3o9zUeCHUS5fqu0iFEYuWPgQc8WGm0
weh5Ph0eJPfwjT5gnt8N83h0nQ77Lso3hArzwVu5Ku5OER0iThhpNO7hw+mc
iRs3iunw3+Uzh/suSUKhiGp7bgnmwYGD71i4PzWf2P/jXBni/WCovvUODz79
d0X01C3E20/AvriLBxTv95oRt+lwmOtwzg/1Lf+OZ3+gig6HpA99uKbAh03W
dqF779LB+0orPyGcD26NKZk7aujwoiT31hJFSTiu01a35R7m9bofuqJ4X14R
bcCgng6jMsJLJap48EByE0HrAR1ucMaTvJ9jfidHLVN6iHp8FJfyAPmfJ9Ya
SzbSwdp6u2mLOB8kgmf2izyhw+VcSXlHSz6s+6oWT27GvFe2+2/oMR8cnHxv
/mpBPa2hSf/EfSOk4/rz8VY6XIsQzV9Vhvuk4fDEYBv2U9ro9u0JD6qqpMVf
PafD4nR7O4tBnP9Ku7SfvqCD71DypIcAH6ayUnfUdyG+J5d/nVDmg5hwZ9it
bjqUWp2am/bjg3r0kuz8HvSz/oXSVmkJsJ4xvZ/xhg7M6tfuEuU8OOB5YjCp
D/ls+/PnId535u19YnQ/HaZHbDNT3/OgxOqPfPB7/P09kTfb5tGfD7VNvQfp
8Mz8XuZtOT6Mah30ch6ig56H1m1jJz4wCm8m2IzQocgkeyxmgA9BWpdWKnxC
fssE84kPcT9vONsx+5kOR9X7yYE9mG+WMQdbv9KBOKTNtvvBgzu9weI5Y5gX
15ca9AjyYamHV9WBb3TouJX2ce0aPiT+dNxh+IMOy8IFJq9F8WE2yuo3c5IO
0R6qE9vtJcFt8caszz/pILWFr26F/LRf1NSvnUZ8ZSwt3jJw/5dXHEj8jw6O
wx16DE0+XC3nHnf5hXlknKFRe4oPQvqLl2n8oQMl4rZwHYUPYU//PibP06FH
8nanlRofRuwmPF7/RX24NYWeXMGHrUND9Bv/6HDE/qlpDBf96//qRiSBAULN
wuF25nxQmGu22EpiwMCSTUvVxCQg5VTt96UUBkwKqg4M0PkwJ16SMk1lgKrR
nkFN5M8j75JGM50B348OTN7A+dCpeq47YxED7gRk9J14xAe9mphg3yUMYJ/8
XpWJfi00DuEaCDHA5kxXiu1fHoh3edWKijDg2ibqSkGsJ8rZyWlElAFxz4of
uK1FvkatFu6IM2CY1L1wfz8f7EI25p1mMUAs4TTbvJYPDSQtQycOAzzdekz2
5kiCSoriyCp8+gcPHAmNGkV9SvJiCRIMeDXpc5CG+iMULVbqlmTAIUJoegfe
56u98LRAmgFBQqpXL+jw4fXDCZ8wWQYI7pb1+Iv6MLQaFrSQY0D/ClpVXSrm
f9+rMml5Bigkxzo9XSQB3P0t2yYV8O+zU64nUX8npmqnGpcjPlyv01sn8T11
tCQ1bQUDAt4ctNHAvNy1JG+NlwoDxmnPQhak+PAk/Vzv+pUMaBlevVoW33tq
CicjhFYz4NPYi0CP3XzIvhUi9UGNAcpLuU9On+EDbYP3g9saDNC0B7+wET4E
tjrtidViAIy6h5VZScI7+62knTrYr77GaWWcJ2bDG/NVdBkwb3dt5V+8//YB
LdOFtQwo6BpdZoH3S88rfn2xngFagsy21ajX03G8hKv6DHipEU6+bc+HaeaS
lcEGDMjfHvjD4hgfXC4vPDfbyIBRdVe/5gY+tK6cDJDYxIDf27J//XSUAO3a
YbHvRgxwbvnc/+YP5pNJT2WDCQPs6sMyo4T4sPhli/15MwbkLpn+miXPh2CX
e7/czRlwa6aZaLWBDx/GSjJ1LRgg/VjJqBL7twjN01tsxYC/Jdul8lDvd8nn
37/byoDFsTH6v1v5IHf25LHybQyYOXn8y6UzEpAkFSp3YjsDOi20DE2ZfPhV
5P3Yzg7xzDq91g71uk9nt4fSDgZ0Jy0VWYr7bsejrfQ5BwaYHipZr7CPD8o2
icPTuxhwOWrfTCDyHfOh5f53J6zH9Kx4/RwfBgIomV+cGXApXe39DhXMSwHD
w0OuDDjq+SrL1JQPqclR1v1uyNfNBPcGHz5MSN9T6dnHgLqyFJd/1/mwpXSW
+sKDAYERybAbf1+grzX01BPrIW9cruKL+mwPqG/0xn46as0P9vLByakkvd4X
8WyrrrxxQALujn09dNefAdkWvs3a5zE/IxS33gpgwImNtvWczRLgt2ivcnEg
A6IbrZ+a4L7SknGJkh/EAJPSz/cGIvmwbEX/YG4wAyjPKoNuVaLfqrl16aEM
KNvQpfbeTAJ6Te0ungtngIbHpkdNqEet12cDEyMZ8HiXiE2ALR+SPZ5bxkYx
YGKhqPjIIfTnzKIVx45hPZcznO2y+WB80pQcHs2ApuieYHV8v+UxYwYOxSB/
PpS66pMSMHe1odYvlgF9z3aZZKnzwV7zb+r+OAaIOvfemkM8bj1ae3BPPAOm
XpUfqcF5u8Qm2MIxEfPp09POQtTf/g8Vy+3OMGBNvTujpJAPjwJ+ELemID+/
qjxc0Q9SAqrvzc4xYMj0+WGiuwSEJnvWGF5gwJZ9z68wV/GhSzr/gl4aA1zd
pG9m4f6zsvTDAZ109E+bxebinXyI05feopaJedO1gesSxIehtl2KytmYZ3Y2
5U0X+KDvdJEgn4v50r0+y+UBH9LHXvZL5TFg2ejujCkBCZgKF6nmXEE/+72l
WGRLgNUiy/Oi15B/s9VeJZhnRRmn/RcXMEB+8Y+3JlZ8IK9o2kwpZACT78EJ
dEd/VRMV/hWhHh4ORmzHfmtNDQR+FzPAiaMhIHqZD6zXEW9/liA/PTv8D7Tx
IcCj+s54GQNObXiRGSMiAc9mps9+usWAmD/zLvceSIDiSXW/wduI94Mu9V7M
9+NMf7O+KgZcmNClurjyof/qjWXddxkgoDYf+CWUD2v+V9F1x0P9/3GFyufu
Ph8ZkbvPnVQILbJCvbIampLRkIpKJEkZlVRKKFSKZEdJVhKyiuwR2SPKSKS+
ZpTE7/X7s4dz79d4rld/lMq3meo3+L6al+Xch1Jwr3BpW2mOEFjbu5/pRr39
ucfqdUGeEJiOR7f+HJKCLV1hgTlvhSAh2ZMdhXntiWOr3esCISi4vTDOCOc5
Myu+OeW9EKw5rnmi5YwUWAQYyzwvFoIl4x+fU754v3ED/sWUCsGqjFbetgQp
oJIrW8LKhcCe0ahyoAnzl86C9IeVQiAskvzRaxkbiqv0AwKrheCZw7oGaz9p
kD549ZRvjRCUOzaHJ96WgouDeQZeHxEPirt4z5KkoMl9StqjXghMijY/X9aJ
+kqoT7s0CkF+jV6nwTE2+D0613y2Gfm6bvK8WLIUKOueUN7WKgRZug67urqk
oO37/jsy7ULwxUCo/kYLzu/+zv6pT0JQPJC9whX3L6+tq1ffKQTUM/bt4d+o
J72qES++4H4e1Lq+TOXChTsr/lzvFgL+i4d7grE/Wo02OdgrBJkOJeSmaiko
6hROWdeH+Jvn8N0U8WPnLUCw+oUghO+nrKYTG0TW/Lb+OiAEZ967fY+/jnho
GXybN4h6HNS0xiNUCo5c/Sz18KcQlL78slXntRQsUKg/7zCEfKw9F2mJ80ut
K6k1HEG8n7Orzudng9nFbEXemBC0O/cfkN7DhpmlyTcnx9H/XkUeiLzGgbiq
6K6aCSE4cvl2bjC+t/38A+343+gXe6cqckMwv9E+wZ5TQlC9M3FDa6oUhJZc
GjWfFoK1tIPLMexn0xnHHWtnhEDtn82Q7ogU9EtYxwvxEXBru27KpaWYJ96Z
8XfPIeDnm5+3vC+xQd3WyDKbnwBhD+NVx2gaOhdufHNPkADBE8+VDG/i/ZOt
LGY3n4CFm3Pu78N+Vx6TPaMnRICDmGF+F77fwJCqYDMImLV5qjWNfnAxnbV8
nElASYf86dDv6A+H5nhWkQRw7zcFfBVlQ7ngr7ZYYQKeZuU0yRqzwTG5X/Wy
CAHStoqz6S1skDD7FLhPjIDsS9LKZl5SkD9bM7hyEQGVugorqGC8P+PfG86T
JEAsYpdSxQvUpz2Z0Z2LCdis1h6y5T3665+E6Qw2AcdcdqTVI972x0SYBdAE
bG3WedSD+51rdC/tBI+AF8aPLnBXs+H52A0WLCFgbfSHfJmLmHfD3E5KLiWg
wzHHer0VB37rn34/vIyA3zN9t12x/8ifVtxyWQLsz5rk30K8Gj40cYuWJ+Dv
kkNCssXIzw1bGtwUCGDXZY66Yp4N+qa12liJAIGv45zMWSnQClztq7CKAOak
iEwf3kfdGku/zl1DwJVldV33Hdng07UI2tfifJ+1+utrc2CNL/H4lQoBeeX7
/m3GeTcrz/zyUyUg8PHDX5tL0D/aR3ZbqxMwcLV/sAPfW+719YW2JgFKXE+r
rfhelVLrPHEtArYMXK6aWoH3XGPVkZ/aBHz1S9tjf44NbI93ucUbCHDab7x8
QIKGQtl0iQggIN1yBSX+f/7XPHO6oIvzeTrfq2NUCha6Pq7eqU/AuO+8xvuL
2ZAlHSAvZ0iAv7M93LVkw+Hya9dnN+O8/R8/EcL9z3O60Nm8lYAj6zbM+Umy
IUnqlGaqEQFvHm9hfET+m7w/FHRrBwEnXuf4ZpqxwUO+N9FsFwGKfJIWKXh/
xN85VSy7h4DhQYGIU7ZsqBsd7vhlTIDBvPkXPqPfTJu5TBSZEOB7b2p7Be5X
Nu8fGWRKAH923KsG1KvdMl5yx8wJuFq3QcUK85G7NwHK+wnMFX8IgS+olz8C
zeccJMC4ZvWLZ/U4rz0SZ2sPEXD7c+0Jcax/IiPcJ/IwAZP3977REmCDNGdZ
jMMRAi72T06Z4fdvu5qQrXOMgD+No8Y3d+F8+9bUM20IcL6tPJrwgA0RRpmD
7ccJ2GbQ/neLDQfKUnUEXpzE+trvio4gX0fFizjupwhoc5LRYXVLAefiNtWt
9gQUCp0xzUI9M/xSu0PSgQDSkrtEFPnjaGB2/NsZAiTcg5XVVNgQmtDhkXEW
9y+qP5x0iA1FlHXwjXMExHQnGGyLZMN/zt9TTM4TIMUMXH9FgwOSbY5lS10I
CPkmxT+KfN20cfLLqCsBL/9+t7rSgfuOvfynwJ0AHYMVLQK47yAhAZG7lwho
OBX+RFOIDfkOvgpWHgRwZv8zNsb+++uF9VZ7EpDQrJwUaIB6qRl8YOYqAXT9
u+D+s2zQjqCdq68jfirC9wVlsuE4f+ztsBvIL+KAk/xRDgSeVIizw53EL96Q
sKgR9bU6NW+9D+Lx2sF+/294PymrNwn54XzDlEv+YP4jQ/L+a7lNwOO696pM
nIfGP7358f4EuBl8UJlcyYajRyt4LoEEyDrA1MRONtwu3a1heA/1zl/F+bc7
GzKUmneLBxFglCOnrveODZ/vHrLtfUCAmf2N/2btObBgsufqq2D8/I3Fu78i
vpQPngq99oiAvduGAubiPg4WDKfteYx8Mp8buo/FhpuyLpXS4biPu6U1RcvZ
kOr3r2cogoCmoP0eP3XZ0DZ8fTo/Cvv/d1t+2Uk2CJgS4v4xBKh6hM8KRrBh
VU7gykOxyI8kIf3M+Rwwl5YwVHqK3ycRMX1kXAqu3Qi3/PsM8TTEGHRdwIbE
70tdKp6jnq6wCdblsaFpV0LAoxeonwH5OyXXs4Hv9Zr4k0n4+eP3zfMR7wpS
me/UUwj4N1BmbemHfLui0zrvJQFq4h4TzX3It973I41pBHwU3tQ2sBD5tnUb
EZdOgIIrO70N9aIuuVbGOYMA6oVjjtBmNkyLmmnpZSGeshNCXzkg39w69opk
Iz5DX3IccL+7O4/Zd+UQsGxOfDaF9bjrffdKzUN/SF1dsw71ITbeMfzKW+S7
37YdrEQ2VLMmX+8sIEB+c8G7FyFs6DtfOt/gPQFVicqTpqexn85gC61iAnxs
EpekY56SMjz5Ym0pARoPmvvc1NiwLlnjn1w5AT3dTXxX92HeWyS0i1tJgP7H
+fySV9hwwqM1SqyagCSuyraAIjZ49j0fJWoIzAn3BUt+cSB0p7v+nI8E7P/4
tM5NkQ3pGdseTtahfs9o9Rkhnj9w2f0/G/D7lyTdc7BGvN8c1OxtIiD38yIF
wTtsmDOU49fWQkD9v535jRVYn9ntjto29NM/2618D3Bg3duDq0s/4Tzu6ZEP
JbE+uZVX8zqx/9ly92+I15MB/+pefSHgblvqWsKQDdcmq5cldBNw/3ryjx1H
2RB2OOJCVC8BCw5aqmtgfs8odSh72EeArmIQ+146G2pWb5S60496YcAuuDqX
A/3BlP317wSsf/9vtmWYA3P5vuS5/SDgUdvvxB7UU87JVMrxP8SDnfuSu6gf
arWeR44P47z2T2ws2Yb709jz6uAoAd7SWeEPMb+filoiuHecgAxzVds/+L7X
glHTrRME7Cz+Si5KZUO4Y2H8xt8EFORd6JYYwvpa7k2pTqF+7nj57K0zB2rh
2HalaQLcFTyIVdJs+B6vEiEz8388af5uwvcFFgoMS/IxQKut8l8C3k9ct4ZN
1FwGCBQbvLiC/Wt0xd4XFGCA3+5f6mW4T+Ot57/+FWSAhl/750OxmNdeGqiP
zmeA6GjhQ8FmrG/xIp9+IQaMHk557b+KAxFX+9o6GQzguZ7bVO9LQ9ZAhlIj
iwHUtrTpF4jPuj3eHpUUA5TlnEmN3Wz48castmAhAy5Y5V3NRL7Ok5GXyRJl
QDJ9LSEC+5f2/X0uWZwBbStOGbU8Z4PmaFlxrAQDUntnzR99wvr2P5J4vJgB
vkcil55DvbUvtLW9y2aAmqfV9uliLtxUWJ/jTTOgc7WqtBziNeoewfLgMeDR
6vmSNxDv2VNtls5LGBBwzjT0oi8bGo6+SD21lAF/qnjCrimo5xUX5x5ZzgBN
yVerZJG/81W2m5jJMaD80vj5+0c4IP2Y83THCgZUfl3opXuCDev5f07qKWI/
JcuD7l1D/tvlbV2/kgGC3y+dsopjg0P9ncdrVuN8BpL1N7Wx4ZaW5U/ZtThP
zo9wuVsciHmyaiOtwoDirA09G8LZkMuYDRRVZQB/r9v1ino2NJ6r6RZSZ4Cn
VFzLZAnW1x65jk8T+9t5gbkT8bFA3/HmxHoGhD5wtWj5jw0yidDyQ5sBLUcK
rm24jP4gtlChZwMDuBs37BYIZUPMg5C/mcAA+/zbJaK5+PsS0tW3dRlg8X3j
z44fWG/Is4gj+gwITjxzoX8HBxoWr3ZUM2TAC5txtV+nsN/HGZsYWxjQ7dTl
eNsT58vZIPplKwM+GXifMH2E+4wo7k03YsBhx3uf+FGv7Hk7Mnx2MOC+gRqf
VAfiIarB23IXA+S3fRRtEuOAhsxBC5U9DChLGRlddAPx9KRHYcFe3Le7XdqX
I4jf5XbTn0wQr6414oLnkS9PR6tfmjLgu9giv224v1o598ib5gyAJnHpqzHI
t+dzzh7Yz4C6E3euUahnjxV8dNccZEB+1yqvxG7Uu0RhMUFLBvAdOhcdLcqB
4ytDvrYeZoDd0B/2JOaHqmReZvIRBqzxqtQscKRBec2zW9ePMcB8rtqXH/Zs
CHm5ar+5DQNWEBdVp5AvM8oZiitPMOCLmp26FOYR63Sdf3NsGbDd6Cq9MIkN
FarFH5pOMWDZB82riuVsWJO5PeqFPeJJ9HV+xyAbHmo0nPV0YEDikdqt4VIc
mH5zQG+fI+K5JtDYHes5qtUjpuDEgAadMg5Dnoay3FN9M+cYsJXtIByP99Oq
DaOZ9ecZ8ODMhKky8iforZtPvAv+/mYvwae4jymYc+CyGwOaRpefS0G8WBXe
UjK+yABVq6Bq+0o2lOgJz8heZoCbRKPLINajVBxc89eDASb3X4z6LOLAPUNe
dK0nA96llGYrmGFeL33qFHeNAWfsy7ar93LAcusqfXev//8/149kND0wH1W8
Ft91kwH96gYpvwPRH7frfFt6iwF5YQquuciHwOqirN8+DPBx0VE0zGPDxM7t
vtV+DMguS+3rxvvkYG39gZg7WH/49RsSf9lQuOfASpcABjA6L/Dlr+CAfH33
jNFdrKcppvuVCwf8TU7VSt9HvB9kQ/AlGsYbR6J/BaHe5b8pHwpjw34zt3MV
D7G/o1kudmlseNfCZxAZwoB1f3KTlmH/svtvLXIOZUBHvsv0f/2YZ9qp/i1h
DPCoGNvUQnFg9GDwGzqCAdFNS3/NGGF+6OT6jUZivTt/Cq4f4ED+4acHS6OR
T2t800Kz2LCsa+WqsCcMaL5w1V6pjg2+R1/POsahntwpCRMbZcNwj/ZHg2cM
OHHt780iHgdMbYpipJ4zYP+f48F+iP/cPiPnoQQGDC3K9uzA/Cxzst6gKJEB
mw/FvhAR4sCtgf0Sj5IZMNatqfHSjwP/neruP53KgGM2r8J68J4y+WGbrZvG
ABZ/6cMTwhx4c3rETyId983sVdVCvyRRx0UzGPAqW33qPdZnfSEomspiwN4/
A/uWj/xfH20SGdkMqM41k5mzmAPCV9Qz5+cyIKfrmHUz7v84v1Ahfz4D/KPN
knIX0pDr3VY1+5YBz1tOzG5A/xdhJjb/LWBAhsa1JFnk+8nAy92T7xkQaR/u
9nQK863Yrp9jxYj/z9syP2P/Yo+kfw+VMmB9jfW71yYcOEWPzv1Rjvrww0L8
TCYH3ka/Z/VX4v6+Xz36sk4axGQfSPZW45+bn35yKUQ9SDi+9EsNA55FNg9u
bsX9rtJY9ekjA6JGLXPPj7Fh0SshzZZ6Bog1TC9/K4J+od6u19DIgN2HrnW8
Ws+BwpzEnbXNOJ+/0o8t0U8lwcOiqhX3++BLZVM3B04X7bIua0e9uBHr5SUi
A4Vblpwp6kD8PHHaEPueDZLVo27vPjNgrae1Oo3vO+wp8srtYkBQegRljvMs
anwQkNWD873rlXaHxQGp/SdC078yYGqOpZrgGg44dmrEpX5DfJWdPPP6EAdK
jhKpiQOot9tX7smM5QD7W3t2/CADiA+Zv6J30OBol1Qc+5MBBwUS3f6ivpUM
edRGDTFASvFzeBf6Bcd5d3vYCOr9CeGAyQE2OP1e0hcyhny8umCdCD/eR5fG
hoN+McCVt4Y/WpoD3DnFfwMnGbDgasf0aQMOON94OO/OHwY8NSw7PYX8Khc6
udDnLwO2XW7wtqjGz/trcm78w36cTJrmjdDgLMKQuzrLAOP+2fLfjah3Dz+t
vTyHCa9Mjwhoop5Is5O13fiZUHT4+is1fP9C5JXN5wWZIKw9HayC+69ausf4
7HwmVI9EN4Rs4oBMvMyh00JMCOw13fDzDAdclcZP2DKY8LndoSwkhwMfUoud
bFhM2DRPa+fLWBqWqQZfPkIxoUbYr/glvuf+5uStQwuZsH54RX4f5rUanfX3
LUSZkL/G8Uw/zYFlhYyIfeJMeLepaMHijRxwN+yI3yPBBL3q4++18T6prUh+
tWMxEwx9zsz+esMB2V2e+VvZWA81n2PtzIVL9XvKDWgmNPYWfD6MeKozW9qw
iccE8Tj+vQG4T/lP4506S5gw6ZJrNM+CAx5WJQOaS5kwIrdbUC0K/bQ3eFx1
ORMWNFo5uslyQMHWdnatHM7DRkM0ZzsHPH+uJ1atYEL08mjXh5EcaDzLFFdQ
xP5EUlwe3MXPT3TwZFcyga0QmKWKePF0T1GQWc2E33N3vTZ/wYGmGU9V7lom
HEjP3mi3hANK141BSoUJR7MeOe3HfgWKMhawVJlgyc3WOYj+0iHA/jirxoTz
45YWDREcyDC48mhUgwk7RTty4lbQ4H+z58jX9Uy4Flr78gOJ/C/drNCizQQ7
hb9VB7D+jQsSRys2MKEu74xVBe5PcqtwTh4wwWGaP9b2GAeGfZyvp+oyYeWn
+M9OgYi/ihajJ/o43/2ZOZ0tHIhm6Ig9NGTC1U1RBC+OBvft0Z9ubWHCfQ+v
gnS814zvCMZd3MZEF+tjv+NwQPGD7WmH7UzoFtVTd1yH/VAfVI/sZILF4fTz
33dx4NMu5Zm9u5nQ+3Hhz21nOfA68GGJoTETmhJ6b4uFo198nPLXNGFCZX1E
69PP2I/IYTMlUyYc1Lt2tNeJho173/N45kxw4suWt0O8SgbJ9S/cj/N9//hG
CfrhcINfqsBBxCu/krusEvJDfNh18hATbr5Nfa2rj3nO1GTT98NM+DNscnwH
6rF7cJZQxxEmPPrw9+bFa9hPC6eu5hgTdk/MNN1KwX4WXw0ttGEC9W+X6ZVx
7Gf/16OvTzCh9PrZjll/Gj6FblWMt2XCM2/F+lYmB9Lbk8ZC7ZgwlMo4zUT+
3uGI5N45zQTJN2cWaKhiP4cueHmewe/7OOxKYn7bENG2/dxZJkxHC5hmnuTA
os8bxI+fY0LF7PMtxr4cGOI96TA/z4QZ7ba7JzNwP1bznxq54Dzq9JjH/3Ag
KtrOYYMbE6Rvy8po3qHBtbtGbe1F3F8He/8q3Meepetml15mgu5Q6P6x1YhP
65DSRVeYcGjLmzU/UE/mxk0HCF1lAh0/NjhuyYG2r1bm09f+z9etrQGXOPBK
tlh6yIsJz8+/ot5Fc+D2iRUDXTeZsGTXCm5PIwes4++8bLjFBNPrI1H2KjRo
D4y4lfoyYbjNOv8/Ax6IK5jqZt/Gfco6eH/e+H8/zCaS/JnwwayQTx79quQF
tz4yEPVg56PinU6YL39ce3zvHhOIJwuTiu5zwGXlt2M3ghDfxwRfOhVwYLeD
kZLrQ+RHUXytmzAN8ikp46dCmNBud0C6qooLfMOieYdCmSCySebWEO63dY3r
jd1h2L97ryWfBwfSzn7aoReB/H726Cob9ds3DRapRTHhRPn1xP3oJ0fHYjvl
Y5jgr/62XDaKC1rrhJ6xY5mgJFim2XcP/fD86TPkU8TXg4ZR4gMHfrz+qD4n
nglqPY9WxuRxoHhClW/8OROWbdjUkYx4jlAPLet7wYTL79cSUzivC64zga1J
THBNJ+beK6dh15ujFlUpTAjOdd485on6LuoRHf4S5zErYHcD9SXk9KMBh1dM
eJk9tmlxGQfyStPXwmvUA8kvN+YI0dC9pNZtYSYT5KlSbU38vvmXBgu6s5hw
O12yIAn7V2qaR6RnM+GS0NS2jAs4vzUyxjdyUf/1LZSFke/nfXVCTfOZ8N/a
cfJiMgdCe8275d4xYZ5ro0sQ1pu/wVnhTwETmuUciUyShp6QAKeK99ifd693
yRUaFowlZD8uRjx1392pjnheuaNk7ulSJlyJOjecdhj59Kxr24Zy5KexSTsL
/fvCnH/3qEomXD8i/GEQ8f34gGT7lyom+MjXmJjHceDda5WlaR9Qb1OWC6gU
c6CX2mV3vZYJ+ovCS43/44DQqVOvTOqQf8sD3roo0LCq6Mbf5Q2ohz8KA7ZG
0rCXG6032ciEda2XHMJ+LAFX11y/smYmpCmNyEhiPWF1zfWPWnF/Le5beYi3
AqUxtl07E6x9/jUrenOg7yZprd3BhFNlY6a/UG+JrhWJrM/oT5VbFiVmc2C1
lsF45xcmTL29HX3pE+a5B1baqd1MyNIqU5xZQIPb0EWvq71MMHc2O3x+Ow0R
W4OrjPuw/iNt7rs+0VD4JE1sWT8TQoc5IoXoP9/+VR/8NcCEFyoCkzvtOMA0
H4gtGWTCfH5q1hHxuiZN4GfwTya0ZojwPUE+7GNKq9oOMWGXDU8oFv3E/bjW
5fUjTBB7/FA/vZQDke9MixljqOfMGy6y3zlQJOXE6hjH/QePb54rSUO/8519
yRNMOL1vo8/+wzSwauLDr/xmQsxlhUcnBbmgvKLo6+4pJtxlfOj/jPWYXv+8
UmYa+aHuu1YJ67nYMXV+7B8T4mJOVu1APkSpL8ovmmXC+Hj7/L54xP/dtfMe
zmEBnXnPb6aQA98Ht+88wc+CoxzeJzfkF2l48qGGIAtWk3YdRgwaVKKudwrN
Z0H5x+NdI5tpMJ+KkG1fwIJQT2UyrZiGSybZDokEC+59uex+7Qr6UXJjxmUm
C+6IRGiTOI+SBSMzO0kWaB949W4M3x88ytwsLcyCrV9qbTTxfeE8uYCRhSwY
PhWzpOoLB9ZJ6DUXirIgUeZW0zjuy+KsJS9InAUja6cyPfF9j0q3EzYSLFiz
5NeE4yANMcsfpKgtZsGQUPoCLdSL0iupk/PZLCgbXrJjdS7yv7VyYyuHBYWx
RQf1WjmwcN037wQuCzR7h0xu8tGg5j+39qI0C45ZxvSGGNKwv5+W3CHDAmFJ
BfE6zEtXdDWtuMtY8PSz5ZwV6LdBkRFdi2RZMM+U/n6RTUP8NP8xSp4FZ34Z
3CkRoSHPwrZ3vgILsnsOJLcPYb7J+GDDp8SC8QEfm0zMA32i6779XsmCdweu
/BPT4MJfx0cnR1az4O36mdc2H3EeH2YGBtZi/6VfnF6PYt5StLbrVmEBj904
b6M0DRq3yn+0qbIg6EfpC/0zNOz4usqhXp0F53V32+jI8OCobtBQpSYL3sT8
DdLJ/H9e/ONYpMWCuSmmNLcW9XTacjRXhwXnIhP8z/5EPFoUnXu9EefxxHCX
ONafnrHiV9ImFtzY1H67Vx/vZdGAC0/1WLAx+nnp7nD0U8fxyQgDFsRuvRgz
V4wHI9UWbsGbWeAu7Xg3LIED8xTfTgVsZYG1/6CyxDvM67eWXbplxILUPLvz
O3B+q7/6/PPcwYKfzTJMR/Rrfd0hD7ddLKi+f3Bn6iLEV6QJn9MeFhgpJmq/
1aPh9PSbq6f2ssBTJved+y0arlnw+I/tY4HVXJHHM9JceJjh5XXAjAXqK8cs
96D/vRD9LmhiwQKNLkowNB31ynGX9/YDLMj7e0i5vhzzY3X6AoNDLGj6Omc0
rosDAwpSvjqHWbB8kZOJ7D8OzHhfYagdYcH66K+UHpcGka+9t1cdQ3zmndMb
3UKDrO42Us6GBVrnnxkZetOgFZkSwDvBgiyLz4u283Fh97TYQklbFhwWeem/
IUEGrC3c7wnbsSD3vaNHXhYH3DI+iwqdxs973zypjveAv6jBgzln8P1Izf0L
ejH/OCYsmnJkgaygjP7iGQ5kVlMho04skLds481yaKhSOL940BnrmQ5e24Dz
+eLdFtpzgQUVJnsY/7nR8Kt3I+eTKwt0pOW/PG2mgdCNC29wZ4ElX2XlFw0e
cCMJXvUlFry+eZfl8p4DKtNnooo9kM+nOzIlcD9bLBqX5HuyQPyLipoC4vdg
xvonGdfw/Y7lnanoZ46iUctSvLD/Q3G+lxHPNxwFnz67yYKb+6L+mBnTEFp9
Si7qFgucX6vcXYr5K1mhNj7ElwXXfFwerJ/HhUJvVYW7t1ngPy/E7wj6c3Nv
6AsffxYE6CVaevQgXzfxrbwWyAKTYOYTi78c4Iu0SXa/x4IQgXI5XQkaxKYr
Vp8LYoFZftRArSYNKyzWvLR7yIKWZ6ylVrY0bMh4oGwdgvz3qFmxOI8GY9G/
rw6GIj9mb8i/+caDE45WqvvCkG8ew/YtyP9L1cUZOyJY0J/APVdD0xCooKhh
GMWC0YaNm6xwvnHegW82xLDgODxpT/WgYd5MYrZ4LAsaD6+5t1aHC8edy3N+
xLGgbUb89D6cR+n3r7nvn6F+eNeN15tg/jkyNz/0OQsq3SXnCGlzwaeZ+/bs
CxbEqa0ds0yi4fsOrXdbklggkM2elt1Ng1GRWQEvhQWkbfzLoHs0JK53LpxI
ZUGYjpmwBYF+8DLwfXUavm+m1vNzKQ0OcklFseksqOufzSCw3g/h5cUXM1iw
aWmk6l57GlaL9ZUYZ7GA821kUioZ+/OdW7YimwX2L7b5hJziwjAfr5wvlwX5
cQWXBGcxj7poVTTn4f5tA1s/i9GQ9tOsMvktC3L8N7h3rKRB1Nq56kYBCzp/
lSTeMcL7tS2w+uB7FmxPoTQYZ2lo2J30QaWYBclvLN+04z2iWlpeQ5SyYNkX
1tOtAshXnb7arjIW2Hw/pXyghAcTr+bWZVWwoNvlslkA5mUzBV59QBULBD9N
fNzDoiErSqvh+AcWpLVuU96F/S6WMG/UqWXBluaPk5baeO/ccW4Sq8N+Xqb0
DFvQ0M5/t3mwngUEs/RdAe5L2z2ppbCRBYNtYSp/U2kIHy5vfdTMArVkK54M
Pxdmjve1Obbi5+mzp59/5YJlx9xPm9tZoPBpsYsX6tPbvbwObgfqyb/wVfHz
aJCu0Or81ckCZrFsk4cUDZ5g/rnqCwu+vmjOCFhDQ1eG85cn3ehXCZ+akrfS
oLvybpd7L/b7wrJN9wQNT54kde/pQz163qf+nx8NAlIVPfL9LKjN30dfQbza
BPb1zg6wIKlFn5HO5ELJPP6+pkEWUEHrgmbquCB3mfct6Sfq74PN5p+QH7fG
tPq9hvD9vXkSiTivflvzgQMjLOgLEDsquYRGn3X+rjzGgoXGX2vC1WhIML07
KPQL/SmGk/BvJ+pDddKPLxPIz3bJ++52NNjpVfzM/M0CmSLlvSeRv1Vv+v7z
n0L/Wh0nW5RLw8o1/MM208iX5F5FXdyn/1PeiPYM7u9oYOVwLBf+42iPivKR
oD+9YuIo6sWu++Zj3+eQUFhJKfmhX6YKnR8v4Cch+Iua4NnVNAh73v0VIkiC
2aOVHXEGNJydSJo4M5+E+A+eZ0Ux/9TZV0waCpFwxlNH3eQy5pGevt80g4Tz
bc86Hz2hIciCf2qcScK1nGT9p62ofzW8v5UkCcNCT2xK1nPB1FB7OkaYBMK/
PN6ckobMXPN/biIkXD5nEvNGkQZJlfMzu8VIKK0aCXsLeJ89vzsrt4iEHL+n
qrHmNLTykvlmJUhQGrWc99GZhlzjQ2+rFpPgRihEGwfTEHWD6RHKJiG0KfaM
dikNXlk52idpEvb7/8BzlgsnB0/9VeWRwDsU8q2TIQ3buVLZ/EtIaF/RZS2A
81+9p9z1owwJ7hs9GecRHyJeruqRy0iQoKnTHTdpmMiQm7CXJeGJRPP6C2k0
tA00pa+XJ+H3z+KqYcyDeZyb5xYokLD0se/a9pNYzy5V5SZFElw6+XR1fLGe
a73DT1aSIP2qtTGygIaTr++nnF1NQuLy/g0LcH5G/boOG9eS8G2OceyMF+Z1
9qgSS4WEWd2TAStTsJ6d0YNt60hwflW8NQb9bcJzd0K8GglX4vtk1XE/ra9m
T17QIMFT+VhOpyvOpy9ZTn89CYd9ff9Jh2A9iy37FmqTMOj9xSoZ3/fazor7
rEOCmM01oa/IvxNXco8lbSRhu17DEXY+F7al2clc3ETCh2ybsEU4n1Vfpbq2
6JHw0G8JU/UY1iNZEbnIgISWq7+8lS7ivre5WfYakqD4wpF/B+6j5bI8nbYF
8Xbp+2OxbKwntbn9yjYSHpSd7JIawHp6bobu2E5CRdidQSlVLngtUrNg7ySB
k5GQEzmXBye3fpUY2IX4sHg/E6OL87kU1JSxh4QFH1d9V9mH9aToPfDaS8Kr
ujvPo9FvRLpH9xrvw376Mzp9PXFfYjEi0mYkPEqPWzAUivvavOfjT3MSsnws
X/hjPfnufIE5+3GfdgVVPd00RCel7PQ5SIJG4LvmzYgXry+WLDNLEj6mHb6p
eR3xI0pWLbMiYZuj3fVUGvFjmOc7eoSENvHHSg8xj6x2s9/67hgJnR2alcH7
sZ5E9gJ/GxJYlYIdhg5YT2dFyYETJGx5fISQw/22LXS/scKWhMDlxSsEMc/l
6a/QnzxFQnetrYIG1hfl0jK32J4EKZ6KilYn7ivBu+CeAwkBf8OHj5FYT4ea
p5Uj8qUwV9HGggtGwn0bVjmRENsr99FQgAer9B78+3sO5/N1zr1/WJ/IBf3c
8vMkGN+0U+RgfRPxY+7BLiSMrQkSTUR/am2P0bRxI0Enyc9W7CruizT+rXyR
BGU3ry3D/+fXpjmZfJdJ6LFcJaGB+PdyTj3/wYOEu2HH7oR9pOHEs8PrwjxJ
kJQo/eTwh4ZtbeSY7TUS/pjJb7q2lgurWPkv1b1IaI55w350nwsicNpR8CYJ
KybffWueRv9x4qyu9yZhs1eaQYoVzieu8meUDwnajTyjWSecT4t7ooMfCS/m
MuppzHuBpHPssTsk7Ks/OPsS71lr/dNh5gEkMOOMVGxQH9XdjwftuEtCirN6
U/Rn1NfUw7d175NQe1bXpxTn1/nV3Ev9AQmiN86MvsH5vWQbX1IKRn24mLR3
E80Drz1Gzkse4b7PH09JQr0x99a3X/SYhPQ1wkvEkc9KeTrWjHASVne9HTaO
oWF2VO0gXyTyVTH2eVE+6qX8GpNfUSRMfBs9IIP4emq5Yvv3GBIEMjvSF4ly
wT1IRv9zLAmZ8dtaZ225sKOCrd3wlIT/6qseaFlIgzSf+LryeMT/VYWYQ1E0
jKuSSvkJJJw0kWw+gP2V2c1f9iqRhOlzDdad2N/jaD5OfDIJPpfGdO6KccGh
+Y9oeCoJa1U+mNuEcUGXNca4l0bCvfjZyHK8F8X1fvB7p5OQa21fdHIY/cr1
69+LGdhvcX3ESmcu5CZ3jjlm4fw3hpTv1+RCQG/zoE02CUY6G1TeD9FwVOpj
z/5cEt4Lz0hVKHNBbXdF+658EgxuJlmLrZUBoZvv6/XfkfD4+OZ1m/C9Tzm5
lZqFJOh2ny/g60P/GXn9flURCTsteZs7F3LhulxKztISEn5wg1Z64j5MD8W/
kizD/fKJfS3W44HC/egXrAoSSgjfnPPRNMyUhT6ZW0VCZceJkawsGj7O3H88
WU2C7Mr4Gq96GmLX3bn/o4YEu42Cnllj6Cenbvp1fSRhbpz6Y1Ua+RJ15XpT
Pe5jwNxaZD8XuE2uFysbSRhoH1MKqefCKMPp3LtmEm6K6L5xxHxQvMnO7nUr
CbsWxgzVRdAQ4mJ9LKGdBEH/IH2FdBrskw4diOzAeY/LZktX0bCxx3Rv0GcS
EjgBCpXfkH+Ldxv5dJFwfP7MJQkhLvTt3Krn0UPC03vCT0ZVuPDGS1fr3FcS
Yha8bV/nxIXb2VoqJ7+h/wj5TX7s54LV8DrFQwMkHDputLbBZgmsk1211HgQ
/aJmsMsvjIb5B+XYm38iv0z1DI9gvmq7Ky2qPYT8YwslbC3B/F+6mLF2hITF
a3Ir/qGeXPsnwi87RsKO7xr6SX9p2KfC/Cv1iwR71ma7S1wuyNsKjlGTJCxc
uk603YgL0xEz3wX+IF4WB0pCABdqGya7/0yRkPbhtWnqIh48IUba/ptGvbjL
cLJ/QMMF+F7XM0NCXOMhxSfPUA8u9FS08FH//3eQTjnn0EAnfiqsnkvB08mm
TRaoH8NdjdmFAhTsm2gdY3ynoUiiJi1zHgWr7eqF3uG9EryjLCFxAQXS5bk/
Y1dwISPMVcaToMD5/qeD7/ZyoWlQPnQvkwLLBoGM44Hoj+tbF8qRFNjJlyw1
4uPBIl8fnymKguzvjx/KxUmDWqvmnA8LKVh5ujdL+hX2L//dNVqUgrdz1bgF
iFdnl9BhZ3EK4N+Q48Y2zDcl205ukaBgcXnaJ+0RvM/F/35mL6aggNOV9pbB
hXrrF2ZDUhQkiYcxwxQRP68O1BRyKKhQ+Sh92wT1jp+5+SGXgnDbTRm/cH7K
xrn5ttIUODQd+5Mwhwd7ou3VdGQo0OnxWqDauQQchznJwssoaKzTyqyuRr3b
WL28dzkFh5P8Q31QT1L9L4dnylGwNHtizz/U25qOleJ+KyjotsOoJo75T6nz
tqUiBYalGyu2q3OBvOQvoLySgo/lyRqHbFCPKzdcElyN9d59ZH8/jQs7pYbG
WtZQYJKsWeVXwQMH20i7RGUKtAMenLqG+7iTtavnyjoKuCb7R4UwLyTO5zuw
V40Cv+9lSxPx/q8yTa2T1aDgM7Nq7vfNXPgRZ7VtSpOCBJm5vx7f4gLzl3Bh
tRYFLInm/p4+HijpF2hG61BwUWbz5zTEm9H9sy+dN1KwtqAucmILF051L1mx
ZRMFM70t0XsGueC7ti6KrUcBteTB2JMbXEjwvCY5pI8/b5SvIPCeK69RDiw0
pOD88iAr4XNc6Of2zH+4hYJZ16T8dzweLHC4f8V2G/br16DzBPcln6c3qb2d
AvVbqff2ynFhC3PcQXgnBUFP64M7t6K/Hojt69lFwZrpt2SzGxe8E0wsM/dQ
MDhrXhn6gQtP/wg0+e6lIG6EdpEwkIaSLa93WO6jYGv3p5eu4zT0BdsUrzWj
YFlWZYM6wYV538R1BC0oUNitunZahguyaiXpLfuxHtvpgbXABYMbF5QSD1Ig
8mnl2H1rLlg3yMZesaRA941i1oGHmEeWNrP3WlHgz95IvkE9iHXyvi97lIK2
wmL2nHYevC9QZ0wdo+Bl/WeHzB4auoX7r1XbULCo8fPiPRM0zLUKmYo6gXi3
9dqSh/XIpGxxcrZFPg4GXby3BP1h5vfAZjsKyFUCBW+1uHB0x/Mj7NMUpN3P
T/6C+ng1zKL1PwcKDM6IV5PXuBA1KLSn0BH59fyC57EsLrxbn132wImCsgjJ
vi+iPPjicwpsnRHv43toEzFp4GuVytK+QEHD0mWlT3rxfpOvXC3sSkFzzuVh
faxvo8vFZz1uFGjYV2o7oD5alijyMi9ScHXXR5UAxIeH+KeHvpeRfysGTHer
cUHgs5V90BUKRFUSXm/ah/d8/NdNEVcp6Fgl2uB9EfHudEoi/joF1eYyeTIp
XAjSGvrx8gYFGb/MTR2Rb1KCzoU53hRM8fedOFDLg6gPv4OLfRAP9z5m5g3S
IBty+XSNH/JhYv9XmVkaXhyZq9d6h4KFXebdx9Bf1yh6S/YEIF5vCzYsVkI9
Gmf89+MuBX2TT+s1EP/a+YHvJ+5T8OFQUc2JE///+xbxR3wPKfhpEn3yM/J/
y55QByKEArlVpWLyZVyoluLpi4VSMCEga5EqzwPj3ieLuWG4fzON0Ida0tCS
JD8kF0GBq9GtCOM5OB+XpKK1URR4/l3c0Yp87wHlUK0YCo5a1HXGYD0nicwz
BrGoB8fmhHgboh7UaxnsekqBfctI+wziyzn8nZRFPAWr1tTu7/DlwtRxg+Gj
CRQojf3nl4r533NNRbF9IgVWLh0Kx8V5IDi18/GFZJyPhJPHkIQ0+L6vd/RM
RTzJtN6bkeSC8B1zQ980CubXD/GfWc2Fh6Yd7KB0Ct6o+zZMI5850kdHwjMo
KPKP6F+P84gZ6Ct5lkUB7+2r49Z38J5+ZRf2MhvxH3msrO496sul4bM5uRRc
vmAvNKHEA2XD85uL85E/BpMeb1ZyIYua4tS8o2CLnpRWLvan0+ox2lJIQepV
aQjE/gpj+Mu6iyioHLqrIeeH87a/Ff6jBOeTIqJlVcqFD6qscxNlFAh/WucT
8pgHJrN3t/BVUhD7wonuc+BCW9kiLlFNwemtQf9kIrlw+N7jMdEaCg7ZBhS8
xu/rPSBdTn/E/ndHXKpYz4NTy+Mi5OopULu3rukZ5q3h/1Y4r21EPH94xvP9
yYULWclbtZop2N2xY2fibvTTqyo8g1acP0NYd/Fp5JdR1vjOdtzvblbwFvSv
eeI6FeYdiAcRP8Gwd5gHOgsij36m4JT7H5k4MR6IxBuet+9C/uX5Vy88LA0h
ZyvRYikwNt8jmoPz4Grtlvb8inr7RJG55jAXngg0/vL5RsEDv5JnfsgP+Q8W
lfcHKOBse7h4KpwLycGdUeGDuJ+9J8yWVnJh3ZFjF579pKBYr/pTG8WDbIV+
o5dDFDgKizO64nkA4/ZLckYocL+xZNFm3Hdx3shE0Rj+vJ2ac00P70fvC1Uf
flFwu+6pXxvmudrdf6NbJim4k3I6h0R9NpXydOn+Q0HmeM4dc+z3U4/Ajh9/
KZibp5E+9gr1J8lHZuIfBaPd/O8Durnw7QL5e3aWghN2rj8CkR//Axtl5h4=

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.5, 2.},
  PlotRange->{{1.1, 4}, {1.226402531658488, 9.332508525004583}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.491310136474365*^9, 3.491310166257402*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["r", "2"], 
    RowBox[{"g", "[", "r", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.01", ",", "5", ",", "0.01"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4912132888983927`*^9, 3.491213309778997*^9}, {
  3.491213521675366*^9, 3.4912135253913383`*^9}, {3.491215455444841*^9, 
  3.491215492394074*^9}, {3.491224302393532*^9, 3.491224322538518*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\[Alpha]\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(u\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330749506*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330795197*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\[Alpha]\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\[Alpha]}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({93.82942178318078`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(330.47619081405855` \
\[InvisibleSpace]\\)\\) - \\(\\(31371.97461679925`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(69.08628558672469`\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and error \
estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", \
ButtonNote -> \\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330801745*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\[Alpha]\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(u\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.4912243308048487`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"nlim\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\[Alpha]\\), \\\"MT\\\"]\
\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(u\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a valid limit \
of integration.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/nlim\\\", ButtonNote -> \
\\\"NIntegrate::nlim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.4912243308078957`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"nlim\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330811119*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330815057*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\[Alpha]\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\[Alpha]}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({93.82942178318078`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(330.47619081405855` \
\[InvisibleSpace]\\)\\) - \\(\\(31371.97461679925`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(69.08628558672469`\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and error \
estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", \
ButtonNote -> \\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.49122433082111*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"slwcon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Numerical integration \
converging too slowly; suspect one of the following: singularity, value of \
the integration is 0, highly oscillatory integrand, or WorkingPrecision too \
small.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", \
ButtonNote -> \\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330914617*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"slwcon\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" \
will be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.4912243309246807`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "::", "\<\"ncvb\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"NIntegrate failed to \
converge to prescribed accuracy after \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(9\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" recursive bisections \
in \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\[Alpha]\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" near \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\[Alpha]}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\({93.82942316658529`}\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\". NIntegrate obtained \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(330.47624914216004` \
\[InvisibleSpace]\\)\\) - \\(\\(31371.9750699614`\\\\ \[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(69.08632234913499`\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" for the integral and error \
estimates.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/ncvb\\\", \
ButtonNote -> \\\"NIntegrate::ncvb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330930667*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(NIntegrate :: \
\\\"ncvb\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224330933885*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224334867415*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224336896081*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224339490237*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(FindRoot :: \\\"lstol\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.491213310270582*^9, 3.491213343387422*^9, 
  3.491213532748304*^9, 3.491215518409707*^9, 3.491224339598844*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data001", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.9950793292498382`", ",", "1.0008555925731641`", ",", 
    "0.9985843037568708`", ",", "1.0011101222673984`", ",", 
    "1.0022074624071373`", ",", "1.0027813536067123`", ",", 
    "1.0052538979479262`", ",", "1.0060084564344902`", ",", 
    "1.0098326218796387`", ",", "1.0115060851835576`", ",", 
    "1.0125783036851719`", ",", "1.0101155061807015`", ",", 
    "1.0156160493933648`", ",", "1.018992073437302`", ",", 
    "1.0192557128912496`", ",", "1.0248409706864248`", ",", 
    "1.0286375167872985`", ",", "1.0227489162633614`", ",", 
    "1.0329713285639992`", ",", "1.0160346181608848`", ",", 
    "1.0419645074444426`", ",", "1.045958203371282`", ",", 
    "1.0287975866373893`", ",", "1.033957659791399`", ",", 
    "1.0514578357912838`", ",", "1.034626873513263`", ",", 
    "1.0321614905515877`", ",", "1.0627497903969036`", ",", 
    "1.0605338094001353`", ",", "1.0310675734622132`", ",", 
    "0.9926883114200304`", ",", "1.0412475848479616`", ",", 
    "0.9903762076314341`", ",", "1.0266467353155506`", ",", 
    "1.082582372593414`", ",", "0.9562676972134562`", ",", 
    "1.0415868675460311`", ",", "0.901214678132156`", ",", 
    "1.122286394646348`", ",", "1.015177430613485`", ",", 
    "1.0637118902063445`", ",", "0.9147496231184316`", ",", 
    "1.0223795464582366`", ",", "0.9989778971114736`", ",", 
    "1.125338376804425`", ",", "1.0645977382793146`", ",", 
    "1.1580642470539082`", ",", "1.0074161886864705`", ",", 
    "1.1106565690184849`", ",", "1.018241823820764`", ",", 
    "0.8855653640589635`", ",", "0.9770174417799498`", ",", 
    "0.8681681020075468`", ",", "0.9166182933196995`", ",", 
    "1.2920899298210735`", ",", "0.9836146543363515`", ",", 
    "1.139401988539109`", ",", "0.9559009810267952`", ",", 
    "1.0401814594370438`", ",", "0.9940171361104649`", ",", 
    "1.1307846138176791`", ",", "1.0390382995621883`", ",", 
    "1.0087635221050502`", ",", "1.0687578072761075`", ",", 
    "1.0761230887765862`", ",", "1.0113099742296676`", ",", 
    "1.01266209162139`", ",", "1.0431163982306322`", ",", 
    "1.0374876896909153`", ",", "1.0875426955258578`", ",", 
    "1.1188372914583402`", ",", "1.0634949340423985`", ",", 
    "1.1449858802471091`", ",", "1.1416845996826495`", ",", 
    "1.10431900040431`", ",", "1.1686213496924789`", ",", 
    "1.1589757861076448`", ",", "1.2254036900091725`", ",", 
    "1.1978412010022401`", ",", "1.2042341166538002`", ",", 
    "1.2620872659122626`", ",", "1.2498418246644865`", ",", 
    "1.2554250985404036`", ",", "1.2880765844703075`", ",", 
    "1.2885038668920468`", ",", "1.313347325960319`", ",", 
    "1.3598314401589064`", ",", "1.3452927871953444`", ",", 
    "1.4005483064964948`", ",", "1.36307332848885`", ",", 
    "1.4410537620949315`", ",", "1.388093313065305`", ",", 
    "1.4554594096419886`", ",", "1.4991951827799872`", ",", 
    "1.5004431716875493`", ",", "1.4843498172239682`", ",", 
    "1.5279029475719905`", ",", "1.5259066435105892`", ",", 
    "1.5707546043825442`", ",", "1.5888240769581263`", ",", 
    "1.5702777073801126`", ",", "1.6201394142011447`", ",", 
    "1.6294775548555385`", ",", "1.6952320285271278`", ",", 
    "1.6705140117490662`", ",", "1.69526143379509`", ",", 
    "1.7113578064939454`", ",", "1.845321224037407`", ",", 
    "1.748132400770562`", ",", "1.7803553614446384`", ",", 
    "1.8335918749599391`", ",", "1.8629700944895617`", ",", 
    "1.8531786562484447`", ",", "1.8822802665842382`", ",", 
    "1.9031414001271874`", ",", "1.9446152554574865`", ",", 
    "1.9516617486220151`", ",", "1.9724209440023597`", ",", 
    "2.0265141580899866`", ",", "2.0250833435354827`", ",", 
    "2.0416026470591673`", ",", "2.122034733471415`", ",", 
    "2.152220937840382`", ",", "2.1106352949999834`", ",", 
    "2.15391457175654`", ",", "2.1591178542286027`", ",", 
    "2.218508228022224`", ",", "2.2327425706421273`", ",", 
    "2.2631569798575493`", ",", "2.288302096401524`", ",", 
    "2.333876385513813`", ",", "2.322478080588878`", ",", 
    "2.3902685478455847`", ",", "2.398651016575913`", ",", 
    "2.4068062399271146`", ",", "2.4707868791817953`", ",", 
    "2.4627812866396748`", ",", "2.486608441925366`", ",", 
    "2.540782532846624`", ",", "2.562261074670012`", ",", 
    "2.5989955319139866`", ",", "2.640457315836293`", ",", 
    "2.636085966893691`", ",", "2.7328521352699773`", ",", 
    "2.7158469555513296`", ",", "2.722497601371728`", ",", 
    "2.777599152707542`", ",", "2.79146982256388`", ",", 
    "2.8173996167948845`", ",", "2.867424717297629`", ",", 
    "2.8994203078532306`", ",", "2.9319940879432846`", ",", 
    "2.9433030384456416`", ",", "2.9753750053352057`", ",", 
    "3.0075432103562054`", ",", "3.05315930721193`", ",", 
    "3.0924278338044973`", ",", "3.096281307044111`", ",", 
    "3.1583609379070983`", ",", "3.1687316160229013`", ",", 
    "3.2014432314654604`", ",", "3.2342433856433264`", ",", 
    "3.288673058832547`", ",", "3.3145941967787977`", ",", 
    "3.3551393146676904`", ",", "3.374341584661385`", ",", 
    "3.39840120784246`", ",", "3.4392224780431095`", ",", 
    "3.472674341602964`", ",", "3.5062064506539636`", ",", 
    "3.563148543100158`", ",", "3.5716250295883594`", ",", 
    "3.639006700389831`", ",", "3.6551689898532085`", ",", 
    "3.6812618583080106`", ",", "3.7159160046181268`", ",", 
    "3.758262283983799`", ",", "3.80855839081247`", ",", "3.851471386189317`",
     ",", "3.861928788356109`", ",", "3.9214528315250305`", ",", 
    "3.9649035008526834`", ",", "3.999828447733307`", ",", 
    "4.006426913332623`", ",", "4.061765998599259`", ",", 
    "4.085711600065566`", ",", "4.145128014048307`", ",", 
    "4.164924492719204`", ",", "4.209350039735794`", ",", 
    "4.244712624406515`", ",", "4.280831973142553`", ",", 
    "4.318479883647356`", ",", "4.358394026794393`", ",", 
    "4.4253186795613075`", ",", "4.449191464706616`", ",", 
    "4.475452212765208`", ",", "4.521236592180477`", ",", 
    "4.558014233742408`", ",", "4.630770858953393`", ",", "4.65998772674423`",
     ",", "4.686917601526593`", ",", "4.7233256398603345`", ",", 
    "4.770206996691662`", ",", "4.807575391954122`", ",", 
    "4.846639347870712`", ",", "4.888222919043673`", ",", 
    "4.941669230622511`", ",", "4.970377780303621`", ",", 
    "5.024255272765059`", ",", "5.057880950983509`", ",", 
    "5.095838861365162`", ",", "5.144255110738736`", ",", 
    "5.192900278548972`", ",", "5.230322798236686`", ",", 
    "5.279318528877848`", ",", "5.3169019727152`", ",", "5.366246506198249`", 
    ",", "5.404866781269292`", ",", "5.454566444248293`", ",", 
    "5.5277234569537566`", ",", "5.538697893292224`", ",", 
    "5.605030183656177`", ",", "5.62444042864854`", ",", "5.674996942385114`",
     ",", "5.716130063108741`", ",", "5.767053019325211`", ",", 
    "5.80643759606543`", ",", "5.85770831946798`", ",", "5.909204408687723`", 
    ",", "5.947906392252462`", ",", "6.025055136741582`", ",", 
    "6.051797989727726`", ",", "6.090749383076359`", ",", "6.17006534204347`",
     ",", "6.183233929582722`", ",", "6.235969161467405`", ",", 
    "6.2889283221499666`", ",", "6.331424698546831`", ",", 
    "6.367809218795779`", ",", "6.449149376984426`", ",", 
    "6.4671387805497496`", ",", "6.520919328939011`", ",", 
    "6.574922571110598`", ",", "6.617978968779942`", ",", 
    "6.672335857313498`", ",", "6.7269150644095115`", ",", 
    "6.768007208623804`", ",", "6.822919820996795`", ",", 
    "6.878054302510747`", ",", "6.918270408761313`", ",", 
    "6.973727264357955`", ",", "7.0590589967985835`", ",", 
    "7.085305129510441`", ",", "7.125832090451786`", ",", 
    "7.182051455168119`", ",", "7.270208009053823`", ",", 
    "7.280406780809503`", ",", "7.337173870275257`", ",", 
    "7.394161414457291`", ",", "7.438816113603996`", ",", 
    "7.487245632498812`", ",", "7.533670986501962`", ",", 
    "7.611471475767316`", ",", "7.660355420540408`", ",", 
    "7.698033027497045`", ",", "7.756241009520492`", ",", 
    "7.814668230647648`", ",", "7.86005139990167`", ",", "7.918817934789115`",
     ",", "7.977803339452616`", ",", "8.03700761389222`", ",", 
    "8.080066752036432`", ",", "8.139588221271211`", ",", "8.1993281179159`", 
    ",", "8.259286441970765`", ",", "8.319463193435473`", ",", 
    "8.39682952582796`", ",", "8.422044229562733`", ",", "8.48274345108161`", 
    ",", "8.525070483185837`", ",", "8.586009675141574`", ",", 
    "8.647228801635581`", ",", "8.708665402824268`", ",", 
    "8.770319478707437`", ",", "8.814341174868915`", ",", 
    "8.876304718246464`", ",", "8.938485296802494`", ",", 
    "8.985721775915495`", ",", "9.048230956383188`", ",", 
    "9.110956806453386`", ",", "9.163006553471487`", ",", 
    "9.212570609682189`", ",", "9.316126506879778`", ",", 
    "9.339202397477377`", ",", "9.391708010105871`", ",", 
    "9.455458422145794`", ",", "9.519454574039907`", ",", "9.5836665645571`", 
    ",", "9.648094393698226`", ",", "9.724284045686286`", ",", 
    "9.761129019349115`", ",", "9.826094757019247`", ",", 
    "9.891275969773181`", ",", "9.938389896152545`", ",", 
    "10.002031612258799`", ",", "10.06772622462197`", ",", 
    "10.133635876632772`", ",", "10.199760568291447`", ",", 
    "10.26610029959779`", ",", "10.31134293301993`", ",", 
    "10.376723737815764`", ",", "10.443562365297723`", ",", 
    "10.510615563011982`", ",", "10.577883330958969`", ",", 
    "10.645365669139023`", ",", "10.690414887807746`", ",", 
    "10.757440471251755`", ",", "10.825417809062285`", ",", 
    "10.893609248724461`", ",", "10.962014790237566`", ",", 
    "11.009766303109648`", ",", "11.077039438668594`", ",", 
    "11.1459477604733`", ",", "11.215069751492294`", ",", 
    "11.28440541172611`", ",", "11.353954741175167`", ",", 
    "11.404478314231586`", ",", "11.474337129855574`", ",", 
    "11.544409254839918`", ",", "11.600905729031828`", ",", 
    "11.671320776661695`", ",", "11.775737771380747`", ",", 
    "11.812790040280852`", ",", "11.897969520171545`", ",", 
    "11.937594619014748`", ",", "12.008970212593022`", ",", 
    "12.067267131552473`", ",", "12.137932651271333`", ",", 
    "12.209860983655558`", ",", "12.282001807420697`", ",", 
    "12.3543551225663`", ",", "12.426920929092608`", ",", 
    "12.480513854858577`", ",", "12.551516445407744`", ",", 
    "12.624596444992575`", ",", "12.697888578103731`", ",", 
    "12.771392844739752`", ",", "12.845109244901387`", ",", 
    "12.897833586392633`", ",", "13.015097071012324`", ",", 
    "13.042072831518622`", ",", "13.115541808175612`", ",", 
    "13.190167784534319`", ",", "13.265005465791019`", ",", 
    "13.340054851944537`", ",", "13.415315942995514`", ",", 
    "13.490788738944323`", ",", "13.593940590431107`", ",", 
    "13.614089852952441`", ",", "13.688534693106423`", ",", 
    "13.76468772947773`", ",", "13.841052008668633`", ",", 
    "13.917627530678818`", ",", "13.994414295508045`", ",", 
    "14.047191626787201`", ",", "14.122307598760447`", ",", 
    "14.197568833505034`", ",", "14.2729795209151`", ",", 
    "14.350127381985088`", ",", "14.428011241058478`", ",", 
    "14.506105881887883`", ",", "14.584411304474745`", ",", 
    "14.662927508818003`", ",", "14.716570825255705`", ",", 
    "14.793410665761392`", ",", "14.870398930811485`", ",", 
    "14.948835318615172`", ",", "15.028244662700642`", ",", 
    "15.107864362664388`", ",", "15.187694418507245`", ",", 
    "15.24606255951376`", ",", "15.324325058577141`", ",", 
    "15.402730809682536`", ",", "15.483001215432061`", ",", 
    "15.563746847584552`", ",", "15.64470248138122`", ",", 
    "15.72586811682161`", ",", "15.807243753906647`", ",", 
    "15.869968244536246`", ",", "15.951666787782798`", ",", 
    "16.019833427188274`", ",", "16.105886137778075`", ",", 
    "16.18816383859341`", ",", "16.28055848434033`", ",", 
    "16.339332449928186`", ",", "16.44626284676423`", ",", 
    "16.505212934469405`", ",", "16.588467344325515`", ",", 
    "16.65614055618032`", ",", "16.737955660064298`", ",", 
    "16.8199080851366`", ",", "16.903490272948964`", ",", "16.9876918376972`",
     ",", "17.072102598881482`", ",", "17.156722556498618`", ",", 
    "17.241551710550116`", ",", "17.305045463829146`", ",", 
    "17.3883457024998`", ",", "17.471794721137304`", ",", 
    "17.555396703179923`", ",", "17.639155376918545`", ",", 
    "17.725021865918666`", ",", "17.81117008346612`", ",", 
    "17.897527145177268`", ",", "17.98409305105236`", ",", 
    "18.070867801091588`", ",", "18.13265090474032`", ",", 
    "18.217876002909687`", ",", "18.303255379908652`", ",", 
    "18.388792386019425`", ",", "18.47449005717629`", ",", 
    "18.560351139173015`", ",", "18.646389983512496`", ",", 
    "18.734656795018434`", ",", "18.823132028747956`", ",", 
    "18.911815684700294`", ",", "19.000707762876246`", ",", 
    "19.089808263275692`", ",", "19.151710211912356`", ",", 
    "19.23927029601943`", ",", "19.32698806135675`", ",", 
    "19.414866405922396`", ",", "19.502907981403084`", ",", 
    "19.591115208384107`", ",", "19.6794902936057`", ",", 
    "19.76803524787344`", ",", "19.857658673106783`", ",", 
    "19.948644389839746`", ",", "20.039838073927477`", ",", 
    "20.131239725366466`", ",", "20.222849344156703`", ",", 
    "20.314666930301918`", ",", "20.406692483797432`", ",", 
    "20.467681340837917`", ",", "20.55812440284465`", ",", 
    "20.64873113163536`", ",", "20.739503870424524`", ",", 
    "20.83044476717843`", ",", "20.921555788521818`", ",", 
    "21.01283873414092`", ",", "21.104295251040753`", ",", 
    "21.197916954679684`", ",", "21.291816804139536`", ",", 
    "21.385924167078603`", ",", "21.48023904349674`", ",", 
    "21.574761433394496`", ",", "21.669491336771976`", ",", 
    "21.76442875363022`", ",", "21.827341519841564`", ",", 
    "21.920711404620107`", ",", "22.01424741335155`", ",", 
    "22.107951696936034`", ",", "22.201826227790843`", ",", 
    "22.295872813057073`", ",", "22.3900931080048`", ",", 
    "22.485878434937263`", ",", "22.582487898087354`", ",", 
    "22.679304455477542`", ",", "22.776328107108064`", ",", 
    "22.87355885298033`", ",", "22.970996693091063`", ",", 
    "23.040170866949033`", ",", "23.136138809463226`", ",", 
    "23.23227022558735`", ",", "23.328567567286182`", ",", 
    "23.425033079189728`", ",", "23.52166881258668`", ",", 
    "23.619022508292417`", ",", "23.71795024301484`", ",", 
    "23.81708472326494`", ",", "23.91642594904199`", ",", "24.0159739203455`",
     ",", "24.11572863717762`", ",", "24.190881387804794`", ",", 
    "24.289228405926032`", ",", "24.38773671675361`", ",", 
    "24.487714085941423`", ",", "24.58838289693193`", ",", 
    "24.689258208047818`", ",", "24.790340019288397`", ",", 
    "24.876482024955923`", ",", "24.97170430659534`", ",", 
    "25.07331846128976`", ",", "25.166635454091338`", ",", 
    "25.28345248345984`", ",", "25.367936950572883`", ",", 
    "25.4687845997032`", ",", "25.56977442533157`", ",", "25.67170574978874`",
     ",", "25.774701456808263`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.491297569571167*^9, 3.491297581143773*^9}}],

Cell[BoxData[
 RowBox[{"gdata05", ":=", 
  RowBox[{"{", 
   RowBox[{
   "1.0022074624071373`", ",", "1.011506085183559`", ",", 
    "1.0192557128912496`", ",", "1.0160346181608848`", ",", 
    "1.0514578357912838`", ",", "1.0310675734622132`", ",", 
    "1.082582372593414`", ",", "1.015177430613485`", ",", 
    "1.125338376804425`", ",", "1.018241823820764`", ",", 
    "1.2920899298210735`", ",", "1.2198793193581143`", ",", 
    "1.0647188793766107`", ",", "1.0875426955258578`", ",", 
    "1.1539658572508706`", ",", "1.2042341166538002`", ",", 
    "1.275290641444406`", ",", "1.4156143273995332`", ",", 
    "1.5004431716875493`", ",", "1.5888240769581263`", ",", 
    "1.6705140117490662`", ",", "1.7803553614446384`", ",", 
    "1.9031414001271874`", ",", "2.053030110319013`", ",", 
    "2.1586558287966566`", ",", "2.288302096401524`", ",", 
    "2.4068062399271146`", ",", "2.562261074670012`", ",", 
    "2.715846955551318`", ",", "2.8737190857038457`", ",", 
    "3.0075432103562054`", ",", "3.1687316160229013`", ",", 
    "3.3551393146676904`", ",", "3.5062064506539645`", ",", 
    "3.6812618583080114`", ",", "3.861928788356109`", ",", 
    "4.061765998599259`", ",", "4.244712624406515`", ",", 
    "4.449191464706617`", ",", "4.65998772674423`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.491215621483735*^9, 3.49121562596278*^9}}],

Cell[BoxData[
 RowBox[{"gdata1", ":=", 
  RowBox[{"{", 
   RowBox[{
   "4.543285731744624`", ",", "3.7316519072685765`", ",", 
    "2.658529682023374`", ",", "2.413722551532386`", ",", 
    "2.060427701387476`", ",", "1.8494835029831491`", ",", 
    "1.7077098978586438`", ",", "1.554573370403599`", ",", 
    "1.4914714310985393`", ",", "1.4003618823721384`", ",", 
    "1.3489859914670754`", ",", "1.3094908330868382`", ",", 
    "1.2716198008215573`", ",", "1.2598917885377625`", ",", 
    "1.218545379125262`", ",", "1.208720492313131`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.491213580377523*^9, 3.491213583883522*^9}}],

Cell[BoxData[
 RowBox[{"gdata", ":=", 
  RowBox[{"{", 
   RowBox[{
   "25.99616965154128`", ",", "7.0774970384134335`", ",", 
    "3.7316519072685694`", ",", "2.413722551532386`", ",", 
    "1.8494835029831491`", ",", "1.539337033016747`", ",", 
    "1.4003618823721387`", ",", "1.3094908330868382`", ",", 
    "1.2598917885377625`", ",", "1.208720492313131`", ",", 
    "1.1714626420484406`", ",", "1.1420916233381966`", ",", 
    "1.121912244299288`", ",", "1.1069232654024368`", ",", 
    "1.0943488805833241`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4912134000180893`*^9, 3.491213402435504*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"r", "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"data001", ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.01", ",", "5"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491213390710207*^9, 3.491213474275064*^9}, {
  3.491213588165633*^9, 3.491213597512164*^9}, {3.491215631343775*^9, 
  3.491215642353162*^9}, {3.491216197839758*^9, 3.491216198650269*^9}, {
  3.4912975897454987`*^9, 3.4912976667208977`*^9}, {3.4913099675869904`*^9, 
  3.491309973097546*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Hk0lVsfB/BjfFyFdA2Z4+FEp1IppJffrivKveVIGUtkSJLp9po5rqkM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      "]]}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw113lcjGsbwPGZpqmmmWqWNirtu/Y9y3VxCCVSkY69iKNOdhLOEeK8tixZ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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 3}, {0., 9.999999632653065}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.491213468850412*^9, 3.49121347488297*^9}, 
   3.491213598212414*^9, 3.4912156430997066`*^9, 3.491216199735402*^9, {
   3.491297602369076*^9, 3.4912976674484873`*^9}, {3.491309968750643*^9, 
   3.491309973841896*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"r", "^", "2"}]}], ")"}]}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"r", " "}], "2"], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "5"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "0.5"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.491297957754869*^9, 3.4912980145898542`*^9}, {
  3.4912980638721027`*^9, 3.491298152683666*^9}, {3.491298225324174*^9, 
  3.4912982254767647`*^9}, {3.4912982643931017`*^9, 3.491298281581059*^9}, {
  3.491298322859315*^9, 3.491298333875113*^9}, {3.491298389182582*^9, 
  3.491298411457388*^9}, {3.491298452873472*^9, 3.491298461163947*^9}, {
  3.491298511568843*^9, 3.491298644642062*^9}, {3.4912987922216873`*^9, 
  3.4912987923869877`*^9}, {3.491299937875174*^9, 3.491299938639655*^9}, {
  3.491300026566352*^9, 3.491300027702417*^9}, {3.491300192084104*^9, 
  3.491300193030367*^9}, {3.491300309481393*^9, 3.491300310237314*^9}, {
  3.4913005292504177`*^9, 3.491300585303204*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0nk41HsbBnB7WYvf+5Y25BSl5dB2Sun+loMaUmnRaT00TKrT4sVRpJKS
IkMOjp0Zym5kOaOSLTSWZLKEamoqZfsZQ7KUd85zXc91X59/nuv+41nofNbB
RUFOTi5Qtv9mvJ+zihnTZ3PK1L9Do0poYOdo8BvkLu3XnpB5qrr0moGBG7zm
8q36ZNYKL8pTa3fHtTWW8UKZ48tC9JUNLiCcaajLk3k5zbwzxboMoyuRRQEy
v9ZK+DHZ5o+sKIm3vcyL0lTXjU9ch+pI1DEtmU9beP4xqh+Emjlyp6p+0Hjw
UsQdtgzG4KP82HMyj5+y65KwQhFTyxjSkTlJvito1CoM/3H0PJv5ncavDWGL
v7aFoyFXQpnL/DnapnzYLQLvLMNEpZM0gpnfD0sn/sKOjF9aN8gsnDgRMaj/
N9IGrhKdCRpeNXqmNC8G58Nsis+O05h792Vdv2Uc/G44Hqoco+FsQhR7WYmw
4P1uuuMbDYWJi8+HfZPQMleDeW2UxkvRvgXDVslQXeUqyP1KwztLnT/UlgLl
oF1re4dpMMI/qQwlcaCWamgxLqUx37t8r8SNCyNdY7+pIRplln8O0hOpuLV6
xoO+QRrTOt8b9+unI3lgvb5DH432sseefZ/TkbDtuxHVSyMjLbqyl5eB0267
vQVfaNi72x/rscxCcomR/PxuGpGqJZHdrFwEx9VIGO9oFPzJcP+fbh6Kpppu
l76lEdfzyxypbx5O2JgELHlD40yTDmvIiofuYY/Ytx00dOJqFSRt+TisUMHv
ENKY0CpKP7fpAXbOWxor30zjw1XOrsGkB5Bu7ZXqNdEoYvkl0G4FaE23nmNR
T+Pg6jXmAxOFmJfkEjWtikayIPF8rz4f1VLv4nYejeHoQpO3wXy8sTn5aXUu
DWtWnbh5jI9rDhUmAVk0+hRH95UIS5Byj6mmdI/Gegt786DARxgt3/3saiyN
ptxJBWP6CRIYnPSL/rK+UD2qubIMbv6flUwu09hoFGEeyCzDut+UOxp9aNwZ
TpdefFGGPFGq5pgHjTVhLS7OmeXYndzp1ORK47JgOcPsWCWkmZXrwrbRuM8r
Nsr8qxI1a5VjY3+l0Ry9VXFxfSUMeXqSWCL7X9aBR7obqlBYZn/Xbz0NgWLA
SjnqKTrKgyPrjWnMsujUeV5dDWHtP8p3lWjk5AZ1nl4pQI5/xNzpxQPo0ekJ
ZjgJYC8NsNqQPwBjL8bmJRECmM/MuuecPYCkTerJ4jEB2LW0WQJnAOHPgl0P
Pq0DJ89rKz90AF7iUInN4QZkTwawb7gOIFG97pq2VROuJBQe4msNgIUXf/e5
C/G7XEjWWdt+yKV8Lem8LUSglct+yqof0UrzuwRcIdpv81J5m/tR+8xVL71V
iMHVIsc3Zv1YsncyxcX8JQKSWPJjs/vx+YRx1hv5FpxonW24UdyHk+GXSpvY
rZi1Rs/N1KsPZz4uFRfkvAL/ljlDENoLtYUBxm/Xi2DqHL/R2PML7sysM0n+
XYwP53IOzDzZDefOvU8U6z/h1eD4hdnmH3H+aYDzWeMeZD5mfrH8WQzeOY09
utv78VMGK2PhyXdI9jnVY+o4iEOe/DUX9ryFf+Lk7uE+CWxzatiqTl2QE4rI
o4tSrJZzartV+wpGHq7ee01GsLXozidN6zZ8GInar/74KxTPZYyUmrWA8fHk
pfDz39A4VdGxfZUQ9h/Yy/T0xhFXWhvzxesFeiqdr9RmTyBE7H7p1rQmrNRu
XWB57Duslr3OPc5ogBpGnLqkPxBtr3886LsANv0HRw33yZE7hj6Hb1fVor2C
KX9wuTwpHv0lVNJcjcKbVUcNRuRJwiNNHeaqp3BV9hQ1NiqQu2Y3BxlxlTju
7lOoEaNILpf8t6jMugI/s5Y12jkpkfNN7UcUZ5fjuc5ydc8NyuTZol6r0PYn
eJjjH7tcUYV4XOkO3/DmMXzkTXbVv1YhbH1xtajnIdS6Lm47UzCNmLTM8FFf
UYKPaQsjEn2nE6+okmN+ef8gYskcJf4+VfLYkBm4dF0x2DGuNU4GasTlSH5H
r6QQByOONGp0qxGj933CM/UF+PZr6lhiqTq5Mf6TPDvtAcQft3pXBGqQ8WSl
nebp+UixMJvX4KRJmpKMqhdk8pB93VObtUKL+MYsvmT7PA+B+47bKo5oEcU9
PdmpKnlY25WcHtgwg3ytV75h552D6KWx2Q22M0nmG7UE6GbjcllItC1/JinI
f+9wpSATO+btSxUs0iZKFcuMVc9mYMuZmkPaQdrEWs13i8ghHYnznRfVj2gT
vmXk/DWr7mNR5b1I+0M6ZL0t3XFp7T2wV1SYNJfqEL9mHyfYpcFVqvTimQlF
GnVF1cuPpsKZN2QQFEoRzcAfDiohXJz23zPJCKPIB9Ojnj5BXHjuKWjTuEsR
xcx3fpLrXNwc8bzDjqRIQKqetciPi5wNYxNR8RS5+kQ+vvYcF2PlU61pmRQJ
yTi8tGovF+xmjZCqGookH9iZwVzARQznjxM3nlHkwtrYBV/ncMHxaLTcVkeR
aJPYMzdncVE0iz1e10gR+lTY/dwZXHQdpE4IWyhit2mvx3QFLozFcyzfiynS
y/BdJv7EgWnBRT3uR4rs1G5x9BdzYH69c8ylmyI2KY5HDEUc2BnH533pocjr
yIdDzFccuJ8y0JNIKDK6/WcM13Hgu+nqWL5Udm+2yoqYWg6ua75/6TFCkZ9u
1kvIUw6iczm3v32jiNMxzSl2KQcpV5RYJeMU0YkctzZ/yEHmbpetvpMU2aL1
mPmhmIMCw+oFm39QZMWfWgdCCzgolRqNTU1RJCjuvsFGHgf/B8NePY4=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk01GsYB3C7KIppoRtpkSKSUonbd0pRUgpFQiWRCukmQlQqFFluIdlC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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 5}, {0., 0.9999999999999925}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.491298015242988*^9, {3.491298093444899*^9, 3.491298153448449*^9}, 
   3.491298226263715*^9, {3.491298266488027*^9, 3.491298282518014*^9}, {
   3.491298323864573*^9, 3.491298334713586*^9}, 3.491298413137929*^9, {
   3.49129845584033*^9, 3.4912984617170353`*^9}, {3.491298512805304*^9, 
   3.4912985271942*^9}, {3.491298559250969*^9, 3.491298645909663*^9}, 
   3.4912987933572483`*^9, 3.4912999391158323`*^9, 3.491300028474049*^9, 
   3.491300193736223*^9, 3.491300311277965*^9, 3.49130053656772*^9, {
   3.491300578898757*^9, 3.491300585742391*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fn", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "5"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "0.5"}], ")"}], "2"]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rm", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"fn", "[", "x", "]"}], 
       SuperscriptBox["x", "2"]], "\[Equal]", 
      SuperscriptBox["\[Alpha]", "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]], "-", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "5"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "-", "0.5"}], ")"}], "2"]}], "]"}]}]}], 
      "}"}]}], "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.49129842387726*^9, {3.491298841731917*^9, 3.491298857151394*^9}, {
   3.491298902693541*^9, 3.491298912303544*^9}, {3.491298946284484*^9, 
   3.491298976284189*^9}, {3.491299010975375*^9, 3.4912990132349052`*^9}, {
   3.4912993780453157`*^9, 3.491299390032112*^9}, {3.491299930267911*^9, 
   3.4912999313544083`*^9}, {3.491300064765622*^9, 3.491300065666874*^9}, {
   3.491300109619624*^9, 3.4913001193602247`*^9}, {3.491300184553821*^9, 
   3.491300184950684*^9}, {3.4913002996533422`*^9, 3.491300329291772*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"fn", "[", "y", "]"}], 
       SuperscriptBox["y", "2"]], ",", "y"}], "]"}], "/.", 
    RowBox[{"y", "\[Rule]", "x"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.5", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4912990429105988`*^9, 3.491299072657969*^9}, {
  3.49129921950793*^9, 3.4912992228081703`*^9}, {3.4912992541907043`*^9, 
  3.491299349659791*^9}, {3.491299991344561*^9, 3.491300007354792*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k4VV8XxyWiKCJFSaKfuZIGDbJuEhISJUmSkCTKkAZKiqgMldAkJAnJ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.5, 0},
  PlotRange->{{0.5, 3}, {-1.7025385860052333`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.491299302036394*^9, 3.491299350674467*^9}, 
   3.491299949136108*^9, 3.491300008197999*^9, 3.4913000714552727`*^9, 
   3.491300318835587*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"rm", "[", "\[Alpha]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4912989818592176`*^9, 3.4912989953982973`*^9}, {
  3.491299157391588*^9, 3.491299185958654*^9}, {3.491299403299691*^9, 
  3.491299409419032*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV03k41PsCBnCmCNl/pbQgbiqlDaXC+yUqiqRwUtcpLdRBSHuOqNvJUiEx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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.5, 0.2},
  PlotRange->{{1.1, 5}, {0.20145407258327444`, 0.9708436170872446}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Input",
 CellChangeTimes->{{3.4913013770908813`*^9, 3.491301377147987*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dpn", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox["\[Alpha]", 
      RowBox[{
       RowBox[{"fn", "[", "x", "]"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], "-", 
         FractionBox[
          RowBox[{"fn", "[", "x", "]"}], 
          SuperscriptBox["x", "2"]]}]]}]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"rm", "[", "\[Alpha]", "]"}], ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4912994293430233`*^9, 3.491299491310608*^9}, 
   3.491299606765609*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"dpn", "[", "u", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1.0001", ",", "3"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", 
      RowBox[{
       FractionBox["3", "2"], "\[Pi]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4912994951833677`*^9, 3.491299531688134*^9}, {
  3.491299629153322*^9, 3.491299691139366*^9}, {3.491300375083337*^9, 
  3.4913003770315647`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4VN8bAHCyjDGMmVFCC9lCkhQhet+ofMu+VCprIVpQJMqWFi1KKaTS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     "]], 
    LineBox[{{1.0776184902230885`, 3.141592653589793}, {1.0779228798541212`, 
     3.1415927701295905`}, {1.0783178897001002`, 3.141592653589793}}], 
    LineBox[{{1.0745517609226247`, 3.141592653589793}, {1.0745980936198816`, 
     3.1415926691888307`}, {1.074648126777758, 3.141592653589793}}], 
    LineBox[{{1.0016946098590362`, 3.141592653589793}, {1.0019401338794103`, 
     3.141592744721221}, {1.0020740867877986`, 3.141592653589793}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->
   NCache[{{1, 3}, {Pi, Rational[3, 2] Pi}}, {{1, 3}, {3.141592653589793, 
     4.71238898038469}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.4912995234382668`*^9, 3.491299536201309*^9}, {
   3.491299620908052*^9, 3.4912996642095203`*^9}, 3.49129969624972*^9, 
   3.491300136935329*^9, {3.491300368631781*^9, 3.491300380699114*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"fn", "[", "x", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "-", 
       FractionBox["\[Pi]", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tanh", "[", 
        RowBox[{"10", 
         RowBox[{"(", 
          RowBox[{"x", "-", "1.3"}], ")"}]}], "]"}], "+", "1"}], ")"}]}], "+",
     "\[Pi]", "+", 
    RowBox[{"1.3", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "200"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "1.35"}], ")"}], "2"]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", 
      RowBox[{
       FractionBox["3", "2"], "\[Pi]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491304643659912*^9, 3.491304822711132*^9}, {
  3.4913049184307003`*^9, 3.49130494530651*^9}, {3.49130510649329*^9, 
  3.4913051309871693`*^9}, {3.49130537528811*^9, 3.491305422684979*^9}, {
  3.491305525437146*^9, 3.491305711250629*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw113k8VG8XAPDJPgYxSdFqTZKiUqmcR4ukkqylCCFZi6IiIZTIHiKRpEK2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->
   NCache[{{1, 3}, {Pi, Rational[3, 2] Pi}}, {{1, 3}, {3.141592653589793, 
     4.71238898038469}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.49130569356938*^9, 3.491305713784904*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"dpn", "[", "x", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"fn", "[", "x", "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
         "-", "\[Pi]", "+", 
         RowBox[{"0.75", "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", "1"}], ")"}], "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "1"}], 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"20", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", "1.65"}], ")"}]}], "]"}], "+", 
           "1"}]], "+", "1"}], ")"}]}], "+", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "5"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", 
      RowBox[{
       FractionBox["3", "2"], "\[Pi]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491305773321072*^9, 3.491305932014613*^9}, {
   3.491306051057962*^9, 3.491306143939506*^9}, {3.491306183268495*^9, 
   3.491306200999898*^9}, {3.491306248927404*^9, 3.491306288374816*^9}, {
   3.491306387049108*^9, 3.491306400724889*^9}, {3.491306910904294*^9, 
   3.49130692932976*^9}, {3.491307079975226*^9, 3.4913071275557623`*^9}, {
   3.49130738921516*^9, 3.491307391153369*^9}, {3.491307464785891*^9, 
   3.491307488351012*^9}, {3.491307531793502*^9, 3.491307532467613*^9}, {
   3.491307921130528*^9, 3.491307950309314*^9}, 3.491308420280918*^9, {
   3.491308501769581*^9, 3.491308610770019*^9}, {3.491308684426579*^9, 
   3.491308687660275*^9}, {3.4913087671956367`*^9, 3.4913087736412783`*^9}, {
   3.491308874960692*^9, 3.4913089216417017`*^9}, {3.491308954404065*^9, 
   3.491308984136644*^9}, {3.4913090184985933`*^9, 3.491309222393228*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl2Xk4VN8bAHA7Y8Ysd6SkJGTpm7WoFOdNQrYUsqSyVVIo2SpUSqutQhKF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     "]], 
    LineBox[{{1.0012110628856785`, 3.141592653589793}, {1.0012268716822386`, 
     3.14159333085482}, {1.0022364469700387`, 3.141592653589793}}]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13k8lM8fAPB1bFnP7lpLJEVSEsnRIZH5JFe5ShQSUSpyn9FBoihXkpSS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->
   NCache[{{1, 5}, {Pi, Rational[3, 2] Pi}}, {{1, 5}, {3.141592653589793, 
     4.71238898038469}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.491305787529595*^9, 3.491305933613419*^9}, {
   3.4913060981276712`*^9, 3.491306116416065*^9}, 3.491306153088225*^9, {
   3.4913061854179153`*^9, 3.491306202293757*^9}, {3.491306251873757*^9, 
   3.49130629025895*^9}, {3.491306389111271*^9, 3.491306402612303*^9}, {
   3.491306915792077*^9, 3.4913069314392548`*^9}, {3.4913070900460863`*^9, 
   3.4913071289801064`*^9}, 3.491307392659453*^9, {3.4913074780026693`*^9, 
   3.491307489772072*^9}, 3.491307534369276*^9, {3.491307923956009*^9, 
   3.491307951865673*^9}, 3.491308430232533*^9, {3.491308505320814*^9, 
   3.491308612595727*^9}, 3.4913086896478243`*^9, {3.491308769901903*^9, 
   3.491308775279916*^9}, {3.4913088817435923`*^9, 3.49130892426164*^9}, {
   3.491308979342112*^9, 3.4913089886569653`*^9}, {3.491309035387904*^9, 
   3.491309082910245*^9}, {3.491309124888747*^9, 3.491309228675033*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"hp", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"fn", "[", "y", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "-", 
      "\[Pi]", "+", 
      RowBox[{"0.75", "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", "1"}], ")"}], "2"]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"20", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", "1.65"}], ")"}]}], "]"}], "+", 
        "1"}]], "+", "1"}], ")"}]}], "+", "\[Pi]"}]}]], "Input",
 CellChangeTimes->{{3.4913092686569033`*^9, 3.491309298303791*^9}, {
  3.491309388760244*^9, 3.491309391804504*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"hp", "[", "1.1", "]"}], "\[Pi]"]], "Input",
 CellChangeTimes->{{3.491309300954763*^9, 3.4913094242642117`*^9}, {
  3.4913096649060507`*^9, 3.4913096650450706`*^9}}],

Cell[BoxData["1.0008295567998675`"], "Output",
 CellChangeTimes->{{3.4913093034433193`*^9, 3.491309424794861*^9}, 
   3.491309666044942*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"hp", "[", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x", "2"], "+", "1.1"}]], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{"x", "\[Rule]", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], "-", "1.1"}]]}]}]], "Input",
 CellChangeTimes->{{3.491309464561715*^9, 3.491309503166243*^9}, {
  3.491309541837809*^9, 3.491309661559917*^9}, {3.491309710134369*^9, 
  3.491309729778577*^9}, {3.491309803671661*^9, 3.4913098234395037`*^9}}],

Cell[BoxData[
 RowBox[{"3.1428500285301424`", "\[InvisibleSpace]", "+", 
  RowBox[{"0.00009494603628295434`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.1`"}], "+", 
     SuperscriptBox["\[Alpha]", "2"]}], ")"}]}], "+", 
  RowBox[{"0.12621009250354465`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "2"]}], "-", 
  RowBox[{"0.8287838315308633`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "3"]}], "+", 
  RowBox[{"12.557568209685934`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "4"]}], "-", 
  RowBox[{"133.48902736370417`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "5"]}], "+", 
  RowBox[{"1531.3926559507304`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "6"]}], "-", 
  RowBox[{"16939.117272534233`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "7"]}], "+", 
  RowBox[{"186504.5234069965`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "8"]}], "-", 
  RowBox[{"2.0342386633462596`*^6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "9"]}], "+", 
  RowBox[{"2.2038243376592115`*^7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1.1`"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "10"]}]}]], "Output",
 CellChangeTimes->{{3.491309552402822*^9, 3.491309569860498*^9}, {
   3.491309604414996*^9, 3.491309636511525*^9}, 3.491309669204895*^9, {
   3.4913097142191963`*^9, 3.491309730894463*^9}, {3.491309805389551*^9, 
   3.491309824470056*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"3.1428500285301424`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.00009494603628295434`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1.1`"}], "+", 
       SuperscriptBox["\[Alpha]", "2"]}], ")"}]}], "+", 
    RowBox[{"0.12621009250354465`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "2"]}], "-", 
    RowBox[{"0.8287838315308633`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "3"]}], "+", 
    RowBox[{"12.557568209685934`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "4"]}], "-", 
    RowBox[{"133.48902736370417`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "5"]}], "+", 
    RowBox[{"1531.3926559507304`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "6"]}], "-", 
    RowBox[{"16939.117272534233`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "7"]}], "+", 
    RowBox[{"186504.5234069965`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "8"]}], "-", 
    RowBox[{"2.0342386633462596`*^6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "9"]}], "+", 
    RowBox[{"2.2038243376592115`*^7", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.1`"}], "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "10"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1.1", ",", "1.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491309744593251*^9, 3.4913098319283113`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13c81f8XB3AZ5dorUTaRyAoZ6bzfkpmZUqiIJDs7SRQlWaWEhKQys1dJ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.1, 0},
  PlotRange->{{1.1, 1.6}, {0., 2.726503280435665*^8}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4913097827371264`*^9, 3.491309833088471*^9}}]
}, Open  ]]
},
WindowSize->{1525, 985},
WindowMargins->{{128, Automatic}, {Automatic, 42}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 268, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[838, 29, 2724, 64, 150, "Input"],
Cell[3565, 95, 5858, 101, 243, "Output"],
Cell[9426, 198, 3657, 65, 354, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13120, 268, 1763, 52, 93, "Input"],
Cell[14886, 322, 3103, 91, 50, "Output"],
Cell[17992, 415, 22840, 380, 247, 14984, 251, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40869, 800, 1224, 38, 116, "Input"],
Cell[42096, 840, 643, 11, 24, "Message"],
Cell[42742, 853, 1530, 24, 45, "Message"],
Cell[44275, 879, 61980, 1022, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106292, 1906, 448, 11, 32, "Input"],
Cell[106743, 1919, 758, 13, 24, "Message"],
Cell[107504, 1934, 708, 12, 24, "Message"],
Cell[108215, 1948, 1590, 25, 45, "Message"],
Cell[109808, 1975, 760, 13, 24, "Message"],
Cell[110571, 1990, 760, 13, 24, "Message"],
Cell[111334, 2005, 723, 12, 24, "Message"],
Cell[112060, 2019, 708, 12, 24, "Message"],
Cell[112771, 2033, 1589, 25, 45, "Message"],
Cell[114363, 2060, 708, 12, 24, "Message"],
Cell[115074, 2074, 727, 12, 24, "Message"],
Cell[115804, 2088, 1587, 24, 45, "Message"],
Cell[117394, 2114, 723, 12, 24, "Message"],
Cell[118120, 2128, 912, 15, 65, "Message"],
Cell[119035, 2145, 912, 15, 65, "Message"],
Cell[119950, 2162, 912, 15, 65, "Message"],
Cell[120865, 2179, 722, 12, 24, "Message"]
}, Open  ]],
Cell[121602, 2194, 15121, 248, 1551, InheritFromParent],
Cell[136726, 2444, 1351, 24, 143, "Input"],
Cell[138080, 2470, 628, 12, 77, "Input"],
Cell[138711, 2484, 603, 12, 55, "Input"],
Cell[CellGroupData[{
Cell[139339, 2500, 736, 18, 32, "Input"],
Cell[140078, 2520, 11396, 194, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151511, 2719, 1456, 35, 32, "Input"],
Cell[152970, 2756, 10793, 183, 245, "Output"]
}, Open  ]],
Cell[163778, 2942, 1672, 46, 117, "Input"],
Cell[CellGroupData[{
Cell[165475, 2992, 556, 14, 56, "Input"],
Cell[166034, 3008, 7811, 134, 226, "Output"]
}, Open  ]],
Cell[173860, 3145, 353, 8, 32, "Input"],
Cell[174216, 3155, 3161, 57, 251, InheritFromParent],
Cell[177380, 3214, 650, 20, 82, "Input"],
Cell[CellGroupData[{
Cell[178055, 3238, 633, 17, 54, "Input"],
Cell[178691, 3257, 8489, 143, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187217, 3405, 1391, 41, 56, "Input"],
Cell[188611, 3448, 13316, 224, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201964, 3677, 2278, 56, 61, "Input"],
Cell[204245, 3735, 23900, 395, 246, "Output"]
}, Open  ]],
Cell[228160, 4133, 1002, 32, 61, "Input"],
Cell[CellGroupData[{
Cell[229187, 4169, 203, 4, 55, "Input"],
Cell[229393, 4175, 140, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229570, 4182, 629, 17, 48, "Input"],
Cell[230202, 4201, 2171, 64, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232410, 4270, 2241, 65, 81, "Input"],
Cell[234654, 4337, 14122, 237, 222, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> star_pert2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     14854,        427]
NotebookOptionsPosition[     14077,        395]
NotebookOutlinePosition[     14417,        410]
CellTagsIndexPosition[     14374,        407]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "V", ",", "\[Phi]", ",", "r", ",", "expr", ",", "n", ",", "U", ",", "a", 
    ",", "R", ",", "F", ",", "Vp"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "\[Alpha]_", "]"}], "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"dp", "[", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", "1"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"\[Epsilon]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], "-", "1"}]]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", "i"], 
      RowBox[{"U", "[", 
       RowBox[{"i", ",", "r"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"0", ",", "r_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"]}], 
    SuperscriptBox["r", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"j_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"\[Phi]", "[", "\[Alpha]", "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "-", 
         SuperscriptBox["\[Alpha]", "2"]}]]], ",", "\[Alpha]"}], "]"}], "/.", 
    
    RowBox[{"\[Alpha]", "\[Rule]", "j"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["r", "\[Pi]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{"V", "[", "r", "]"}]], ",", "r"}], "]"}], "-", 
       RowBox[{"F", "[", 
        RowBox[{"1", ",", "r"}], "]"}]}], ")"}]}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$IterationLimit", "=", "Infinity"}], "}"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r_", ",", "i"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{"x", ">", "0"}], ",", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"U", "[", 
              RowBox[{"i", ",", "x"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"Normal", "[", 
                    RowBox[{"Assuming", "[", 
                    RowBox[{
                    RowBox[{"x", ">", "0"}], ",", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{"expr", "[", "x", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", "0", ",", "i"}], "}"}]}], 
                    "]"}]}], "]"}], "]"}], ",", "\[Epsilon]", ",", "i"}], 
                  "]"}], "\[Equal]", "0"}], ",", 
                RowBox[{"U", "[", 
                 RowBox[{"i", ",", "x"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], "/.", 
         RowBox[{"x", "\[Rule]", "r"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"i", ",", "r_"}], "]"}], "=", 
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "i"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vp", "[", 
   RowBox[{"r_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"n", ",", "r"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz30s1HEABnC7uzQkNY0idUK7TJKESrim1osmKpWwOt2KEEuxak3LW0e5
qYlmOiMvSyc6EiPX0ovzuorktaPjTjtxuhdy+j3fP559tuePZ3tsOVeCuDQD
A4MDVGBU57xde6+crfixeRsci5O4w0J/ridUW1qruimFUoka0lQxesjlmJv0
UDruVqerKb3bBrLhBpuRhzDU0KUAhgWIy6HkiKoKJm7NFcG0u00tkCYokMBN
h4qIRsqw4/OUnnf4Z+AHcf/OgD4526PupQcUTM85vhqWs/nyf9vhMaN3vjBp
lseG4nFbUR1lc+wSsfubshkmS2eJn5odWqHS5NpnGG9zcgD6fCwl5mh+/IK5
9w7K4GTplBqWRJhq4K0sS9PXlHqZNTEkeNAV3l8XvgO6VNjxYVkxi9idl1sC
e386VMBQ04w2KKIriSzrmOp6/MjX1UKfO8xpGFVrNQOF5dHzkOkRTxSrlpre
UMoYj9/DFHM7KTxX7y+DztyLM1AfsFkFb+j6t4yiNxgm0jLdIyBjv0UkVHqH
p0Cm9jwxzTEyA0ZPSnlwNHU4G1YW/CRyOTN/v4/I2bE3TTTQ/hl9AcYX2hEZ
h06591MKx2kesKwzcx90iuMTN7l9GoJP9DwFrGyc08DQJC1R3ND1VUNTsG83
tn+Dhi4mxVrKta6tpfCRn7ASinwtqqE+0GEAJgq7huHK1JYxmMNsJ/ItKyah
YXPQFHRKXT0DvbwKVVBD69PChYf2OqgwptN1lMKI5UR979QKmMCZMoNf0net
J/0OwUZYt0frDmcz6Xuh9DnrIOQxLhMftfX4w6rqPqLxxrMh85SLaeFEQeZh
Dly5LIyYthQcCSunm6Kg1VBbFZQf5zTAkLmvb2HRaT8xZF2YkEDmc/sOmJB/
tQ/WebcSa/x4g5DRYDoKUy5Zy8iOWd4EHBxN1sDrR4N0cM3TB4tw1UXxErxR
c8RwgdK58cRyGPlHYA5Fn8uJ6kCFA+x4kcyCWb91TlDYpHaD/wExOo90
  "]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.4912237043009357`*^9, {3.491223852166918*^9, 3.491223872608356*^9}, {
   3.491223908280854*^9, 3.491223965593193*^9}, 3.491224283789981*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vp", "[", 
  RowBox[{"r", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.491222370529489*^9, 3.491222371578561*^9}, {
  3.4912229713173323`*^9, 3.491222971834179*^9}, {3.4912230072207527`*^9, 
  3.491223007921822*^9}, {3.491223157964539*^9, 3.491223158160953*^9}, {
  3.4912235087219687`*^9, 3.491223508833129*^9}, {3.491223948395218*^9, 
  3.491223968903421*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"737280", "+", 
     RowBox[{"952832", " ", "\[Pi]"}], "+", 
     RowBox[{"229035", " ", 
      SuperscriptBox["\[Pi]", "2"]}]}], 
    RowBox[{"1440", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["r", "7"]}]]}], "+", 
  FractionBox[
   RowBox[{"8960", "+", 
    RowBox[{"27008", " ", "\[Pi]"}], "+", 
    RowBox[{"8505", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   RowBox[{"180", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["r", "6"]}]], "-", 
  FractionBox[
   RowBox[{"128", "+", 
    RowBox[{"59", " ", "\[Pi]"}]}], 
   RowBox[{"4", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "5"]}]], "+", 
  FractionBox[
   RowBox[{"16", "+", 
    RowBox[{"15", " ", "\[Pi]"}]}], 
   RowBox[{"3", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "4"]}]], "-", 
  FractionBox["2", 
   SuperscriptBox["r", "3"]], "+", 
  FractionBox[
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"]}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{
  3.4912223727175083`*^9, 3.4912229726084833`*^9, 3.4912230090114527`*^9, 
   3.49122315916897*^9, 3.491223509781382*^9, 3.491223560772108*^9, {
   3.4912239463208857`*^9, 3.491223969804736*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"Vp", "[", "r", "]"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"r", "^", "2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "2", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491222386433704*^9, 3.491222515951116*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjms01HkAhscMM+5m5hdJV2lTkduo8Vd4KdaIsoVYuolsq7SUVZ1CGxVn
yggry7JW5ZLJjGypXCY5Uu26hXVpJWm2UuOSpIas/fCc5zzn/fIaBx/aGkqn
0Whes/zvLUV89VmhJBKZAYc5sh9/GjswoELDZ3X7ZE4AR5YbJG6tZ9AQQMyy
ux05MgXbJDuJRUNUckFfliZHJjyma0H0aOgurQjp/p0ta/R4uW35Ihou8R/V
iEr1ZM7vLuZ5rqch9XVXBjtVW8azUazNOkqD9fjm3vQypsxKtM59u5KGUH+j
sZkLE7Xjc/38w6NVELsvZsHggpba7O2dO4zeqcBT+Gl4WP+V07fh71wVEXTo
1Wx2ZqQpnZ4XtZobvqKjxSWDq7lFFfF3PCf2hTNQcPM2P6BKE/SE1X94v2Vg
KuFSRbwLG5tieqNEIapwu8s121jPhdhxCfkgV4Vl49anI9766LS0KS/brYZ6
xdFqfupcDHQVu6l1qaFsjqmLlngeWH6V1XEBTGxheEZr9M/H+6k0nncbE72B
2nFOTxdiMoYpdPVloTZ710TE+GI8K+nr7uhgIbzp5PcFyiW4wEpYXuWljnCB
rVvzv8bwtZP5PmhWR+6G+T1dg0sxePHh6RUCDfhsHBudbjKB8N7+9Ot/amDd
z6sO+z1eBoOiQ780e2lC1YLeG1H3FcIqXfLcGjTBpinr3hQtR2tO6ZkBdy0k
nTv4UVBgCvq1Fwfa62Z7EePxq/MrYBAZ777HXhu/HrSf0oleiQ1aFUxSpQ2z
3Prm0MhV4DdX3DdaowOvFU/6f9tpho1hnnu/rtSB53fS2Jd7zMG7JZjUpXQx
J6X5XnvwaryxmiM0l+qiyV++8rGPBW7HRtMP8fRgn30rqX+HJbwnCmJYYj0k
0ntqps2s8JK7IHIhl43aDTF9/YVWKEuXZj7cyoZDG060WFoj6Jq4eknK7K6Y
Z2gksYaB+Qef5BY2yq/2mjatt8EN54KhXB0OxMxCQd09GzjzVKfjBRxof07l
Zbvy8PSCJC46mYNNA1WOPp08BMbdV9F/wMHfnZ+MWbtsIe82/tCgzoX08tmg
iXFbBLN5e90EXNCXWYlUktegrrek5YdELkwOhJfcMFgLC05EmbiBi/wiO4mB
dC1iezPPZzAIaopDm8Zd+Kg9dUTu4UQgFwizMp/woXMxR8KNJ8iLYhUHRtnB
kW92PLGKQL/Dx8NJnQJ7vk1IWjVB69u3Yf2aFF58sducX0NwzMOm8JQOhXMN
bkurZQRXJA+S67kU2nyDH43XE5xhWss3LaQQeiTLKOQvgqi6bMVuGwpCKeuu
Sx+BWprE43IQhZ0Zule8nxEMST3zBLsoWB/TT9nZT3DHvVR/eA+FTpjsPT5A
8DylMsw+jMLiFketcvns328M89siKZQrogONhwnY+sn7Nc5SSGg74Wo5QnB5
RNwjSaKw/eZpS4dRgp7XeQf9hRSmTqYyAt4TnGsfmSxMpeCmI74m+khwvsP/
insOBcPRGxm5kwSWQzPLRnMpDLXfiSv9RJDme7whK5+CKKdxW6OSoK5mKGLo
KoXg+GaHzikCBWswOr2Ygm1Ip+ngNEGmfXmuQykFpvs/nLEvBJTS77X8OoVu
s0HlzAwBS9HmK5JS+A+pZhpU
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3k41HkAx/FhMKIZY75D0uGM1s2Yxq9FHx3CknmqaSppc3RsKgqhA4We
VnK3UpZtqw1jEslKSJHUkxzJoweVY+xu7ehgSjJs+8f7eT1vk+Dw9TtVaTSa
37f+179YoPkN/C4MZ9NoXBw++XHfkAoNsrfVnAd0Lgq3STub6TRwDheeSmVw
McY2u/gzgwZzsV+Tvg4XaXEsO6JDg5mvVabzYi5afWQbLBbTcEllMCbFlQsP
eXaRr+u3v+CRcCyOC57T2LL8WBqKktv3353gwiHzey/xVxqmMtq6DTX0MTFv
0+awaBXsY0Z2DM6dh4vinkBDuQps+q5fydIzwNYw+ZqxA6rII1GCfNf5GCzu
tDH4WxUsOts0UGyIxFrfT7vC6BCyJcdkWQugmmx7S/gvHRoTTdODTxfih5i+
Q5mhalgW2+s4qFwEqbsxUYyq4axoR/LedUbosXeqLN+hjraqZ3e0vIwx1Fvi
qd6rDp/GLzzqH2MwNtXUJ2zRwMStvYo5BSYYn87hCbs0EBi1JTnX0xSTMRpp
a0QMcESbeTF0M7wqffni+XMGSEGJaLLRDOmMZIs6P03ESLJ0xNHmELk0ih62
a+LBgR+N37suwUj2o6Sl3nPw6PTn9E9TS5B276fc60/m4Pj4CaX8iQX0i8Mv
tPtpISzJP8OuyBK7a1YWebZowc4kwG9211J0FpSdGvLSxqvBkdVXVn0HVcnw
vu772vD69U3ZHj0r6B9M9ApaPhfl4vLG3FErrNKu0iB1c+FoKZIcarOGoL2q
yZDPBD/o8OXzxTZYvds3ZG0NE39IMvItLtiC96f3JItiYbhB9jTojB3eOHDT
bCpYqIivOKoZYY/b8dGq4TwdnPVhvZ7mO0D46XIMQ6oDbrKnZqTUATLOwoOL
OGwYdpWF+ps7ojy3Iu/RejbiZy6dWXHNEdsk0nrjDDbSe/q7PcycoG+j2Jja
wcY7SnCnUuKEmx6X3xYydbFOaO6ntOHBg6emTPTWhWlOfUuSlIf+9BsJ0am6
uFqVOfDXcmcEJDSp6D3UxaqhXQ23G50x+sJE0aLJQaefdWzzBj6C2bwQT28O
XOorPtqO8nG/r7QjIoWD8amldb9ELIOd7oFyaQsHtInH/SWaAsT35Z09Ryfw
v/JMmXRegLsnokZ9VhAIrVJX+lq6gJldcIOTSKCMzUm3bXaBu8D6SEodQdwi
wdq9mymwFziF5tQTZA2HuKkFUBiecVl3qYGgdruZuDCQwukWT9P6RgLHqK2K
rmAKXaLgxxPNBPcWlPS77aewMyrfMLSNICiwdZPhSQppFYw7K18S3CplfZFL
KGw/x7oqfEVwlJMdlHadgmOcXsb21wTr7YvlVhUUemAWcmSIwPx0WsSeagpG
He7alaMEu6v5JrJGCpVj0QEm7wgi1bXsZM8pJHcdW2P/noDdUNOe0ktBXJ1k
7/aBoN56Kteij8L08Sz6lnECNwt+6p7XFDyZUknmZ4KBvDNGY28oGHy4ea5w
kkA22T6QIafwtrs2oewLwQzr2l3H9xQyC1o3tH4l2LiVORatoBCc2O7WM02Q
nVGw3GCSgnNoj+WIkuBlXENp7RQFDa8B3Y8zBIL5ke6BSgovrEe+zs4S/La/
VjE7S+E/8R4OZQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2., 0},
  PlotRange->{{2, 5}, {-4.362646449383115, 25.99999938775511}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.491222398297694*^9, 3.491222447346554*^9}, {
  3.4912224826873493`*^9, 3.4912225163746853`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]", "[", "\[Alpha]", "]"}]], "Input",
 CellChangeTimes->{{3.491219765443359*^9, 3.491219769370042*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", "+", 
  RowBox[{"4", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Alpha]", "2"]}]], " ", "\[Epsilon]"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Alpha]", "2"]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "5"]}]}]], "Output",
 CellChangeTimes->{3.491219770215873*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W", "[", 
  RowBox[{"r", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.491217105821594*^9, 3.49121711145854*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["16", 
   RowBox[{"3", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "4"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"U", "[", 
     RowBox[{"1", ",", "r"}], "]"}]}], "r"], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"U", "[", 
     RowBox[{"1", ",", "r"}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.491217112749462*^9}]
}, Open  ]]
},
WindowSize->{1543, 1091},
WindowMargins->{{112, Automatic}, {25, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 5351, 151, 358, "Input"],
Cell[5921, 175, 200, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6158, 183, 392, 7, 32, "Input"],
Cell[6553, 192, 1245, 38, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7835, 235, 389, 12, 32, "Input"],
Cell[8227, 249, 3894, 71, 236, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12158, 325, 132, 2, 32, "Input"],
Cell[12293, 329, 1136, 38, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13466, 372, 142, 3, 32, "Input"],
Cell[13611, 377, 450, 15, 47, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> star_pert3.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     90530,       2042]
NotebookOptionsPosition[     88452,       1971]
NotebookOutlinePosition[     88791,       1986]
CellTagsIndexPosition[     88748,       1983]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["x", "2"], "-", "1"}]], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "0.1"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}]]}], "]"}]}], "+", "\[Pi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"p", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "100"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "5"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", "y_", "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"p", "'"}], "[", "x", "]"}], "x"], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "y"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", "x", "]"}], ",", 
     RowBox[{"t", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1.0000001", ",", "100"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.4913957113858604`*^9, 3.4913957789858603`*^9}, {
   3.4913958184238605`*^9, 3.49139582715886*^9}, {3.4913959198418603`*^9, 
   3.4913959386408606`*^9}, {3.4913960152118607`*^9, 
   3.4913960342358603`*^9}, {3.4913964966268606`*^9, 
   3.4913965029938602`*^9}, {3.49139663602686*^9, 3.4913966362018604`*^9}, {
   3.49139670967286*^9, 3.4913967138658605`*^9}, {3.4913967653008604`*^9, 
   3.4913969998508606`*^9}, {3.4913970307748604`*^9, 
   3.4913970384218607`*^9}, {3.4913971500638604`*^9, 
   3.4913971759508605`*^9}, {3.49139723578586*^9, 3.49139725369386*^9}, {
   3.4914069803158607`*^9, 3.4914070045378604`*^9}, {3.49140771899586*^9, 
   3.4914077737138605`*^9}, {3.49140781315186*^9, 3.4914078229578605`*^9}, {
   3.4914078558848605`*^9, 3.4914078658208604`*^9}, {3.4914080896778603`*^9, 
   3.4914082612408605`*^9}, {3.4914083744978604`*^9, 
   3.4914083827418604`*^9}, {3.491471415767*^9, 3.491471430678*^9}, {
   3.4914717926730003`*^9, 3.491471792896*^9}, 3.4914720575220003`*^9, {
   3.4914728232060003`*^9, 3.491472826326*^9}, {3.491473252559*^9, 
   3.491473252943*^9}, {3.491473296619*^9, 3.491473304347*^9}, {
   3.491473334825*^9, 3.49147336831*^9}, 3.491473647623*^9, {
   3.491473785296*^9, 3.491473817453*^9}, {3.491473889722*^9, 
   3.491473897657*^9}, {3.491473970474*^9, 3.491473971716*^9}, {
   3.491557644558105*^9, 3.491557728112502*^9}, {3.491557944712963*^9, 
   3.491557967911455*^9}, {3.4915583239444942`*^9, 3.4915583241848516`*^9}, {
   3.491568082741729*^9, 3.4915680828500967`*^9}, {3.4915681533603983`*^9, 
   3.4915681536923027`*^9}, {3.491568635954014*^9, 3.491568636076601*^9}, {
   3.4915687648906403`*^9, 3.491568765753025*^9}, {3.491635220819214*^9, 
   3.49163528588902*^9}, 3.4916359915387506`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8VN0fB3BFMfaZi/AMhhlLQkRFTzWflMpS2WdSIm0ilCRFiCJLskVU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  PlotRange->NCache[{{1, 100}, {Pi, 5}}, {{1, 100}, {3.141592653589793, 5}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.4913969226498604`*^9, 3.4913970009758606`*^9}, {
   3.4913970330988607`*^9, 3.4913970414848604`*^9}, {3.4913971521048603`*^9, 
   3.4913971763288603`*^9}, {3.4913972432118607`*^9, 3.49139725450286*^9}, {
   3.49140699848186*^9, 3.4914070052338605`*^9}, 3.4914077329168606`*^9, {
   3.4914077690748606`*^9, 3.4914077748368607`*^9}, 3.4914078253868604`*^9, {
   3.49140785712086*^9, 3.49140786694886*^9}, {3.49140820308786*^9, 
   3.4914082619938602`*^9}, {3.49140837553386*^9, 3.49140838367986*^9}, 
   3.491469213301*^9, {3.4914714165039997`*^9, 3.491471432164*^9}, 
   3.4914717941289997`*^9, 3.491472058499*^9, 3.491472827134*^9, {
   3.4914732988640003`*^9, 3.491473305755*^9}, {3.491473335785*^9, 
   3.4914733690699997`*^9}, {3.49147364835*^9, 3.4914736617720003`*^9}, {
   3.4914737899*^9, 3.491473818648*^9}, {3.4914738905369997`*^9, 
   3.491473898682*^9}, 3.4914739728059998`*^9, {3.491557655889099*^9, 
   3.491557670144294*^9}, {3.491557702971292*^9, 3.491557728868451*^9}, {
   3.491557953793301*^9, 3.491557968763933*^9}, 3.4915583248390093`*^9, 
   3.49156808434449*^9, 3.491568155500358*^9, 3.491568636829463*^9, 
   3.491568767810233*^9, 3.491635245154717*^9, 3.491635286782268*^9, 
   3.495362105130528*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl1Xs0VVsXAPCTiH1ea5+zKa9LFEqUFFHULESFqFRCiRQl6UGiIpFX6SKP
VCePk6Q8isKt6P3iipT0Qoq8PqW+qIvrm3t8f6yxxm+sPcZac+655tLy2rXK
R4bD4WTgYGfLN72JgdoUjKT/f672f84fU+HCCe9gzvFJXPB2z5TLCeeCg8v7
0dchXJBvt7GmaB60LJxlHzDKhYONng3ybTwYsm5ZP66IB4I99pc6eHxonbm+
ua2eB4HelKjQhA9fPIqHHAd4sOn02xL9KD4cMlV9bGDAh4mJh2fMEAtA/Mjv
++BJPjSZakqXzhGA9IhoUC6PD3mS8OcZqwXQ3qgdrXWTD/kn1ylPThZAcjZv
eU07H4Zz5y6hFISQp9aud3y6AJbdaFImLUJQzInNjj8ngPPlp2OmDwlBmil2
MiwQgHvb/BXfCYHJQ6r1wTcEIBNpIJsJBM7w6qYK6wRgfim5KFpCIFP8uqfo
twA23etyM9Ojodmr1u0PGyHwTcIcbsym4WNnxtBpByGElWZJVCxoEG9xGuh0
EcK0hFrvZCcaLM4uU/nlI4TcwQU2riE0BHMS+RpRQvjzg3938n0aeprkhw9X
CgEmXh9x/ZsGxaET+1TvCMFFRvauwmsaDuqPU0x5JIS7SssvafTQMM90UrZm
oxCmrr0XMJeIwGR6y+eqHiFQ5QMSKxcRhOpFad9XJFDfxAm/6CGCiqPuK1NU
CLTP95095COCOAOlw/YaBIrGqTdvCBbBupof4w/qEVj5KCzILE0E3xKSSz+Y
EXgeNPZw7wsRwCUrV7KeALg4Ohe8EUGLW132RTcC/SG+3s/bRHDE1/3ZrE0E
9uqmX+noF8GWrx1c0VYCx8P6pEu5Yjhv6DikuZfA7anvfg5aiqHfRHV1UTwB
L71albbTYqiz8+bMvErAtrdgSY1EDEJqhaFmKYG5eg1uBbliUFOqlChcJ9Bn
MnzZulAMWVppNQ8qCKh9kX/VWy2G9o+c5I5qAn8ZV9gpfhJD3mCs+sdajN9v
83cbLQakT2TH+7UT8AwJPNQwlYENb0eVUj8REDQqK6+exoBp5MlNtz4TcA19
V242i4GdIfS7kU4ClgECy5MWDBQfSrWy7SUQGWHcF+TCQF1JSyj5gfn0VpfE
RTCwbvcZ/boxAme7Ji3ojGTgkaMebcmhoa+oomd+NAOb4m6eSEIrRA8U18Yx
cEp9/1TTcTTc2v6OTklm4OM+nnWADA2elb/6ynIYuCP721giS8Nh5sBg+m0G
FOtvflNWoGG2740QuTYGqrOStxvzaZBxbqUfow9R92Xt0MUjmvMiPzLwe+aO
Rne0l8nouo52Bnr4BcpRaI2+NKFnBwMeGQXxT9EHodbCqJuB10/TZhkLaCj4
pyzmJLosOWuBBfp6UJlMN3qrT3iODdrzmKQ4voeBKm+7uLXo4XfN3+J6GQjY
4v4zEO1758STm+hTa1PFwegK0/XqXWhNOf6ZUPToGgsPoz4G4oN2/DyCfmtQ
5W6PVlqgVROFjlfVHfVC5w8UMTHo2fsHrCPQz20LZOPRa/Td/j2G7va+XsI6
XFJ+MBb9+VRjE2vjrt4nUejXfg9DWK80aegNQ3d022TEoafbXY7TQXt9q9Rk
95+76L+OCRjP7bTwQlf02ifzqXefGPBM+mF4E/PTsuvRkTXo7JVcmWJ0l12I
0zPMpzp3YnwO2n7wrsJlzPd61e7KWHS6xD9xcSsDqQ1frzmjezTOaj15g/Un
n/aqiUeD6vaKY961DDSMby8v5WI+f85rGM1nwJdzqr9VHutFaWTwwEIGJPnf
xhyxXiaO95j2+5YYqqInTUn5hvepvPXZYXMxPPm865gi1vM13z/yxuWL4OqI
kY60kYBZycCKz9oi0HXOz8p9TODRtbOtNnn4nzkdmY63CeyeHMXpwf6l29L/
Phvvl6lOR+FgMAHd4y9/9V0m8LJm6WBathAWKGnIvpUSMDfPSJTrFICRv9ly
6jyB38trLv5cJoDoV0OaYZlY/yY/RUwZH7Yk205xTSOwUO3rgLw5H7IezJFq
p+D6Tu363Q94IFx2I2XhnwTOeTWHL9zMg/zKXkHXCQL++euU2vD9uOZSpa1y
HM97zisq8iEXOj5GtB/A/nA61cvvSywXemwe/GseR8BC28fjmAsX0sc8bExi
CcQZqTnl63DBbrGddEUM9vEL77fuHKPgq+OL4fRjBDq7JwyR9xSsvDLrzlA0
gVLB18m5VRSU1V813o8uqToRsvgiBf5npLsU0V/opprSJAoKQ1VW3YrC8yYE
Sy9EUHCxs/RpCPofuco13nvwfSxU+70YnSvO77bxoWCKZNEEEfqi4l7n/2yg
YF9s0tHeowQe6F3qD3KmYInrB51n6PPDm0/JLqdgi7gmuwRdrG+l98qKAg33
hKEz6Ck1dJfhQgqsi3NPxqFN9yy1rzKnwDN0VVgY2i/6jvF1E4zv89uRAPSE
sDVG24wpCHwWLOODbgqo2FY/i4IMmRubPNBE8KMgyJCChw7eaWvRbk7vSyUz
KKAGnbY5o0P/jg1Q0acgqSPAxAG9OLHSr3waBd+zth9Yhh6TCyS5ehRM/lou
WYqetCMqT4IO05+Zwvrhg1HIRAc7FMWwdqGVIpLQLnq1gayTExJ1I9CGiw5Z
sZ7hul+8Ed30V2GPDTomtXGNOlpjKgHW7eKS1croRVuumbCe2Zrjooi+Fr9x
Bus5Cve8+Ogx34aJrI2CL2SP6FLgljm53xqtZjZa/AG93najhPXqzdNb36A9
3Y+fYv1lpq2oCX219V486/zHjofr0GlKy/azHq1eGVaNnhFU6cT6Zf2zuzfR
vqb6tqwnvNDhVaDrDXItWef07MkrYb+XFOqzLs73/HUFbclbpMXaTarjcAld
ltQ8iTXnerX0AnpYP1TIOrXUYCwbHfN8ihzr/wEzzde4
     "]]}},
  AspectRatio->0.7,
  Axes->True,
  AxesOrigin->NCache[{Pi, Pi}, {3.141592653589793, 3.141592653589793}],
  PlotRange->
   NCache[{{Pi, 4.980989407260153}, {Pi, 4.013224941886822}}, {{
    3.141592653589793, 4.980989407260153}, {3.141592653589793, 
    4.013224941886822}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4913969226498604`*^9, 3.4913970009758606`*^9}, {
   3.4913970330988607`*^9, 3.4913970414848604`*^9}, {3.4913971521048603`*^9, 
   3.4913971763288603`*^9}, {3.4913972432118607`*^9, 3.49139725450286*^9}, {
   3.49140699848186*^9, 3.4914070052338605`*^9}, 3.4914077329168606`*^9, {
   3.4914077690748606`*^9, 3.4914077748368607`*^9}, 3.4914078253868604`*^9, {
   3.49140785712086*^9, 3.49140786694886*^9}, {3.49140820308786*^9, 
   3.4914082619938602`*^9}, {3.49140837553386*^9, 3.49140838367986*^9}, 
   3.491469213301*^9, {3.4914714165039997`*^9, 3.491471432164*^9}, 
   3.4914717941289997`*^9, 3.491472058499*^9, 3.491472827134*^9, {
   3.4914732988640003`*^9, 3.491473305755*^9}, {3.491473335785*^9, 
   3.4914733690699997`*^9}, {3.49147364835*^9, 3.4914736617720003`*^9}, {
   3.4914737899*^9, 3.491473818648*^9}, {3.4914738905369997`*^9, 
   3.491473898682*^9}, 3.4914739728059998`*^9, {3.491557655889099*^9, 
   3.491557670144294*^9}, {3.491557702971292*^9, 3.491557728868451*^9}, {
   3.491557953793301*^9, 3.491557968763933*^9}, 3.4915583248390093`*^9, 
   3.49156808434449*^9, 3.491568155500358*^9, 3.491568636829463*^9, 
   3.491568767810233*^9, 3.491635245154717*^9, 3.491635286782268*^9, 
   3.49536210610788*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      SqrtBox[
       RowBox[{"y", "+", "1"}]], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{"y", "\[Rule]", 
   RowBox[{
    SuperscriptBox["x", "2"], "-", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"\[Pi]", "+", 
    RowBox[{"A", " ", "x", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "B"}], " ", "x"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.4913969062348604`*^9, 3.4913969114178605`*^9}, {
  3.491639984945712*^9, 3.4916400494562883`*^9}, {3.491643244450097*^9, 
  3.491643255808186*^9}, {3.491643365872548*^9, 3.4916434301025953`*^9}}],

Cell[BoxData[
 RowBox[{"\[Pi]", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}]]}], "-", 
  RowBox[{"0.05`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}], ")"}]}], "+", 
  RowBox[{"0.0025000000000000005`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}], "-", 
  RowBox[{"0.00008333333333333334`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
  RowBox[{"2.083333333333334`*^-6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]]}], "-", 
  RowBox[{"4.166666666666668`*^-8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "3"]}]}]], "Output",
 CellChangeTimes->{
  3.4913957432568607`*^9, 3.4913957798998604`*^9, {3.4913959214708605`*^9, 
   3.4913959400108604`*^9}, 3.4913960350088606`*^9, {3.4913964982028604`*^9, 
   3.4913965037798605`*^9}, 3.49139663707386*^9, 3.4913967154638605`*^9, 
   3.49139676952886*^9, {3.4913968171668606`*^9, 3.4913968275058603`*^9}, {
   3.4913968886488605`*^9, 3.4913969119528604`*^9}, 3.49140702366086*^9, 
   3.49140774303386*^9, 3.49140783760186*^9, 3.49147331779*^9, {
   3.491473654168*^9, 3.491473667175*^9}, 3.491557744217209*^9, 
   3.491557981465517*^9, 3.491568849769842*^9, {3.49164000114704*^9, 
   3.4916400502236767`*^9}, 3.4916432577387753`*^9, {3.491643367933634*^9, 
   3.49164343106526*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\[Pi]", "+", 
   RowBox[{"A", " ", "x"}], "-", 
   RowBox[{"A", " ", "B", " ", 
    SuperscriptBox["x", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "A", " ", 
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["x", "3"]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"A", " ", 
      SuperscriptBox["B", "3"]}], ")"}], " ", 
    SuperscriptBox["x", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "5"],
    SeriesData[$CellContext`x, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Pi, $CellContext`A, -$CellContext`A $CellContext`B, 
    Rational[1, 2] $CellContext`A $CellContext`B^2, 
    Rational[-1, 6] $CellContext`A $CellContext`B^3}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.4913957432568607`*^9, 3.4913957798998604`*^9, {3.4913959214708605`*^9, 
   3.4913959400108604`*^9}, 3.4913960350088606`*^9, {3.4913964982028604`*^9, 
   3.4913965037798605`*^9}, 3.49139663707386*^9, 3.4913967154638605`*^9, 
   3.49139676952886*^9, {3.4913968171668606`*^9, 3.4913968275058603`*^9}, {
   3.4913968886488605`*^9, 3.4913969119528604`*^9}, 3.49140702366086*^9, 
   3.49140774303386*^9, 3.49140783760186*^9, 3.49147331779*^9, {
   3.491473654168*^9, 3.491473667175*^9}, 3.491557744217209*^9, 
   3.491557981465517*^9, 3.491568849769842*^9, {3.49164000114704*^9, 
   3.4916400502236767`*^9}, 3.4916432577387753`*^9, {3.491643367933634*^9, 
   3.491643431071108*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", "r", "]"}], "+", "1"}], ")"}]}], ",", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ",", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"Vp", "[", 
       RowBox[{"r", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"Vp", "[", 
       RowBox[{"r", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"Vp", "[", 
       RowBox[{"r", ",", "10"}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"Vp", "[", 
       RowBox[{"r", ",", "25"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.005", ",", "1.5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1.6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "3.4"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}], ",", "Purple", ",", 
      RowBox[{"Darker", "[", "Blue", "]"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"Darker", "[", "Red", "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"f", "[", "r", "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5", ",", "1", ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwl0F1I02EUBvA5ZY2xIruwRbgKJFgmS4ZFQytHamrlNuaMqVg2pcJY0n+h
aEVGJCExpbLacLMPySYzc6ENM43R1FwEEil9qCkyNsl5ldSavc/x4uXHy3M4
h3N2lJu0FXwej7ebPRhMLtcXxAYzo1OXScPZAW0hU/nafB4uatQFF5kf2tvV
UP49vRheH1oog97tJ4MwVcgtQsG10mUoiWuJwF/1pvUc88R+nQTq5jJSOMpf
KuCjrEEljHTGZ8AOa0C1licchWL+tmKO5qhLoCf3SBNUKKzk7VZXM5SV1LVA
V84xD7S8qyX7pbViM/NQ2hXyc40sE77P30dKb9w8Du9Iwlr45XF60Vq9nvSP
By6Yqa+sGtq8ew7X4D7ub9lQ1ZeiamMe6FZnwfldDg0cHmk2QPdE7ykY6Fqq
hNKZRBf8c66nFzq2CBpGmMbKqkY473vTBPl2eSvkQqlWyg/622DPD+FT6M1/
5YQ/5cPd8NmcnwzvrXbD05I+8pbO7oFJIvsg/GhLGIebl+9PQMPDla/U35kW
hDMxubxR5uTzRhF8kNw1Sf+rA+Tqi9gwtNw7Q2ZPz/6FNlNHFG50OvljzCcx
IXJT0pgA5jj618ENln9i+MmqiYcNO7cq4cpbIxktGhKGmUtGH1lnUCxMi9ie
l3whqF/Ni8C833ej8D9FkE4q
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "::", "\<\"lstol\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The line search decreased \
the step size to within tolerance specified by AccuracyGoal and PrecisionGoal \
but was unable to find a sufficient decrease in the merit function. You may \
need more than \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" digits of working precision to \
meet these tolerances.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.491644546810573*^9, 3.491644602341416*^9}, {
   3.4916446528374662`*^9, 3.491644663334758*^9}, {3.4916447401350317`*^9, 
   3.49164476644825*^9}, 3.491644799366775*^9, 3.49164483880853*^9, 
   3.491644904534218*^9, 3.491644937817625*^9, 3.491645267000057*^9, 
   3.491645475572836*^9, {3.491645516573865*^9, 3.491645525501307*^9}, 
   3.4916471931943293`*^9, 3.491647364390113*^9, 3.491647486080451*^9, 
   3.491647550463235*^9, {3.4916476007918863`*^9, 3.49164762724957*^9}, 
   3.4916479559212503`*^9, 3.491725385136031*^9, 3.491725427835589*^9, 
   3.495362330542243*^9, {3.495362371588279*^9, 3.49536239877394*^9}, 
   3.495362553711525*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], LineBox[CompressedData["
1:eJwVlHk0lQsXxo31SpQ0ISURZUih4ZaeV4bb9fWhiOYBCSly3TqSXMMtMkTG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     "]]}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Hk8lNsfB3BLUx5rUSkSiijLnUrRdfN9Em4bClEpZV/ql7jdG0mylSVh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     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwtkH0w1HkAh5Hy02ESdUl5V6qzvaomk8/3dJpMhRSh8lLZJE4157IOedma
PcoyyIq00qTDpVXn5Xqjcrmwu1dT7aa8tvJuWfZ7OPa6mXtmnnn+f6yPRnmH
6mhpae384n/d6lzr2LhPDK3/GdxyMSt7QII6+WP2Hf4dmBXcqOZPSVDrkKxv
WFgB28T2yAZdKWwKmZPNPnfh9Wk6s85EitaEoUCLoyKUlm96X7VeCqGjUjkQ
fQ9B22+FF0dKsaFyJkeUWo3GwJ/T4hRShAQMe0siniCvyLOF9eYv9LtYGj/9
+gXWFLGcdT++hq2syvhtwSsc8TPY4vn0DWL6PWy3+spQWKnrZFT4DqpgsQ33
0EeIL3oud7khR5ZOr8OgQycKF+Zldae0oqluPfuSRzeOLHEan7z8EfWyMa5+
ogJr6gd8uentoKdje5alf0ZLhtTWtaoDdtGNt8VhfZiOP5AZW9uJ8/f0C5qC
BjD5x7uGyLIuJPjz6+1ZQxjZw43KE3WD72ezetZiBBF2Lks1lZ8QZfL8QUOy
ErUHaZplsQKSq/UVLuxRzL6Qn40p6cHtLrfIE4FjMMl+YHXp6meYF71euWuX
ChWiUomc14tWKyevDevGscPgmSoorQ+xy/b96r52AiVP37cJ4/rRcdunboG1
GjpV5liaPAC32tiwvDUUiqmTwpbkQZyzj2Ct3fw3BPnVjc5nh2BS8otjysZJ
uHJY7K7oYSxJULgV7J7Cw8qbL3eEjeA7nmOwn+802i1MBSOrldgsymkeDf4H
H5LDL8jLlFhxJveAHW8G9dnkrZXdKJwXG/S7Fs3Cxq0shHtrFPeH7ssCZRqc
Ks7xcrMag6rF0jcuUYucK51HinPHsK38sPBPU22i8TQIX26mwjPXgM0TNdok
qjiTjmeqUPs4QbbfR4ccyil70ms6jlCq5nyrM4d8tW4Pj5MzDsm7lOErFXNI
cUzE/ROGE4g2v/Ao/oAuqQqyNj/Ln8DO6tSm1/PnEtG4j0LOqLHdwTuVXTOX
nN5gfLftvBqBapfdNaHzSJlRyG8aLYpzST7p3vZ6RCxYZ5HAoUgxXBXOadUj
b01y7QU/ffl4dfGqO216pC195pvKeArHcrNV3Z16ZJj70rkniYLtzx7c26tH
jM4c9/dIpRDX7EhcMaFHPNwF2Rb5FL9fP9TWbcQQyaRm/pOHFObz9ybwXRki
+4G9UP6YYvBy49FmN4Z0jDSbqeooZGk8nr47Q5SKPIeVDRQrKltzuZ4MWfBq
405+C4WpSN0Qf5ghXqUnkoLaKPwXuYTE/cgQP3sxj9NBccy5POARhyHBwk0Z
WV0UoszonNk4hpy+on39RQ+F7SlLSVIKQzKS8x+uHaE4P6X2TstgiGBG+7n7
KMUiSehBcRZDhDFhTcdUFPs1264Z5zLk7vdO73MpBUuzfEhwjSE1ffmdokmK
hiwW/SBkSN1xnb6maYpZwzJX65sMaWwPUypmKJZJsiWhJQyRBkioRkOh3DJ0
rbSUIf8C0xAzbw==
     "]]}, 
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], LineBox[CompressedData["
1:eJwd13k8Fe37B3BbHBEepAipZEvWkjafyVO0EKWkJKkQqSQiRaFSkayVikRU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     "]]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJwd1Qk0Vev7B3BDdJIQXYXIPEalaPbdkaQruohQNLil0kAq1BVSqWSKDNGk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     "]]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], LineBox[CompressedData["
1:eJwtU3k4lQkftfeipNGGQkXKnShpVc77kVJjZBp9KkU1JVHWhFuElHa0WUuW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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["r", TraditionalForm], 
    FormBox[
     RowBox[{"f", "(", "r", ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{0, 1.6}, {0, 3.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {1.5, 
      FormBox["1.5`", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.4914086846338606`*^9, 3.4914087009358606`*^9}, {
   3.4914087351788607`*^9, 3.4914087530588603`*^9}, 3.4914699624230003`*^9, {
   3.491470048608*^9, 3.4914700849189997`*^9}, 3.491471209098*^9, 
   3.491471256293*^9, {3.491471287752*^9, 3.49147133337*^9}, {
   3.4914714466280003`*^9, 3.4914715554110003`*^9}, {3.4914717118190002`*^9, 
   3.4914717745109997`*^9}, 3.491471805532*^9, 3.491471849875*^9, {
   3.491471896513*^9, 3.49147196963*^9}, {3.491472070877*^9, 
   3.491472098965*^9}, 3.491472485512*^9, 3.4914725328640003`*^9, {
   3.491472840601*^9, 3.491472852709*^9}, 3.491473434429*^9, 
   3.491473508715*^9, 3.4914738781879997`*^9, {3.49147392596*^9, 
   3.491473931868*^9}, 3.491474037326*^9, {3.49147410269*^9, 
   3.491474110599*^9}, 3.49147431651*^9, {3.491480101443*^9, 
   3.491480122532*^9}, {3.491557885266488*^9, 3.491557932243211*^9}, {
   3.491558035742371*^9, 3.491558102462661*^9}, {3.4915581712953253`*^9, 
   3.491558200985021*^9}, {3.491558798302825*^9, 3.491558819574739*^9}, 
   3.49164448859575*^9, {3.49164452279767*^9, 3.4916446056681843`*^9}, {
   3.4916446559415607`*^9, 3.491644666722912*^9}, {3.4916447438432627`*^9, 
   3.4916447697785883`*^9}, 3.49164480269744*^9, 3.4916448425664577`*^9, 
   3.491644908323942*^9, 3.49164494120654*^9, 3.491645270518569*^9, 
   3.491645478935639*^9, {3.4916455199996347`*^9, 3.4916455292830553`*^9}, 
   3.491647196554182*^9, 3.491647367789351*^9, 3.491647489462731*^9, 
   3.491647553243381*^9, {3.491647604584166*^9, 3.49164763104362*^9}, 
   3.4916479593383217`*^9, 3.4917253887961817`*^9, 3.491725431229445*^9, 
   3.495362333949334*^9, {3.495362374945875*^9, 3.495362402573923*^9}, 
   3.495362557097995*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", 
       SqrtBox[
        RowBox[{"y", "+", "1"}]], "]"}], "\[Pi]"], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{"y", "\[Rule]", 
   RowBox[{
    SuperscriptBox["x", "2"], "-", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.491469636775*^9, 3.491469649462*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}]], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"0.015915494309189534`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}], ")"}]}], "+", 
  RowBox[{"0.0007957747154594769`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}], "-", 
  RowBox[{"0.000026525823848649227`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
  RowBox[{"6.631455962162307`*^-7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]]}], "-", 
  RowBox[{"1.3262911924324617`*^-8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "3"]}], "+", 
  RowBox[{"2.2104853207207696`*^-10", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"7", "/", "2"}]]}], "-", 
  RowBox[{"3.1578361724582416`*^-12", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "4"]}], "+", 
  RowBox[{"3.947295215572802`*^-14", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"9", "/", "2"}]]}], "-", 
  RowBox[{"4.3858835728586686`*^-16", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "5"]}], "+", 
  RowBox[{"4.3858835728586696`*^-18", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"11", "/", "2"}]]}], "-", 
  RowBox[{"3.9871668844169733`*^-20", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "6"]}], "+", 
  RowBox[{"3.3226390703474776`*^-22", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"13", "/", "2"}]]}], "-", 
  RowBox[{"2.555876207959598`*^-24", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "7"]}]}]], "Output",
 CellChangeTimes->{3.491568835760642*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}]], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"0.015915494309189534`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}], ")"}]}], "+", 
  RowBox[{"0.0007957747154594769`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}], "-", 
  RowBox[{"0.000026525823848649227`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
  RowBox[{"6.631455962162307`*^-7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]]}], "-", 
  RowBox[{"1.3262911924324617`*^-8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "3"]}], "+", 
  RowBox[{"2.2104853207207696`*^-10", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"7", "/", "2"}]]}], "-", 
  RowBox[{"3.1578361724582416`*^-12", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "4"]}], "+", 
  RowBox[{"3.947295215572802`*^-14", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"9", "/", "2"}]]}], "-", 
  RowBox[{"4.3858835728586686`*^-16", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "5"]}], "+", 
  RowBox[{"4.3858835728586696`*^-18", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"11", "/", "2"}]]}], "-", 
  RowBox[{"3.9871668844169733`*^-20", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "6"]}], "+", 
  RowBox[{"3.3226390703474776`*^-22", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"13", "/", "2"}]]}], "-", 
  RowBox[{"2.555876207959598`*^-24", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "7"]}]}]], "Input",
 CellChangeTimes->{3.491568832555759*^9}],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}]], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"0.015915494309189534`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}], ")"}]}], "+", 
  RowBox[{"0.0007957747154594769`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}], "-", 
  RowBox[{"0.000026525823848649227`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
  RowBox[{"6.631455962162307`*^-7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"5", "/", "2"}]]}], "-", 
  RowBox[{"1.3262911924324617`*^-8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "3"]}], "+", 
  RowBox[{"2.2104853207207696`*^-10", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"7", "/", "2"}]]}], "-", 
  RowBox[{"3.1578361724582416`*^-12", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "4"]}], "+", 
  RowBox[{"3.947295215572802`*^-14", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"9", "/", "2"}]]}], "-", 
  RowBox[{"4.3858835728586686`*^-16", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "5"]}], "+", 
  RowBox[{"4.3858835728586696`*^-18", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"11", "/", "2"}]]}], "-", 
  RowBox[{"3.9871668844169733`*^-20", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "6"]}], "+", 
  RowBox[{"3.3226390703474776`*^-22", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], 
    RowBox[{"13", "/", "2"}]]}], "-", 
  RowBox[{"2.555876207959598`*^-24", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "7"]}]}]], "Output",
 CellChangeTimes->{3.491568832706402*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "V", ",", "S", ",", "w", ",", "b", ",", "a", ",", "A", ",", "B", ",", 
      "r", ",", "\[Epsilon]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", "n"}], "]"}], "=", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Epsilon]", "i"], 
           FractionBox[
            RowBox[{"b", "[", "i", "]"}], 
            SuperscriptBox["r", 
             RowBox[{"i", "+", "2"}]]]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"r", ",", "n"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         FractionBox[
          SqrtBox["\[Pi]"], "2"], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "i", "]"}], 
            SuperscriptBox["\[Epsilon]", "i"], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"2", "+", "i"}], "2"], "]"}], 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{"3", "+", "i"}], "2"], "]"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", 
                RowBox[{"r", ",", "n"}], "]"}], "-", "1"}], ")"}], 
             FractionBox[
              RowBox[{"i", "+", "1"}], "2"]]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "-", 
        FractionBox["1", "r"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"A", "=", "0.5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"B", "=", "0.1"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox["A", "\[Pi]"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "B"}], ")"}], 
          RowBox[{"n", "-", "1"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "!"}]]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"w", "[", "n", "]"}], "=", 
       RowBox[{
        RowBox[{"b", "[", "n", "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Assuming", "[", 
             RowBox[{
              RowBox[{"r", ">", "0"}], ",", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"Normal", "[", 
                   RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"r", ",", "n"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", "0", ",", "n"}], "}"}]}], 
                    "]"}], "]"}], ",", 
                  SuperscriptBox["\[Epsilon]", "n"]}], "]"}], 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", "n"}]]}], "]"}]}], "]"}], "\[Equal]", 
            "0"}], ",", 
           RowBox[{"b", "[", "n", "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"b", "[", "n", "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{"w", "[", "n", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "30"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.49140968585686*^9, 3.4914096884938602`*^9}, {
   3.4914097670658607`*^9, 3.4914098432698603`*^9}, {3.49140997062586*^9, 
   3.49140997075086*^9}, {3.491468297632*^9, 3.491468438233*^9}, {
   3.491468472343*^9, 3.491468546233*^9}, {3.491468674237*^9, 
   3.4914687242980003`*^9}, {3.491468758599*^9, 3.491468787223*^9}, {
   3.4914688725299997`*^9, 3.491468899073*^9}, {3.491468943983*^9, 
   3.491468944111*^9}, {3.491468987101*^9, 3.491469110191*^9}, {
   3.491469698291*^9, 3.491469741231*^9}, {3.4914697814379997`*^9, 
   3.491469802795*^9}, {3.491470242835*^9, 3.491470250385*^9}, {
   3.491470418219*^9, 3.491470419881*^9}, {3.491471046421*^9, 
   3.491471078242*^9}, {3.491471232974*^9, 3.491471236396*^9}, {
   3.4914716796*^9, 3.491471679824*^9}, {3.491558145435238*^9, 
   3.4915581472398443`*^9}, {3.491568503757387*^9, 3.491568523088187*^9}, {
   3.4916457404079847`*^9, 3.491645766290893*^9}, 3.491645824527416*^9, {
   3.491645857923995*^9, 3.49164588412141*^9}, {3.491646203136591*^9, 
   3.491646240737261*^9}, {3.491646272433926*^9, 3.491646272578491*^9}, {
   3.491646315485292*^9, 3.491646327441737*^9}, {3.491646381835546*^9, 
   3.491646382003992*^9}, {3.491647178972453*^9, 3.4916471800254803`*^9}, {
   3.4916489704660683`*^9, 3.4916490160660954`*^9}, {3.491649206876935*^9, 
   3.4916492071137753`*^9}, {3.491649286981885*^9, 3.4916492871514473`*^9}, {
   3.491649319747546*^9, 3.491649358526595*^9}, {3.4916494849075947`*^9, 
   3.491649485040948*^9}, {3.491650021102818*^9, 3.491650032378639*^9}, {
   3.491650069988431*^9, 3.491650070081766*^9}, {3.49172541534303*^9, 
   3.4917254166630373`*^9}, {3.491731567204321*^9, 3.4917315678422413`*^9}, {
   3.491731605649117*^9, 3.491731606233243*^9}, {3.495362218875723*^9, 
   3.4953622468062983`*^9}, {3.495362287797943*^9, 3.495362293934457*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Abs", "[", 
     FractionBox[
      RowBox[{"b", "[", 
       RowBox[{"n", "+", "1"}], "]"}], 
      RowBox[{"b", "[", "n", "]"}]], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "29", ",", "1"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.491649032789633*^9, 3.49164904498448*^9}, {
  3.491649238580505*^9, 3.4916492410067377`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3973826363156775`", ",", "0.44487846493705374`", ",", 
   "0.4790987501602301`", ",", "0.5030077593486264`", ",", 
   "0.5207896480168619`", ",", "0.5345402448387265`", ",", 
   "0.545496283882886`", ",", "0.5544335584829995`", ",", 
   "0.5618642229925058`", ",", "0.5681403146209016`", ",", 
   "0.5735119245026008`", ",", "0.5781616735211996`", ",", 
   "0.5822260600798069`", ",", "0.5858091735233855`", ",", 
   "0.588991783601967`", ",", "0.5918375302702195`", ",", 
   "0.5943972396053333`", ",", "0.596711996456482`", ",", 
   "0.5988153728262051`", ",", "0.6007350709493351`", ",", 
   "0.6024941530067481`", ",", "0.6041119739799735`", ",", 
   "0.6056048980582858`", ",", "0.6069868550329122`", ",", 
   "0.6082697768936542`", ",", "0.6094639436883064`", ",", 
   "0.6105782599158632`", ",", "0.6116204772086458`", ",", 
   "0.6125973751016882`"}], "}"}]], "Output",
 CellChangeTimes->{{3.4916500281582527`*^9, 3.491650037329755*^9}, 
   3.491650079416829*^9, 3.491731574355173*^9, 3.4917316118499813`*^9, 
   3.495362269300218*^9, 3.495362303773314*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data4", ":=", 
  RowBox[{"{", 
   RowBox[{
   "1.4738263631567752`", ",", "1.415186752574934`", ",", 
    "1.5406721862745807`", ",", "1.6192194472814951`", ",", 
    "1.6766104599411724`", ",", "1.7213151898718566`", ",", 
    "1.7568875570332447`", ",", "1.7858888987275345`", ",", 
    "1.8099901316914897`", ",", "1.830337252859938`", ",", 
    "1.847744987486492`", ",", "1.862807956201611`", ",", 
    "1.8759703963218628`", ",", "1.8875709123170195`", ",", 
    "1.897872129784641`", ",", "1.9070808868251108`", ",", 
    "1.9153623079774789`", ",", "1.9228498201451643`", ",", 
    "1.929652413574861`", ",", "1.9358599935402263`", ",", 
    "1.9415473840828172`", ",", "1.9467773640824446`", ",", 
    "1.9516029980355094`", ",", "1.9560694456223395`", ",", 
    "1.9602153811946128`", ",", "1.9640741179081198`", ",", 
    "1.9676745058124707`", ",", "1.97104165521893`", ",", 
    "1.9741975237664409`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.491649369454156*^9, 3.491649371626906*^9}}],

Cell[BoxData[
 RowBox[{"data3", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.794765272631355`", ",", "0.8897569298741076`", ",", 
    "0.9581975003204601`", ",", "1.006015518697253`", ",", 
    "1.0415792960337238`", ",", "1.069080489677453`", ",", 
    "1.0909925677657721`", ",", "1.1088671169659987`", ",", 
    "1.1237284459850112`", ",", "1.1362806292418035`", ",", 
    "1.1470238490052016`", ",", "1.1563233470423995`", ",", 
    "1.1644521201596136`", ",", "1.1716183470467718`", ",", 
    "1.177983567203934`", ",", "1.183675060540439`", ",", 
    "1.1887944792106675`", ",", "1.1934239929129633`", ",", 
    "1.1976307456524107`", ",", "1.20147014189867`", ",", 
    "1.2049883060134967`", ",", "1.2082239479599466`", ",", 
    "1.2112097961165713`", ",", "1.2139737100658243`", ",", 
    "1.2165395537873087`", ",", "1.2189278873766125`", ",", 
    "1.2211565198317262`", ",", "1.2232409544172915`", ",", 
    "1.225194750203377`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.491649341750156*^9, 3.491649344052396*^9}}],

Cell[BoxData[
 RowBox[{"data2", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.3973826363156775`", ",", "0.4448784649370538`", ",", 
    "0.47909875016023007`", ",", "0.5030077593486265`", ",", 
    "0.5207896480168619`", ",", "0.5345402448387265`", ",", 
    "0.5454962838828861`", ",", "0.5544335584829994`", ",", 
    "0.5618642229925056`", ",", "0.5681403146209018`", ",", 
    "0.5735119245026008`", ",", "0.5781616735211997`", ",", 
    "0.5822260600798068`", ",", "0.5858091735233859`", ",", 
    "0.588991783601967`", ",", "0.5918375302702195`", ",", 
    "0.5943972396053337`", ",", "0.5967119964564817`", ",", 
    "0.5988153728262053`", ",", "0.600735070949335`", ",", 
    "0.6024941530067484`", ",", "0.6041119739799733`", ",", 
    "0.6056048980582857`", ",", "0.6069868550329122`", ",", 
    "0.6082697768936544`", ",", "0.6094639436883063`", ",", 
    "0.6105782599158631`", ",", "0.6116204772086458`", ",", 
    "0.6125973751016885`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.491649309806432*^9, 3.491649312585137*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "data1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"data1", ":=", 
  RowBox[{"{", 
   RowBox[{
   "0.7098826363156774`", ",", "0.8009407828657993`", ",", 
    "0.8611891483117103`", ",", "0.9036703022463738`", ",", 
    "0.935310536079512`", ",", "0.9598105820628715`", ",", 
    "0.979350694849671`", ",", "0.9953023844791246`", ",", 
    "1.0085728889828158`", ",", "1.0197867979681654`", ",", 
    "1.0293883859842434`", ",", "1.0377024015734333`", ",", 
    "1.0449717796869669`", ",", "1.0513819052999924`", ",", 
    "1.0570767166327326`", ",", "1.0621696832422935`", ",", 
    "1.0667514677794996`", ",", "1.070895385028673`", ",", 
    "1.0746613637268798`", ",", "1.0780988695556997`", ",", 
    "1.0812490939401291`", ",", "1.084146615249683`", ",", 
    "1.0868206750973384`", ",", "1.0892961699487682`", ",", 
    "1.0915944294951214`", ",", "1.093733833449981`", ",", 
    "1.0957303046019695`", ",", "1.097597706156237`", ",", 
    "1.099348164366035`"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.491649249950528*^9, 3.491649276501191*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"data1", ",", "data2", ",", "data3", ",", "data4"}], "}"}], ",", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "29"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.3", ",", "2.1"}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0.3"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"Abs", "[", 
       FractionBox[
        SubscriptBox["b", 
         RowBox[{"n", "+", "1"}]], 
        SubscriptBox["b", "n"]], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "5", ",", "10", ",", "15", ",", "20", ",", "25"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "1", ",", "1.5", ",", "2"}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.491568334204379*^9, 3.491568400503254*^9}, {
  3.491568444767469*^9, 3.4915684647894*^9}, {3.491649380784403*^9, 
  3.4916493938432817`*^9}, {3.491649452982588*^9, 3.4916494546067133`*^9}, {
  3.491649559639501*^9, 3.491649726778009*^9}, {3.4916501548535547`*^9, 
  3.4916501553204203`*^9}, {3.495362656297305*^9, 3.4953627837792177`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQEf7M9ox5+K3v7MHirgsE6ub4LfwpdQPodDd3pp
952+11C+gMPG8oDfd1+9gfJFHKqkmmIE3r2F8iUc6oS61h3Z9g7Kl3H4a7bN
5XrYeyhfwcH+/72klpswvpLDJebYYFnlD1C+ioPtcqVv3IEwvprD68+nvsRX
wPgaDvIXo6/mzoLxtRzm/NQPMdkB4+s4cLzSvVp6CcbXcyg6X+J28iWMb+Bw
3cF18dJ/ML6hwxmtjX8yBT9C+UYOb7SYjJOVYHxjB9Gt5rIXDGF8E4eirpUz
n9jD+KYOf65NuXnaB8Y3cwgU4JRfFQHjmzvo9DUJz0uG8S0cWjMkLx3MhfEt
HYKuFe3QLofxrRziVYJ53tfD+NYOZWw/6mU6YHwbhyMbDs451A/j2zo0vTor
+W7aR3sAFBGKEA==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQEf7GeF75uyPe+mPVTAIT06re1xxR0on8PhVPv9
s70r70H5Ag57tRt3LZZ4AOWLOMjVevH6r4LxJRxkfferfJF6COXLOMzYlT1/
SwmMr+DAs1K/6PVeGF/J4XTRxbWnfsH4Kg6P99+aYaL3CMpXc1gU+XmtaRSM
r+GwOf7TC58GGF/LYUrd3e4ZC2F8HYdvkfYPP+2D8fUccu+w+rDehPENHI6d
WugU+gHGN3TYyCAX48v6GMo3cliutfegswSMb+xwTzfkdp0mjG/i4G2SedDC
EsY3dZC1T7u40B3GN3PQ3Za96FEIjG/u8HTpu1bZRBjfwuHl77xN+TkwvqWD
5ss7up/KYHwrh6AC9/ZdDTC+tYPfdPvs250wvo3Dn5mp0qmTYHxbh5mrS8+n
znpsDwD0/4pP
     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQEf7GeF75uyPe+lPVTAIT06re1xxRson8PhVPv9
s70r30H5Ag57tRt3LZb4AOWLOMjVevH6r4LxJRxkfferfJH6COXLOMzYlT1/
SwmMr+DAs1K/6PVeGF/J4XTRxbWnfsH4Kg6P99+aYaL3CcpXc1gU+XmtaRSM
r+GwOf7TC58GGF/LYUrd3e4ZC2F8HYdvkfYPP+2D8fUccu+w+rDehPENHI6d
WugU+gHGN3TYyCAX48v6Gco3cliutfegswSMb+xwTzfkdp0mjG/i4G2SedDC
EsY3dZC1T7u40B3GN3PQ3Za96FEIjG/u8HTpu1bZRBjfwuHl77xN+TkwvqWD
5ss7up/KYHwrh6AC9/ZdDTC+tYPfdPvs250wvo3Dn5mp0qmTYHxbh5mrS8+n
zvpsDwCOvYwf
     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQDQEf7Jlu3/58asp3e6iAg/pqh7uzlnyD8jkcJtbf
ezB92Q8oX8Ch6cPGZUEvfkL5Ig5/nCJrUy//gvIlHL7seHm6ses3lC/jEBfQ
rGAm8wfKV3D4p//UhmEyjK/ksEUz2mzHVxhfxSHoo9R2fs+/UL6aQ/ViT57Y
CTC+hoPwVc3t/OdgfC0H9vLjHT+Z/0H5Og48rVP6ao1hfD2H/MXTtNbHwvgG
DiY3q+3Tm2F8Q4fLgj2fgpbC+EYOkz29dP4dhvGNHYIs+01v34fxTRzm2cqF
ePyE8U0dFINS/k4W+A/lmzmo2ZSyMqjB+OYO2zO2ChyxhPEtHO4Wzqrk94Hx
LR1Ke7ee5YqF8a0cnsSW/r6RA+NbO/gYWznPqIbxbRyEG5t/JnXC+LYOs/e0
qQRM+28PABruhwU=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["n", TraditionalForm], 
    FormBox[
     TemplateBox[{
       FractionBox[
        SubscriptBox["b", 
         RowBox[{"n", "+", "1"}]], 
        SubscriptBox["b", "n"]]}, "Abs"], TraditionalForm]},
  AxesOrigin->{0, 0.3},
  AxesStyle->(FontSize -> 15),
  PlotRange->{{0, 29.}, {0.3, 2.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {10, 
      FormBox["10", TraditionalForm]}, {15, 
      FormBox["15", TraditionalForm]}, {20, 
      FormBox["20", TraditionalForm]}, {25, 
      FormBox["25", TraditionalForm]}}, {{0.5, 
      FormBox["0.5`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {1.5, 
      FormBox["1.5`", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.491568465945753*^9, 3.4915685295154533`*^9, 3.491568645517592*^9, 
   3.491568776677678*^9, 3.491644410299593*^9, 3.491645889697212*^9, {
   3.491646207880422*^9, 3.491646247366171*^9}, 3.491646277797277*^9, 
   3.491646331286954*^9, 3.4916463860488977`*^9, {3.4916471836856117`*^9, 
   3.491647189291733*^9}, 3.491649394711768*^9, 3.4916494575476007`*^9, {
   3.4916496040315733`*^9, 3.491649630493346*^9}, 3.491649694717125*^9, 
   3.491649727350609*^9, 3.491650156291266*^9, 3.49536264024889*^9, 
   3.4953626709881973`*^9, {3.4953627220423803`*^9, 3.495362784307755*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vp", "[", 
   RowBox[{"r_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"1", "+", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"b", "[", "i", "]"}], 
      SuperscriptBox["r", 
       RowBox[{"i", "+", "2"}]]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4914698420220003`*^9, 3.4914699226879997`*^9}, 
   3.4914711702539997`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"3", "!"}]], "Input",
 CellChangeTimes->{{3.49164581530958*^9, 3.4916458185564413`*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.491645819332494*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"1", "/", "2"}], 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "0.1"}], ")"}], "3"], 
   RowBox[{"3", " ", "2", "\[Pi]"}]]}]}], "Input",
 CellChangeTimes->{{3.491645650510013*^9, 3.491645719320368*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.000026525823848649227`"}]], "Output",
 CellChangeTimes->{{3.491645652993572*^9, 3.491645673156104*^9}, {
  3.4916457036793633`*^9, 3.491645720414123*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.000026525823848649227`"}]], "Output",
 CellChangeTimes->{{3.491645652993572*^9, 3.491645673156104*^9}, {
  3.4916457036793633`*^9, 3.491645720438383*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"B", ">", "0"}], ",", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["x", "2"], 
        SqrtBox[
         RowBox[{"B", "-", 
          SuperscriptBox["x", "2"]}]]], 
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "0.1"}], "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        SqrtBox["B"]}], "}"}]}], "]"}]}], "]"}], "/.", 
  RowBox[{"B", "\[Rule]", "q"}]}]], "Input",
 CellChangeTimes->{{3.491479438913*^9, 3.491479439901*^9}, {
  3.491557786538941*^9, 3.491557805161098*^9}, {3.491557990890893*^9, 
  3.491557996170204*^9}, {3.491558277548094*^9, 3.4915582830931168`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"7.853981633974482`", " ", 
   SqrtBox["q"], " ", 
   RowBox[{"BesselI", "[", 
    RowBox[{"1", ",", 
     RowBox[{"0.1`", " ", 
      SqrtBox["q"]}]}], "]"}]}], "+", 
  RowBox[{"0.7853981633974483`", " ", "q", " ", 
   RowBox[{"BesselI", "[", 
    RowBox[{"2", ",", 
     RowBox[{"0.1`", " ", 
      SqrtBox["q"]}]}], "]"}]}], "-", 
  RowBox[{"0.03333333333333333`", " ", 
   SuperscriptBox["q", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       FractionBox["5", "2"]}], "}"}], ",", 
     RowBox[{"0.0025000000000000005`", " ", "q"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.4914794417679996`*^9, 3.491557809643886*^9, 
  3.491557999685158*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", "r_", "]"}], ":=", 
  RowBox[{"q", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"7.853981633974482`", " ", 
        SqrtBox["q"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          RowBox[{"0.1`", " ", 
           SqrtBox["q"]}]}], "]"}]}], "+", 
       RowBox[{"0.7853981633974483`", " ", "q", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"2", ",", 
          RowBox[{"0.1`", " ", 
           SqrtBox["q"]}]}], "]"}]}], "-", 
       RowBox[{"0.03333333333333333`", " ", 
        SuperscriptBox["q", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["3", "2"], ",", 
            FractionBox["5", "2"]}], "}"}], ",", 
          RowBox[{"0.0025000000000000005`", " ", "q"}]}], "]"}]}], "+", 
       RowBox[{"\[Pi]", 
        SqrtBox["q"]}]}], "\[Equal]", 
      FractionBox["\[Pi]", "r"]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.491474965965*^9, 3.491475002082*^9}, {3.491475034881*^9,
    3.491475048592*^9}, {3.491475125245*^9, 3.491475135355*^9}, {
   3.491475180432*^9, 3.491475183417*^9}, {3.4914791429230003`*^9, 
   3.491479278085*^9}, 3.491479456139*^9, {3.491479965408*^9, 
   3.4914800052*^9}, 3.491557831630952*^9, 3.491558007930871*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", "0.01", ")"}], "2"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"G", "[", "0.01", "]"}], "+", "1"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.491479259435*^9, 3.491479260142*^9}, {
  3.4914794760179996`*^9, 3.491479486401*^9}, {3.49147963988*^9, 
  3.491479657399*^9}, {3.4914800181619997`*^9, 3.491480021939*^9}}],

Cell[BoxData["0.9294563238847982`"], "Output",
 CellChangeTimes->{{3.491479262961*^9, 3.491479284111*^9}, {3.491479473459*^9,
    3.4914794870109997`*^9}, {3.491479642304*^9, 3.491479659342*^9}, 
   3.491480022667*^9, 3.491557838968704*^9, 3.491558014681211*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", "x", "]"}], "+", "1"}], ")"}]}], ",", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.01", ",", "2"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4914792998929996`*^9, 3.491479314316*^9}, 
   3.4914793609230003`*^9, {3.491479520672*^9, 3.491479551425*^9}, {
   3.4914795830369997`*^9, 3.491479637513*^9}, {3.491479670648*^9, 
   3.491479679351*^9}, {3.491479750115*^9, 3.491479750259*^9}, {
   3.491480048981*^9, 3.491480068848*^9}, {3.4914801525889997`*^9, 
   3.4914801619630003`*^9}, 3.4915578601774397`*^9, 3.491558019028673*^9, {
   3.491568044051469*^9, 3.491568044256991*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVU3k41IkfnhWJQs1YlQ5H6CC1OWuN91s5IlpRsmLLXYla1VbKUW0UoiRH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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwd1Hk8lukaB/CXsZSdxyjLmWRSQ2LQSRS/uzSWlIRkpBVFimlRvB2jmDgo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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 2}, {0., 4.999999837551022}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.4914793689560003`*^9, 3.4914794232390003`*^9, {3.4914795163599997`*^9, 
   3.491479557696*^9}, {3.491479593094*^9, 3.491479619908*^9}, 
   3.491479726726*^9, 3.491479783314*^9, 3.491480041123*^9, 
   3.4914800764309998`*^9, {3.491480158021*^9, 3.491480169008*^9}, {
   3.491557857673868*^9, 3.491557864274664*^9}, 3.491558021930537*^9, 
   3.4915680466319027`*^9}]
}, Open  ]]
},
WindowSize->{869, 1002},
WindowMargins->{{Automatic, 216}, {Automatic, 25}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3325, 77, 137, "Input"],
Cell[3895, 101, 7376, 122, 252, "Output"],
Cell[11274, 225, 4693, 81, 267, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16004, 311, 867, 24, 66, "Input"],
Cell[16874, 337, 1790, 49, 73, "Output"],
Cell[18667, 388, 1557, 36, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20261, 429, 2617, 72, 99, "Input"],
Cell[22881, 503, 1447, 23, 85, "Message"],
Cell[24331, 528, 25207, 431, 266, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49575, 964, 450, 14, 68, "Input"],
Cell[50028, 980, 2706, 91, 151, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52771, 1076, 2705, 91, 208, "Input"],
Cell[55479, 1169, 2706, 91, 151, "Output"]
}, Open  ]],
Cell[58200, 1263, 5717, 134, 439, "Input"],
Cell[CellGroupData[{
Cell[63942, 1401, 457, 13, 79, "Input"],
Cell[64402, 1416, 1110, 20, 92, "Output"]
}, Open  ]],
Cell[65527, 1439, 1025, 19, 187, "Input"],
Cell[66555, 1460, 1025, 19, 187, "Input"],
Cell[67583, 1481, 1032, 19, 187, "Input"],
Cell[68618, 1502, 1109, 21, 209, "Input"],
Cell[CellGroupData[{
Cell[69752, 1527, 1442, 37, 116, "Input"],
Cell[71197, 1566, 3656, 77, 285, "Output"]
}, Open  ]],
Cell[74868, 1646, 515, 16, 55, "Input"],
Cell[CellGroupData[{
Cell[75408, 1666, 111, 2, 32, "Input"],
Cell[75522, 1670, 70, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75629, 1676, 317, 9, 81, "Input"],
Cell[75949, 1687, 185, 3, 31, "Output"],
Cell[76137, 1692, 185, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76359, 1700, 793, 23, 70, "Input"],
Cell[77155, 1725, 835, 25, 75, "Output"]
}, Open  ]],
Cell[78005, 1753, 1563, 41, 204, "Input"],
Cell[CellGroupData[{
Cell[79593, 1798, 370, 9, 32, "Input"],
Cell[79966, 1809, 262, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80265, 1817, 943, 23, 32, "Input"],
Cell[81211, 1842, 7225, 126, 250, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> stardp.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     57669,       1119]
NotebookOptionsPosition[     57223,       1099]
NotebookOutlinePosition[     57560,       1114]
CellTagsIndexPosition[     57517,       1111]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "0.2"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]]}], "]"}]}], "+", "\[Pi]"}], 
     ",", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "0.3"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]]}], "]"}]}], "+", "\[Pi]"}], 
     ",", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "0.5"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]]}], "]"}]}], "+", "\[Pi]"}], 
     ",", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]]}], "]"}]}], "+", "\[Pi]"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "40"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "10", ",", "20", ",", "30", ",", "40"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.2", "\[Pi]"}], ",", "\"\<1.2\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.4", "\[Pi]"}], ",", "\"\<1.4\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.6", "\[Pi]"}], ",", "\"\<1.6\[Pi]\>\""}], "}"}]}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"1.62", "\[Pi]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[CapitalDelta]\[Phi]"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.491635309372707*^9, 3.491635342795383*^9}, {
   3.491635382387862*^9, 3.4916354274815493`*^9}, {3.491635463866993*^9, 
   3.491635499770185*^9}, {3.491635559157385*^9, 3.4916356527493067`*^9}, {
   3.49163570492352*^9, 3.491635776146289*^9}, {3.491635807323045*^9, 
   3.4916358916315536`*^9}, {3.49163674451784*^9, 3.4916367581147127`*^9}, {
   3.491636811686274*^9, 3.491636829803945*^9}, 3.491636866283588*^9, {
   3.491637048185207*^9, 3.49163704917356*^9}, {3.491637381294901*^9, 
   3.491637388132901*^9}, {3.4916378995751047`*^9, 3.491637921042569*^9}, {
   3.495361489292651*^9, 3.495361522261382*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1XlUjWsbBvDdqN2493733s2KhAaV0ES9l3YHKaKQ09EkfUIdSoZokiR0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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV2Hc81d8fB3Cbj3kvkiSUSEj25r64GigpilQiJYmshmRFRghJsomIlpLQ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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13c8Ve8fAHCb43IpIyt7b9fmcj5GUbIlI6NEvlJGiEIKpRRSiYpkZCWF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     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJxF1nc4V/8XAHDJuj7I3nvzMT4fZHNPpEjZWZWsaIiMSoUklJL9LaNsCQ0V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     "]]}},
  AspectRatio->0.8,
  Axes->True,
  AxesLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox["\[CapitalDelta]\[Phi]", TraditionalForm]},
  AxesOrigin->NCache[{1, Pi}, {1, 3.141592653589793}],
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{1, 40}, {Pi, 5.089380098815465}}, {{1, 40}, {3.141592653589793, 
     5.089380098815465}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {10, 
      FormBox["10", TraditionalForm]}, {20, 
      FormBox["20", TraditionalForm]}, {30, 
      FormBox["30", TraditionalForm]}, {40, 
      FormBox["40", TraditionalForm]}}, {{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {3.7699111843077517`, 
      FormBox["\"1.2\[Pi]\"", TraditionalForm]}, {4.39822971502571, 
      FormBox["\"1.4\[Pi]\"", TraditionalForm]}, {5.026548245743669, 
      FormBox["\"1.6\[Pi]\"", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.491635321135459*^9, 3.491635344203206*^9}, 
   3.491635392283246*^9, {3.491635423119899*^9, 3.4916354284041443`*^9}, {
   3.491635474813685*^9, 3.491635501147957*^9}, {3.491635635604596*^9, 
   3.4916356535148983`*^9}, {3.491635712276833*^9, 3.491635776955121*^9}, {
   3.491635823849978*^9, 3.49163584460116*^9}, 3.491635892230267*^9, 
   3.491636759079587*^9, {3.4916368126538067`*^9, 3.491636830475048*^9}, 
   3.491636866993758*^9, 3.491637050143094*^9, 3.491637388932534*^9, {
   3.4916379016976547`*^9, 3.491637921824291*^9}, {3.4953615137134*^9, 
   3.4953615233731956`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pp", "[", 
    RowBox[{"x_", ",", "B_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["x", "2"], "-", "1"}]], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "B"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}]]}], "]"}]}], "+", "\[Pi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tt", "[", 
    RowBox[{"y_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"\[Pi]", "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "B"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "B"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}]]}]]}], "+", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "B"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}]]}]], 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}]]]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "y"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"x", ",", "0.2"}], "]"}], ",", 
       RowBox[{"tt", "[", 
        RowBox[{"x", ",", "0.2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"x", ",", "0.3"}], "]"}], ",", 
       RowBox[{"tt", "[", 
        RowBox[{"x", ",", "0.3"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"x", ",", "0.5"}], "]"}], ",", 
       RowBox[{"tt", "[", 
        RowBox[{"x", ",", "0.5"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"x", ",", "1"}], "]"}], ",", 
       RowBox[{"tt", "[", 
        RowBox[{"x", ",", "1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "x"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1.0000001", ",", "40"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"1.62", "\[Pi]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"1.42", "\[Pi]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Blue", "]"}], ",", 
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.2", "\[Pi]"}], ",", "\"\<1.2\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.4", "\[Pi]"}], ",", "\"\<1.4\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.6", "\[Pi]"}], ",", "\"\<1.6\[Pi]\>\""}], "}"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.2", "\[Pi]"}], ",", "\"\<1.2\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.4", "\[Pi]"}], ",", "\"\<1.4\[Pi]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.6", "\[Pi]"}], ",", "\"\<1.6\[Pi]\>\""}], "}"}]}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]t"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.491635954810596*^9, 3.49163607611594*^9}, {
  3.491636114430167*^9, 3.4916364391627607`*^9}, {3.491636498720415*^9, 
  3.49163654144681*^9}, {3.491636662959041*^9, 3.4916367196406813`*^9}, {
  3.491636891288813*^9, 3.491636908690741*^9}, {3.4916369571880417`*^9, 
  3.491636972725576*^9}, {3.491637109157419*^9, 3.491637112929392*^9}, {
  3.491637363180416*^9, 3.491637372758883*^9}, {3.4916379276040773`*^9, 
  3.491637927892497*^9}, {3.4953615649083767`*^9, 3.4953615833726587`*^9}, {
  3.495361652905261*^9, 3.4953618395387907`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], LineBox[CompressedData["
1:eJwd1Hk01esaB/AdbvXb9ub97V+01EamFJKSoZTzEJ0MN0PG5i3KOUWSMhZl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     "]]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], LineBox[CompressedData["
1:eJwd1Xk8lVkfAPA7WvRc997neewib7KG6iXqrW78xGVCU4MsZd/GkjV1kYZJ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     "]]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJwd1Hs01FkcAHDy6jcz9854lBKGYZTyqihJ+nLWGNarWnW8QkseJeXdqlab
LVRWNiK02ZKUzUqklJFImBCtCFFKhGxCKTv2/vxxz/d8zrnn3PP9fu/3q70r
bGvAAikpqWBy6Oii/rzqLY+CjqyO+RilS534ascAn8jhzG4BAy7vu21XVMaA
xWoHMgpvMkAx+pHNSgETSuVnl9haMeFNCUeoOccE54Itj/VHmKDi9TAn6BUL
4pY+D3xdwoJLbsOD76ZZkNB4sK3jIQukD3l4+zARVIabZT58xoLxO+kNJ1cj
qO/EzX2fWPAuo2zgUiSCidjxKHl9BH2Zmk7Qh6DRqNyOcxBBcqUqOv0ewYWj
nu5rjyKo6mzRiJ1CcErj62tJIoIyV538DQwMVxp2/nPxHII2JZFlszGG+O2g
/FMJgniN7TaloRiCEi/MLHmBIJz1kXvuAYYacy9eAQvDfhfNQ6I6DI8VfJvn
MIaeU4lwvwHDXc9osFTEMBKeprHpKYYBoa2n/yIMd+q5/UEvMVwMcN+brI5h
8SK9BIMJDCnmabe69DBcLo1PWzSJwWPR4vrW5Rg+7BmZ6Z/CYFAs63V7BbmX
M2StPYNB6jp3mdtKDF/KqSc7JBjKe2W39RtgKFTID1OUZcPfTuVDv5M8NMUh
TD9iC/lG1wpikzgzlWziqI2epW3EynP8CRHx3YIk7wFi1hd5ZiuxWI99/j3x
Oj2/mibiMryjZIhYqTflYCnx15Czw73EL478sEtIbHBEq+kGsSDP03Fahg1j
vVHTycRaVWYFZ4gt738S+BC3DsYw0xawoe1VmeCjEQaqxrekZg6D82TgaLUh
htokOS25EVKH0ezuaD6Ge6PBZwOGMXhe+cx9rosht3JhbuU7DJFjcnxTYteL
Z7Ts32DIG7j97A0PQ4dYUv2hB8N/FX5+OloY3P68UJsoxsBhtKutUMPA7e6N
nM0ndUw/PNJM+ieMSin5RYjhpWx3++5xBMFODMluWwzmk0bL4z4gMA9TiRHa
YLCJ9Y79bQyBcyHbTMYSgxhNrqgYQfDR+pvIneTVc4TrxBhC8MohwzOL9Dmy
zzWjrB8BJ7rvQSOJmev1am3aEMQuqHK4Rv7rz/XiLnE5gtW2xytn9yPQY1tb
DJch6DnwJMQlFIGS2vmd8sSK+zSLpgIQXFyW8tmmFIG7dGutYAeCRypKiXXF
CIbtrpvKWCBQT7039u9VBNJHT+dpSCHIcFC1eJuNYPDO5zjrVBY4zA5KXBIQ
dEitiU1qZ4K0XMTSDl8ERh516hX6TDAObAhRtCXz0nJNNj2fAWLOmVmFNQh8
Df1fnrRlwJrtcx65fAT65exE2WkKJhln3ezVEeQa56yyr6JAWMWZdlmMoKJH
FLo2nQLf0VhkpYSg066F/10kBV1dXO31bPJ+sH71E28KrviYlzsgMl+xMZM8
Rwq84iuX9JM5D8l+G1ezmYJrm62efmQgcHOtLw5fT8H01dwmD2JJTvbrWRNi
mYWXRygEb2RQ0k0DCsxMC87lE7sv20QF6lPgFOYfGE6c4F5YoLucgu2ho99c
iYMfxmwu4FMgMln2fiNxZzOj+ZguBRMR4YcNiL/nefHqdCjQdCxt4RHnpf4h
BOLMY6yt6sRTOTHMbrL3RF8KU1SJy8aLFmYRu10ITFUhljL21gskDnA+7qdE
fH1pUYwtvS/bt01xiLdFSKUYE9uaKnNoxyCLBVzierkfg9jEM/o3nFWIl0oL
5jBxcXDxKIvYRK+9gnZzXqS7AnGXls6vtDWT+SIZ4lvrivxp3wg9z5Qmvqkr
caS9x0nZZU6bgq26Rla0B1xXa0qIo90EprTrxH4b/iP2r5E3pO3Dd7kySyw+
HbeCNk9y3Zz2TqEhn7ZaTvb4N+IIhoIObY/JvGra9p5/adPmb0nNpa22sESL
dtNV7gnaVbrK8+bJNcXQfhRfyKXNnNi2l/Ypnte8D0TN+tNWyl0179K+IT/a
/lmq8w7sD/ChPb1PYd7/A1ayego=
     "]]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJxd03s0VVkcB/DbeFzn7Ks8o5fo6VFEDyKtXyQRUh4xyuNed1ZhCCXUVJ6j
yKOJaDImqunSGumljOs1N6aoQbLkVQoRNR5Fk9Tsc8/+Z/rjrN/6nN9ev732
95ytww/ZKfyGw+EcwA9TR+2CSvoWURBXFyitw1PDXpQJDfbr71DImIbWt+LQ
3GQaFmyQ1KifoOGSQq5J5QQNTg/yD/wyQsMWR+v1KAjBvVcW0Z7eCI5rjdTL
tyF43TSjf78YgcMuSuHVMwSJg9MTshIEvTkQMdmPwGwwMKHzPgK1eP2D78cQ
xFl1cQoeIzCfSu36LMMDLhIfX9qD4PCpFRVKXB4IfkjflfASgYKv65Uyigdg
UTCS1odgzrw4i3FFHsSnFelVDyCYGSDXdl6FBxsc360xGUbQb/TRd64qD/KN
YvJTsHvBQt4LO3zCsqkM+4G9yJOPfeOvMW4VdoHT4JXV2JFZvlvzsM2RuWwz
nqeVvN3dCzs/IGQzYGeGlosnhhBwYoqeZynxoCXpfVPLawRO/sfdV8vy4FOl
fLD4BYKAwurKqKcIOlLPC83xeQXZqsrcVgR3d6TYbK1DYKJ75MaPzQhEi+uu
7LyH4IjLHwPCegQyG4oee1cjWHVg2lRUjqBGpsXE9y6ClERx/8NcBBMRvrbO
IgS/Rpu6Zu1BEP7q8hKfkwh4lRl+pzzx+5xbTYlJCCajUmwT3BDcLn0nKklE
sNJF//tIRwSxgouqynEI5HNFfqGWOBfJZrUPhxEE7TjJb16AoNZ7Ozc4GIFX
Y6OZQQ8NWTNGOUru+DtGLbSr6aJhFqcjrMoVz+s29NrTTkOt6uqpcBcE3mW5
xXmPaTh6/aBVrzOCN82v9d1raTDz07Yf3Ibzc+gPy7iK/5u7AX/HWOH9+fWb
hEdo+P1QX0eDMQLx0U1hZXo08GuHi4s1ENhK1DnRy2koUZWMy2JHSI4VWy6l
QU74QmH3bAQ2AzqCJm0akgydM2ep47yuRhTqadJQOGu6PFkFQcWn06M5XBr2
RZamtSgiyLGWPPcYpMBar1oxRQ6B0Pypt1kpBcZZMu33P9AQMDswU3yLgjc7
o2yDsQ30PEy33KRAXuNSoyq2U3ZBgV8JBfq1H3T5kzRsFPwWWFVEwbemEWcR
vhfPjLtNNS9QkL3XrDR1HPej/h2TS6UgQ7OOtvqHhqH+zslzIbh/MdnlyQAN
Gfp7Thpuo2AdX272OM55EU+g6r6OAud9nJGEbhreb1wrkFtBQbTyhS4uzl27
5uEXreUUNC+uWCbspMFQ1lEpbAkF6ZaTSWrY9jcdf1q3mILL6g15Yx002MXa
LjuH73V6uZ3GS+z79459twU7JSrbpwNb17M7Uhu74LafVhu2ZEDjDA9bN2dh
Qit2TKZKkAz2GcvolifYg5qazl90KFhjXXyCcdEMkcE0dkNPlT/jj/bq6z9h
WxhZuTEeT8won8L+LLjmyPiyoiCecZ/MfnvGoT4/BzJOnq9sxzhEs9+bsdtV
/62MjYJ2ezLeljdf6hAPsTvj1vopW8bLu/zdGNekD0ldXvrIlbFKVa/U8bmx
UocF9Ej9tsRXarepZ+z63h1SO/uydvCxl3qVGuv6hbZSfx7vlnpFjo3UeX2s
DRaxduhhzW3eLLVaN+uZeaxDOlk3H2bt38H6kR/rve2s+c6szz5l7WnDOpj4
T0vW19tY55uxHiJWW8takawPN2F9g/SvrWI9Spxh9P95DYaso4gtiPnE7StZ
PyQ+R1xIvJ84i9iV+DSxFXEG8RriQ8QGxELipcQexDrEImIt4gri+cSNxPOI
/YnnEpcSzyE2+8p3vnInsSZxGvF/Bc4QCA==
     "]]}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxFxQss1AEcwPE/mfU4eZ6J87g4yzE7b508jkaeK8TR3IhrtXCHTdNdJT2M
leyGGGuFSlo1j+XYsklTTB7NI+Fuh5k5XXdOJzmnx+b3+27ffajnefFcfYIg
Yv/+z/r1aWuCUAbvabE7elbHQO8d+lSpzUCFTmLDrX6Uk1S7ripVgUd72EOL
xmqw9eZM0Ud7DdhtMvu1IlgLchlmsbn9BiF7qked7Qo0B8HLFR2erndMwFQW
7SFp3BwkKUfUDUuWYIBrlKkt0xokB85eIhXbgim0+LTJcAeQm29/oUFBBRPe
7ZczrzqCNWqhkanOCbRSpphIG51BwWr8g9uux0DKy04FddIFNE9+ItcUuoJy
ojWrSesG6ufZ9EY0uYPXeBODMksGWFs22ly/hnKOVMbl9XqA5BbOW88ST1Be
l3GYn+QFtpfnO9VRvEFH1akDEgna2ZMgedTmA/rcys6LLvQFp153bxRE+4HU
08PhYoo/mKZcS1qRomI1K7mq4zhooGkmuxUxwe2cz41SZgBoGkl3MDY6AVo5
Vp+jj6NB6d6lfU8DwcQGGf9kdhBIjkt0WXQPBgVtOys6IgTMCmBTSjLROc1w
RNgISs9pTjXzY4HKhZKY6Vo0vFzg+00/FLTwEOx+4aJdovk3MwPoKi2VbccI
A6vF81K2CG1ncYTGVejYkMRqoBolzUvPeNWhJXoL/UaPUX7U8vP3r9CoOQXP
bRC9yOWRFofQu4ofLXXDaB+hkhmOof40dYJsCqXlbvrVLKGhm1cmYpbR9OJf
/H0raINo6wVfjpp1bdtEr6OMEKFYbwONG9Qmin+iZbM792lb6LOs6/S53+iH
77oBkRZdKLyRGalDif+dBP8AOawt2w==
     "]]}},
  AspectRatio->0.8,
  Axes->True,
  AxesLabel->{
    FormBox["\[CapitalDelta]\[Phi]", TraditionalForm], 
    FormBox["\[CapitalDelta]t", TraditionalForm]},
  AxesOrigin->NCache[{Pi, Pi}, {3.141592653589793, 3.141592653589793}],
  AxesStyle->(FontSize -> 16),
  PlotRange->
   NCache[{{Pi, 5.089380098815465}, {Pi, 4.461061568097506}}, {{
    3.141592653589793, 5.089380098815465}, {3.141592653589793, 
    4.461061568097506}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic},
  Ticks->{{{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {3.7699111843077517`, 
      FormBox["\"1.2\[Pi]\"", TraditionalForm]}, {4.39822971502571, 
      FormBox["\"1.4\[Pi]\"", TraditionalForm]}, {5.026548245743669, 
      FormBox["\"1.6\[Pi]\"", TraditionalForm]}}, {{
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {3.7699111843077517`, 
      FormBox["\"1.2\[Pi]\"", TraditionalForm]}, {4.39822971502571, 
      FormBox["\"1.4\[Pi]\"", TraditionalForm]}, {5.026548245743669, 
      FormBox["\"1.6\[Pi]\"", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.491636078002104*^9, 3.491636116315915*^9, {3.491636149366499*^9, 
   3.491636164883794*^9}, {3.4916362040162277`*^9, 3.4916362138455353`*^9}, {
   3.491636248737117*^9, 3.491636260150105*^9}, 3.49163631752561*^9, 
   3.491636364961342*^9, 3.491636424078053*^9, {3.491636509553014*^9, 
   3.49163654419566*^9}, {3.4916366703285427`*^9, 3.491636723396494*^9}, 
   3.4916369125970507`*^9, {3.491636962820033*^9, 3.491636975521452*^9}, 
   3.491637116459071*^9, 3.4916373764035597`*^9, 3.491637931510309*^9, {
   3.4953615691339817`*^9, 3.49536158779397*^9}, 3.495361659870966*^9, {
   3.4953617210127068`*^9, 3.495361745958838*^9}, {3.4953617861583643`*^9, 
   3.495361842876658*^9}}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{75, Automatic}, {Automatic, 32}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3240, 97, 203, "Input"],
Cell[3810, 121, 36179, 605, 310, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40026, 731, 4827, 142, 368, "Input"],
Cell[44856, 875, 12351, 221, 301, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> straightbelt.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    200167,       3635]
NotebookOptionsPosition[    199719,       3615]
NotebookOutlinePosition[    200058,       3630]
CellTagsIndexPosition[    200015,       3627]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Opacity", "[", "0.3", "]"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", 
        RowBox[{"Cos", "[", "t", "]"}]}], ",", "y", ",", 
       RowBox[{"0.5", 
        RowBox[{"Sin", "[", "t", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Opacity", "[", "0.6", "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "10"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.494853444417376*^9, 3.49485367676482*^9}, {
  3.494853717435688*^9, 3.494853771975275*^9}, {3.494853816153863*^9, 
  3.494854006492216*^9}, {3.4949185210240602`*^9, 3.4949185364755983`*^9}}],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFmLGKE1EUhoOWlj7BgohvMbWFjY8g7FaGbbRWfAtbSytB2PbCxSe4bbBJ
sc3iCnZW6yJzAvN999dACPPl5Mw5X04md+7Zq8uX5w92u93v++fD++fZ9xdf
7+5+tnrdrY+LN18+Xu1vxD8/evx+f7gWv/309uLJ86P4+d88hxA/Au/i9Qjx
S8gvvtYT4o/ia7/iqx/x9TjxVl7pmbw8k5dn8vI8jx+Bd3HWRc8hv3h5DvWL
l+fgR7w8B97KH/shr2Py8kxenufxI/AuzvPTc8gvXp5D/eLlOfgRL8+Bt/JE
z+T1efI6Ji/P8/gReBfneeg55Bcvz6F+8fIc/IiX58Bb+aBn8vJMXnnJ63ge
PwLv4sxHzyG/eHkO9YuX5+BHvDwH3qpveibfzvMI8zzCPDN+BN7F+Tl6DvnF
t/Os+sW38yw/4tt5Fm/V39xzD5578NyDZ8aPwLs43597Vn7xrWfVL771LD/i
W8/i//1fp+d5/76ept//v+fVftOjPIf84uU51C9ensnLM3l5DryxXszziWOe
TxzzfOKYZ8SPwLs43mf8EvKLY55ZvzjmmX7EMc/kjd8/rs/B8wieR/DM+BF4
F6e/uWflF8f1OXhWv+K4PgfP4o2/J6w35Jkc6w15nsePwLs4PdFzyC+O9YY8
h37Fsd6Q58BrvRrm+Rjm+Rjm+RjmmfEj8C5OH/Qc8otj/RzmWf2KY/0c5lm8
8XqP+0F5Ji/P5LgflOc57+Lsm55DfnHcD8pz6Fcc94PyHHjj/yf2N+SZvDyT
Y39Dnue8i7M/eg75xbG/Ic+hX3Hsb8hz4I3rEezXyTN5eSbHfp08z3kXZx/0
HPKLY79OnkO/4tivk2fyb8/ePT1c/Wj1Sv/k6/ES4sWRX98vOfKLp/p5H4B4
1ZP88Ly/Ply/3h9uW72CL4FXPPMs5FVfys/6Ky7VH84rP4jX957q53n/AFFq
R+w=
    "], {{
      {Opacity[0.3], EdgeForm[None], 
       GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
         
         "]]]}, {}, {}, {}, {}}, 
     {GrayLevel[0], 
      Line3DBox[{246, 1, 242, 227, 16, 31, 46, 61, 76, 91, 106, 121, 136, 151,
        166, 181, 196, 231, 248, 211, 244, 236, 212, 213, 214, 215, 216, 217, 
       218, 219, 220, 221, 222, 223, 224, 233, 249, 225, 245, 237, 210, 195, 
       180, 165, 150, 135, 120, 105, 90, 75, 60, 45, 30, 229, 247, 15, 243, 
       235, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 234, 246}]}},
    VertexNormals->CompressedData["
1:eJztyLENABAUQMEfJjGJHYwgUVtdq6MXG9xLXnOlzzZSROx7jl+rcs4555xz
zjnnnHPOOef89QMOQClu
     "]], GraphicsComplex3DBox[CompressedData["
1:eJx1mwl0ldXVhmNBBikiyBBEZIhBBJkMCshwkFGBCvLz86uFWDAgAiFiwYpU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    "], {{
      {Opacity[0.6], EdgeForm[None], 
       GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFmXXUF1UXhWfOAIoBGCgq0qAIEtIiCCKoCBIqoYgISKkgId3dYJAmdncn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          "]], 
         Polygon3DBox[CompressedData["
1:eJxFmXf8j+UXxu9hJBGhIUWDyKpQRCqKJIqK0DKaqJR2ITsZpSU0pVLRNioU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          "]], Polygon3DBox[CompressedData["
1:eJwt1VdwFVUAgOF7Q5EIpNBrQkJJDFJCSagKKCCC0vTFggqKgkA0CNKRaNQZ
ddQXnREQbEAgBEEEHMACQqQoWFBUFHt31BlRESzfmXse/tnz/3P27mb3nE3e
5LIJs9ISicQNqIdu5CU8m0wkMpCnFfBteIqno622hverk0ic67hEq9WGGbfQ
tvJCDNdWaSVafccF2qvaYOO92MRbo1jL51uxkifRQhvC92FzuCb6aIP4HtTw
VugZr1uLF3h7lGgl/GVs4M1RpJXyV1Adfh9dtUKe7f6e4S1je1zrrSUc79B2
GD5m3Ev7j8/Gdq2jlqGt4k3RReukZWqreTMUaCu0vlpdx3nabm25cR+tjuOd
2i6tt3EzbT3PiX9HL62pVhX/tr5ad62Jtoa3ic8vzNuFdbxJvJeHeQ/zzvAy
PK+t1kq1cxwXaq9pG4z7axmOFdphLde4kbaCZyE/roMs7en4/Irie2usPRmv
2zk+5+baxrB+MEAr1nZiLc+O8x7hPc07y2/DZu1RrVj7h9+OLdombYCW7Vip
HdWmG3fRjvMxWKTN1r7Ep/wSzNWu5LnmHeIX4mZtitZJey/Om6PdqHXWjvFR
8dwrtBztIL8AU7XRWittLy/FtdooraW2J7wzXKON0Vprr/N+mKSN1dpo+8Mz
Sab23PVaR+0dPgLl2nitnfYGH4Qp2lXauzgcrxGuO5G3N+8AH4ybtOu0fO3t
sP/CM4zndtDe5EMxIz7TdC0r7suwDtYb19MaOc6NazKsjfpa47hOd8e9n6al
p6X2wo64z/8N56el1lp4l88ZJ81r4Fge98w447ZaLR+IyVqVVldr6DhH26k9
YXwmnI9btWqtxriBeZmO8+O3JOyjs+F+MEPbqF1tnGfeW3wYZmoPaOdrfyVT
86rjnj4d7pvfgnXaJH4MR3j/+I7CM30fR+N7C/f8EO/u9/7ms1CjVWi/4js+
AZXa3fw3fM8n4l5tGf8F3/LxuCeu3UK/dzLOC+cu1X7GN3wcKrQF4ffxRVz3
i7X54bfwOR8d98I0/nG4bz4kvvMc3tA1lvPMZOrbHvbRCXwQ10Z4VmX8s3B+
XENhTc4M+wof8ovCftXCP46T+IhfHNdaebg3fMJHxr21iP8Q9ia/DEu1Jfwn
fM3HYpn2IO/m/k6H+4jv8n6tq/YHn44qbbh2AC/y3PCetJH8ELbHb85AbQQ/
iG28Q/wOLeY/4it+Oe7SKvl5rvF7XAdr4zMo0E7EZx/ub154F+HZ8EuxULuP
F5l3ik+La2ioth9beLtk6psd9v4R7OM9wvqI36HjYV/H/Ts1rtNT+DOsPazU
/gctpNv3
          "]]}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0bkuRFEAx+FjMAZjeQFEK+gFvaDSCDqFoCAKQS+MvRD0gl7CE/AE9n2J
iNgaOxHx3VD88v1v7ilOckrbe5t60kIIfXpTtJ90pUIVxUIoYTkrWc1aNqre
bmMLu9nJIQ4wxQWN2Cuc4zqXuMkbfWhbL3rQTnTeBXY5yj2muM8DjdmHHOcR
J3jMSZ7wVFP2Gad5zhle8FafutSrHrWlVffZ4CLXOMtlzmvYHmU/B9nBLjaz
lQ2qs2tYxQqWsZjXeleBnnWvfCXdJ485TDLB3OhbcTubGUwwxqzw9yhxZOon
+q9vpesrOqe7//f7Bfq1O5E=
        "],
        VertexColors->None]}, {}, {}, {
       Line3DBox[{250, 400, 251, 410, 270, 420, 829, 280, 430, 834, 290, 440, 
        300, 888, 450, 310, 460, 843, 320, 470, 847, 330, 480, 854, 340, 490, 
        350, 906, 500, 360, 510, 865, 370, 520, 869, 380, 530, 390},
        VertexColors->None], 
       Line3DBox[{252, 401, 253, 876, 411, 271, 421, 281, 431, 835, 291, 441, 
        301, 889, 451, 311, 897, 461, 321, 471, 848, 331, 481, 855, 341, 491, 
        351, 907, 501, 361, 915, 511, 371, 521, 870, 381, 531, 391},
        VertexColors->None], 
       Line3DBox[{254, 402, 255, 877, 412, 272, 883, 422, 282, 432, 292, 442, 
        302, 890, 452, 312, 898, 462, 322, 903, 472, 332, 482, 856, 342, 492, 
        352, 908, 502, 362, 916, 512, 372, 921, 522, 382, 532, 392},
        VertexColors->None], 
       Line3DBox[{256, 403, 257, 413, 827, 273, 423, 830, 283, 433, 836, 293, 
        443, 303, 453, 842, 313, 463, 844, 323, 473, 849, 333, 483, 857, 343, 
        493, 353, 503, 864, 363, 513, 866, 373, 523, 871, 383, 533, 393},
        VertexColors->None], 
       Line3DBox[{258, 404, 259, 878, 414, 274, 424, 831, 284, 434, 837, 294, 
        444, 304, 891, 454, 314, 464, 845, 324, 474, 850, 334, 484, 858, 344, 
        494, 354, 909, 504, 364, 514, 867, 374, 524, 872, 384, 534, 394},
        VertexColors->None], 
       Line3DBox[{260, 405, 261, 879, 415, 275, 884, 425, 285, 435, 838, 295, 
        445, 305, 892, 455, 315, 899, 465, 325, 475, 851, 335, 485, 859, 345, 
        495, 355, 910, 505, 365, 917, 515, 375, 525, 873, 385, 535, 395},
        VertexColors->None], 
       Line3DBox[{262, 406, 263, 880, 416, 276, 885, 426, 286, 887, 436, 296, 
        446, 306, 893, 456, 316, 900, 466, 326, 904, 476, 336, 486, 860, 346, 
        496, 356, 911, 506, 366, 918, 516, 376, 922, 526, 386, 536, 396},
        VertexColors->None], 
       Line3DBox[{264, 407, 265, 417, 828, 277, 427, 832, 287, 437, 839, 297, 
        447, 307, 894, 457, 317, 467, 846, 327, 477, 852, 337, 487, 861, 347, 
        497, 357, 912, 507, 367, 517, 868, 377, 527, 874, 387, 537, 397},
        VertexColors->None], 
       Line3DBox[{266, 408, 267, 881, 418, 278, 428, 833, 288, 438, 840, 298, 
        448, 308, 895, 458, 318, 901, 468, 328, 478, 853, 338, 488, 862, 348, 
        498, 358, 913, 508, 368, 919, 518, 378, 528, 875, 388, 538, 398},
        VertexColors->None], 
       Line3DBox[{268, 409, 269, 882, 419, 279, 886, 429, 289, 439, 841, 299, 
        449, 309, 896, 459, 319, 902, 469, 329, 905, 479, 339, 489, 863, 349, 
        499, 359, 914, 509, 369, 920, 519, 379, 923, 529, 389, 539, 399},
        VertexColors->None]}, {
       Line3DBox[{541, 690, 540, 410, 542, 779, 876, 543, 780, 877, 544, 691, 
        545, 827, 692, 546, 781, 878, 547, 782, 879, 548, 783, 880, 549, 693, 
        550, 828, 694, 551, 784, 881, 552, 785, 882, 553, 695, 554},
        VertexColors->None], 
       Line3DBox[{556, 696, 555, 829, 697, 557, 421, 558, 786, 883, 559, 698, 
        560, 830, 699, 561, 831, 700, 562, 787, 884, 563, 788, 885, 564, 701, 
        565, 832, 702, 566, 833, 703, 567, 789, 886, 568, 704, 569},
        VertexColors->None], 
       Line3DBox[{571, 705, 570, 834, 706, 572, 835, 707, 573, 432, 574, 708, 
        575, 836, 709, 576, 837, 710, 577, 838, 711, 578, 790, 887, 579, 712, 
        580, 839, 713, 581, 840, 714, 582, 841, 715, 583, 716, 584},
        VertexColors->None], 
       Line3DBox[{586, 717, 585, 791, 888, 587, 792, 889, 588, 793, 890, 589, 
        718, 590, 842, 719, 591, 794, 891, 592, 795, 892, 593, 796, 893, 594, 
        720, 595, 797, 894, 596, 798, 895, 597, 799, 896, 598, 721, 599},
        VertexColors->None], 
       Line3DBox[{601, 722, 600, 843, 723, 602, 800, 897, 603, 801, 898, 604, 
        724, 605, 844, 725, 606, 845, 726, 607, 802, 899, 608, 803, 900, 609, 
        727, 610, 846, 728, 611, 804, 901, 612, 805, 902, 613, 729, 614},
        VertexColors->None], 
       Line3DBox[{616, 730, 615, 847, 731, 617, 848, 732, 618, 806, 903, 619, 
        733, 620, 849, 734, 621, 850, 735, 622, 851, 736, 623, 807, 904, 624, 
        737, 625, 852, 738, 626, 853, 739, 627, 808, 905, 628, 740, 629},
        VertexColors->None], 
       Line3DBox[{631, 741, 630, 854, 742, 632, 855, 743, 633, 856, 744, 634, 
        745, 635, 857, 746, 636, 858, 747, 637, 859, 748, 638, 860, 749, 639, 
        750, 640, 861, 751, 641, 862, 752, 642, 863, 753, 643, 754, 644},
        VertexColors->None], 
       Line3DBox[{646, 755, 645, 809, 906, 647, 810, 907, 648, 811, 908, 649, 
        756, 650, 864, 757, 651, 812, 909, 652, 813, 910, 653, 814, 911, 654, 
        758, 655, 815, 912, 656, 816, 913, 657, 817, 914, 658, 759, 659},
        VertexColors->None], 
       Line3DBox[{661, 760, 660, 865, 761, 662, 818, 915, 663, 819, 916, 664, 
        762, 665, 866, 763, 666, 867, 764, 667, 820, 917, 668, 821, 918, 669, 
        765, 670, 868, 766, 671, 822, 919, 672, 823, 920, 673, 767, 674},
        VertexColors->None], 
       Line3DBox[{676, 768, 675, 869, 769, 677, 870, 770, 678, 824, 921, 679, 
        771, 680, 871, 772, 681, 872, 773, 682, 873, 774, 683, 825, 922, 684, 
        775, 685, 874, 776, 686, 875, 777, 687, 826, 923, 688, 778, 689},
        VertexColors->None]}}},
    VertexColors->CompressedData["
1:eJztWXtUzHkbr5aMlda6tSqKWpeQu8Tq41IkUa2Q0kVsclt2Y8XmthSi8iKr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     "],
    VertexNormals->CompressedData["
1:eJztmQlQlEcWx0cOjUepkQgSowa1VFAczAYPUBBlwQMQYmkwjIBGIiUJQuKg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     "]]},
  Boxed->False,
  ImageSize->{360., 309.4491192138752},
  PlotRange->{{-0.9999998571428571, 0.9999998571428571}, {-0.9999998571428571,
    0.9999998571428571}, {-1., 1.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{2.8939155792059044`, 0.9791118858041459, 1.4548513791815396`},
  ViewVertical->{0.28159343711622015`, 0.9513724077717522, 
   0.12488378262212292`}]], "Output",
 CellChangeTimes->{{3.494853532397266*^9, 3.4948535780803547`*^9}, 
   3.494853677319603*^9, {3.494853720210977*^9, 3.494853772707209*^9}, {
   3.4948538177586718`*^9, 3.4948540071822147`*^9}, 3.4949185374012737`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Opacity", "[", "0.3", "]"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}]}], "]"}], ",", 
   RowBox[{"SphericalPlot3D", "[", 
    RowBox[{"0.5", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Opacity", "[", "0.6", "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "10"}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", "Arrow", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.494918873670761*^9, 3.494918914594699*^9}, {
  3.494918950973496*^9, 3.4949190247768803`*^9}, {3.4949190888443108`*^9, 
  3.49491913236902*^9}, {3.49491919957168*^9, 3.4949191999267263`*^9}, {
  3.494919270724431*^9, 3.4949192708417873`*^9}, {3.494919740271275*^9, 
  3.4949198744274273`*^9}, {3.494919905476781*^9, 3.494919937053846*^9}, {
  3.4949204906726627`*^9, 3.4949204978306093`*^9}}],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFmLGKE1EUhoOWlj7BgohvMbWFjY8g7FaGbbRWfAtbSytB2PbCxSe4bbBJ
sc3iCnZW6yJzAvN999dACPPl5Mw5X04md+7Zq8uX5w92u93v++fD++fZ9xdf
7+5+tnrdrY+LN18+Xu1vxD8/evx+f7gWv/309uLJ86P4+d88hxA/Au/i9Qjx
S8gvvtYT4o/ia7/iqx/x9TjxVl7pmbw8k5dn8vI8jx+Bd3HWRc8hv3h5DvWL
l+fgR7w8B97KH/shr2Py8kxenufxI/AuzvPTc8gvXp5D/eLlOfgRL8+Bt/JE
z+T1efI6Ji/P8/gReBfneeg55Bcvz6F+8fIc/IiX58Bb+aBn8vJMXnnJ63ge
PwLv4sxHzyG/eHkO9YuX5+BHvDwH3qpveibfzvMI8zzCPDN+BN7F+Tl6DvnF
t/Os+sW38yw/4tt5Fm/V39xzD5578NyDZ8aPwLs43597Vn7xrWfVL771LD/i
W8/i//1fp+d5/76ept//v+fVftOjPIf84uU51C9ensnLM3l5DryxXszziWOe
TxzzfOKYZ8SPwLs43mf8EvKLY55ZvzjmmX7EMc/kjd8/rs/B8wieR/DM+BF4
F6e/uWflF8f1OXhWv+K4PgfP4o2/J6w35Jkc6w15nsePwLs4PdFzyC+O9YY8
h37Fsd6Q58BrvRrm+Rjm+Rjm+RjmmfEj8C5OH/Qc8otj/RzmWf2KY/0c5lm8
8XqP+0F5Ji/P5LgflOc57+Lsm55DfnHcD8pz6Fcc94PyHHjj/yf2N+SZvDyT
Y39Dnue8i7M/eg75xbG/Ic+hX3Hsb8hz4I3rEezXyTN5eSbHfp08z3kXZx/0
HPKLY79OnkO/4tivk2fyb8/ePT1c/Wj1Sv/k6/ES4sWRX98vOfKLp/p5H4B4
1ZP88Ly/Ply/3h9uW72CL4FXPPMs5FVfys/6Ky7VH84rP4jX957q53n/AFFq
R+w=
    "], {{
      {Opacity[0.3], EdgeForm[None], 
       GraphicsGroup3DBox[Polygon3DBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
         
         "]]]}, {}, {}, {}, {}}, 
     {GrayLevel[0], 
      Line3DBox[{246, 1, 242, 227, 16, 31, 46, 61, 76, 91, 106, 121, 136, 151,
        166, 181, 196, 231, 248, 211, 244, 236, 212, 213, 214, 215, 216, 217, 
       218, 219, 220, 221, 222, 223, 224, 233, 249, 225, 245, 237, 210, 195, 
       180, 165, 150, 135, 120, 105, 90, 75, 60, 45, 30, 229, 247, 15, 243, 
       235, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 234, 246}]}},
    VertexNormals->CompressedData["
1:eJztyLENABAUQMEfJjGJHYwgUVtdq6MXG9xLXnOlzzZSROx7jl+rcs4555xz
zjnnnHPOOef89QMOQClu
     "]], GraphicsComplex3DBox[CompressedData["
1:eJztfHVYl0n3PuvahbJ2rIGJi2JgIscOLGzFbl1bDExssbELVFRMDAxQRI4g
GKCigggoYhe22Kv+no9zz/Ayl1z4/f/3/rPXnnf2POe+58yZe87Mh1L9R3cY
lMHMzCw+o5nZn8Y/637/YfwvkSteWrm77d8zgjK13m76p33H6b1fbqqWyC0/
9Gz/vef0ICuXoxNWTg2k5NIT5gZG3+KSO7rk4NJTgxb3mvXkdGgEdQgu7HAm
Yxwf+/d9jopLJgV9WN27kNe7KNr3yjpg67sofvi+UsnW58YF2b6rucYYRzsH
DDc3/jsu79kn9HTpf4MK7Aw4bvilmSsebHGfGsgrCx4fc/WyU9AMR+tsHtUS
yeyX/7sjxxPG28vx8E/wby/9Ix5CPPYyHsRPiN9exg+8BLz2Ei/4IfBjL/kB
nwQ+7XU+e0/6OY6l/VlkwQq9/73NJTuvCw4OPcnSz4dX+eYeLHqLc1T4x3PK
nhMsv2v3qceiygNj2eOune+5Jn4s48wRbbN+hXMUVxu5Y1DtEF+WuHz4fvhc
iwiuNW3hkAH+u1ny0PzJso9sfC8xvsutok4bOD2eMZ4wnuR4+Cf4J+kf8RDi
IRkP4ifETzJ+4CXgJYkX/BD4IcmP5B98kuRT5mdYz5//veJZ8lmpl9vmeQYf
0o+N93frK5/jOKNlpztnMl5QPB/M8M+16YtiuEGGLGGxx8IUz4OfbLG98vkq
3xzVrJidY7DieeXxU8VM//254jsWBxU6rniOfXHvvYsxf4dfW6zob/CfHs8Y
TxiveIZ/gn/FM+IhxKN4RvyE+BXPwEvAq3iW/IMf0tY7gU/Fs1zvQ4VfxbPM
T89nGZNN+Sj9SD4Pe09bZOJPfrfHmkZxY5dHcZ5S/1l6VItUPN/Mf9R9k/Hv
i+Izxxa9e17xnNOtTVHTfHyJ2P2onsG/5CHR7XnDs8Z6yDNk2epaRv6nxzPG
E8YrnuGf4F/xjHgI8SieET8hfsWz5B94SVu/BH4Uz7L+gE/Fs6yfc9/+/J7i
Wa73+TnWRZn4ln5kfm5/Gpt/hsG3/K7kM3bFf3+NM/iWcb6/u7K/id8qM0zr
KVLxfNzr+WoTv1V+TO1p4lvy0KD08QYmfjeVOD/XxHd6PGM8YbziGf4J/hXP
iIcQj+JZ8o/4SVuPBLyKZ1l/wI/iWdZ/8Kl43oX9qKX3zzgUz/tRPxe9ye5v
qh/Szyqs930fC/Qy1Q/5XZmf1Qpl/2rKdxmn5NOqTK0upvmRuPLFNIo8ZdSL
P0NM839B8Ww5IS6yn1Ev2qwbVmayUT/S4xnjCeMVz/BP8K94lvwjHtLWFyF+
xTPwEvAqnsEPgR/FM/gk8Kl4no39fWu7n/EpnltiPxq9om4j034o/cSjfhYu
aedh4l9+9y7W+7eF7beY8l/G2RD5WSzg8W7T+pC4yoDPiHzl75nmU/LgGGlV
t4ix/w0faIr3ZLo8YzxhvOIZ/gn+Fc+IhxCP4hnxE+JXPAMvAa/iGfwQ+FE8
g08Cn4rnRT3yVS+3c1Zg8R9C30l7uX9HeN6uMSvQZobQI9LPktoPm4645BoY
bCn2T/ndo9+y77i1fmqgyJ84xfO2wj45smeYGFjntahPqh4eeb1jiNeoQMFP
Cs93O5/ZaT68T6DDSjH/6fGM8XYYr3iGfzv4VzwjHjvEo3hG/HaIX/EMvHbA
q3gGP3bgR/EMPu3Ap+J5Ovj30vK5CeZrjJbP1zG/RbR8TkA+fNfy2R75U1zL
5xLIt4taPrdCfo74zXzGeB6h5TP880UtnxEPF9fyGfHzdy2fgZeLaPkMfniM
ls/gk720fPZGPXHQ6vM+1J/FWn1egXrlo9XnHKhv1bX67J+6HiqeLVLXT8Vz
KfDf9jfrM8ZzW60+W6Su/4pn/9T7heIZ8XN1rT4DL/to9Rn88GKtPoNPdtDq
8x7sj/M1vZEN+6mbpjcGYv/11vRGLPbrOE1vvMP+Xk3TG37g30bTGzL/PX9T
b8j89NT0BvyzjaY3EA9X0/QG4uc4TW8AL3tregP8sJumN8Anz9f0RjvovRGa
fq4Dfeil6Wcf6Ek/TT93g/4sqOnnG+B/uaafsyH/v2n6WdaffL+pn+V6z6fp
Z/jnb5p+Rjy8XNPPiJ8LavoZeNlP08/gh700/Qw+eYSmn9/g/HJNOw++w3mn
lnYetMb5yFw7D+4H/w7aeVDm/33tPOiO+hOlnQdl/Q/6zfOgrJ9B2nkQ/jlK
Ow/K/LyvnQcRPzto50HgZXPtPAh+uJZ2HgSffE07D7bHeXy21t94gvN7Y62/
kQz+/9H6G3WR/ye0/kZ21J+WWn9jL+p/F62/0RT774/f7G9gPP/Q+hvwz120
/gbi4ZZafwPx8wmtvwG8/I/W3wA/3Fjrb4BPnq31N2R/adq6Znt+0a+jbfY5
O/yiX0dDt376Vb+OFn6dlfMX/TqKye3xq34dtfb6+qt+HcX+3W3s/6Ffxxiv
9+sY/vV+HSMevV/HiF/v1zHw6v06Bj96v47Bp+rXbV0aucp9qg8fKm5TY7bP
ZK4U4LR0+sVEgp1gJ2l/0ahtj1e59rFzlEO7ry9XsmYn2NX4sPWT3DM03c1v
ct28dsF1M2t2gl2N/+rS793CJju4QvODtMj4p2Yn2NX4bOuKFzP5zf3pzgXT
dzQ7wa7G1++4Zs4XI+6lNd/OMOHQ7AS7Gt/mdef4GQYvQp/7sGYn2NX4pqnt
rNlZH1839XdZs7MeT1bgMtfwws7mGt5P4K2SxifsXEnjMxjz8kWbL9j5izZf
zzDvs7R8gJ1nafkg8yr+1/nG8Vq+/XX93NM2GxJ5fM+5rVYb/3/x0q4+/nt8
qOWGBFfj/+fmpX7+u6rDaa3HKZ/eW558s4/DX9k9/2fOQvVd2Al2/buE75L2
XcJ3Kb3v3vy+ZXX2qD28sG7m7CMS16vvwk6wq++m5efy1AXHYofu5Bk1z0V+
ve2l/MBOsKfrJ9py2FTTf9+/T+Qnkz85HnaCPV0/t3hV8+EGnqeZxp0x4ZPj
YSfY0/VjNmd480rGfMwq+rmeaX7UeGEn2NP1s/lN9ubJnu0Cux8KfXlkT8q6
g90O9nT9fJ0tvjtbiwd2nv2b8cSn5kH5iU/NW7p+rmFeBmjzBTsP+M35uog8
ma3lD+w8+zfzJxZ5u1rLZ9h59W/mswvWXZK2HmHnpDTW47Zf1wGa+Jt1QNaT
bb9e1zzGu4pb1Ivp9rp97n/TFhj2IP27sOvjCX708TxRqxsNLj+1H9nGg8e7
3q9Szc6Zb9v8F17sXSKVHbBx//V5GzlmokP4vU/zlP3j2pbeYcPWcXTuL9aR
Hu7K7rjiW8kKpVZxOZvwXM+HrFH2gcErliSHLWbXfi8OUskNyt7iSsVs5cJd
+VzIi3LZ1m5S9h7PtnWoE9ydxXrxUPbDtvvn2dg5U73xGdub4pX2jkFrMhjx
UYe9H2JM8Up7V7/o65c93Gnzsuj7pnilfXvfsLCkIWvIuvfqsaZ4pX35Ru+p
RnzU7Htwy/dGvNLuWzpDNiM+su+7dnd5I15pB28E3kjaj4rxXEobDzvBThrP
BJ6VfYWIh+tq8cBOsJM2L4R5UfadAi9X1PDCTrCTNo+EeVT2boJP9tT4hJ1g
J23eCfOu7J3FfLE+X51TzyNpeULIE2X3E/nAej74pc4T0vKKkFfK3jq1nTU7
6+MPp/6usjdJHSdrdtbj75iaB2XvD95mausFdp6p8Yk8580a/20xjxW09Qg7
V9DmF+uCrbV8SEZexWrrHXaO1fIN64ibaflpiTy/r9UT2Pm+lv9Yd2yvrRfC
unPT6hXs7Katx7TqcFr2GOuEvHGFNrGzw6rRmz/MVv5hJ9jT9b8/ctrRi23X
c8et76jgkmXKD+wEe7p++h0Li/NrvZofO1Qr52/8U46HnWBP109V5+duBYw4
xnb99sIUlxwPO8Gerp+jmxdv9zR4CZ+13NbEk6pvwk6wp+unRfXwH3F+wzj/
ur7Xci1IWXewE+zp+mmQenxKfU7tP10/vqnjT6n/qfGm66cK+Byn8Qw7j/tN
nntjfp9q8w47P/3Ned+LfOup5SHs3PM38zAK+T9LWxew8yxtXdSwszlh/yiR
bVfW+fekUVfntSvRqNUxD2kn2Ena0/ru/7cLu+TNQ+MznfHsofG87KA4h+xs
c7m+/ReHIKlvYWfY7XV7ucbWqcb/0ebYE9N++cKlWt4Gxj4p5136x3h7bTxh
vMoT6cdhcmp7ocd1Q41/8qa2P+NWujr8cLOzpnV+Yeh3pwRjfcvxsBPsun+C
f04vz6Wf5F/752TNP+KkZ7Wjh1tbzLCXPEt7dMCCEYY9SLNzBvy7xCXt8BOU
3vxK/+BH90Pwz7p/xKPiTHi76lRj45/lbV5mKJmpXpDENTUurFyTP8J487Na
//33ciV9/eNBrEON2/Rnp14L/dsE8rmoO5sqG+cj2VfsGlGsue3QY9yneaXl
tsb+mzfrt/4Nl6T4cRV+WPfjKfyw7qew8MOaH3L9dTzk+et4qPCv46HNv46H
zv06HuqjxTO9XYUlDpbHOBMNeNnp5BLlv+GJ/RscLMNoZNYBX4s8HGAv/RdY
ajF24aFgahPo0LOyoWdm3Htz9Drfpo5OD7dsfXeGpyWvv/H2+T6F6/iemGGb
N4Vy4w5f9826sk3ZB33oN2XtpGBu753/SNagdcrPszJZZ1odvc1PvoXV/u/h
tCDrk54BT7KE0F3n6FaFXiXwlpyd69bsdJKlPWfVt72WJMXzjiFe6zp0mRz0
6mudOi9bX6WzRy5WP2MfzwNnjBtu/sGfpX3dwXxdNidHs+eI8ObWJ5yDikwt
kFi4Siyd9QvxLz4qmn+8++vYh52HWdovRphtrrA2nEtUaVYjOdOwoAadVnsc
LZpAQUcfz5uTdIGftGoyKPfeXSztLUcert2n1mGuddnpfcWy7YNCmp3LtNkn
kdwdPBY4h/jSgUMNF0TUdKdg2M8LP/RG+CF7+Nkk4iQvEad9AcQTLuKkDMk/
4yRpzyN4oN2CB/tnwBsueKChggeS9ueCZ3omeLYvDT7vC57JS/BM0r58U4V9
Z/bc5FKDR7hc3BGu+O9RblhS3oaxnG3BI+fGPc8pnhP7/LPe6e41rpA0tKZ9
lZAUPq+t/Fg6+Rz/0bx2EysLf8Xbi0ZWk5cOO0SVJztuGee5RfFzXYyn7GK8
4ue+8E+VhH/FQx8RD+US8Si8K0T8ZCniV7ieHOlQpOMfsTzj/PrXJ8tEKVwz
fHcOzJLzOj/Z1Wp55PkrCleBzjWt6va/wp2+dq2wslS4wlV+QbHgJhdC+VzC
1zorV51WuAo83vjx9VQf2nJn5LhS/jsVripiPF0S4xWuwsI/dRf+Fa5ZIh5K
EvEoXE9F/DRTxK9wdUmsvdaE5/vngf1N+CQun8jcDUx4OrW/sd2ET+KabvnV
Z4WBp+DZwT1M+CSunj0DklYYeNr6z/1hwidxzatSNYsJT6RviTZvDHwSV38x
nrqI8QrXbOGfigj/CtcBEQ91FfEoXF1F/GT25Wf8Ctde91K7I4z8q2DhmGDK
R4kr88lmpxoZ+fdjQP+CFkY+Slxhx2h3fSP/vgwaEmDKR4krd8jN5RWN/EtY
bWZpaeSjxDVmcoXdY438o8iktaZ8lLgKivH0SIxXuC4I//RN+Fe4sol4KMPA
n/EoXD4ifrIS8StcJ/9cOqmGUdf+bLF0kKnOSVx5utW6k8uoX/n/cnIw1TOJ
a8rmf2e9N+pU4mPHC6a6JXG1vvzydk6jHhVfbO1hqk8SV66LkVPDjbpTJGPi
WlMdkrg6i/FUXoxXuGYI/3Rf+Fe48ol4qLCIR+E6JeKnTCJ+heuP7WNvlHo1
MzC0rKjrEtf0CTPqXPWdHhiB+i1xNZmVt/Lc4pMC/zkk6rTE9S73hflbO44M
XHhR1GOJq9iOqLI/CnayuyPqrsL1XYy3WyXGK1wthH87G+E/ZX2JeOwiUUcl
rgwifruzIn6Fyw94M2rzlRP8FNDmaxL4vKPNVwvw/7c2X9nFfHFRbb7aY34r
aPM1FfnwQJsvmT9FtPk6jnzLrM3XbuRnRW19ZUQ+mw1Mvb5Ckf/6+sqJ9XJb
W1+jxPriBtr6yo/1+FhbX+ewfr9r6ysr1vuf2vqS9aGStr46pa4nCtde1J8u
Wj2cgnpVSKuHTqhvjlo9nCPqIV/V6mFf1M+uWj10Rb0tqtVDWZ+7a/WwM+p5
Bq0ePkT9n63tX9OwXzzX9q982F+ctP2rLPajCG3/shD7F2/X9i9r7HdXtf2r
IPbHPtr+5Yr99KW2fz3G/jtH27+WYL+urOmN7tjf82l6IwF6wEbTG+HQDzk1
vZEk9AbX1/RGFPRJfk1v3IWeqaHpjZ7QPwU1vbEMeqmKpjcSoa9CNB0bBp02
W9OrYdB7BZNT69JA6MbMrVPrz+VCZ3KIpjPPQq+at06tMy9A9xbR9OQF6Of5
mm6UOvyMpg+h2+mG67g6/6vboc9p3K7a6/9Xn0OH09iKDVr8rw6H3qZKy2+m
0tt9oKttywebdLW9xBUDfV5DjLfX9DNPEP7tNZ3ME0U89poe5jgRv9LDg8cX
6OvsfZtvLJzc/G6OzWq+tq1qVPWbfzyPsXEM69lqr5qvO2Vr9xm/MZpzdcyd
u/umA2q+3jbdd+FxlsO0dc30H11PzVXz0m9qo8eZsxl1xs1udN/F3mpebrR3
GVn+dTSViR8TVMJpsZqX8/4RoQHn4unOwJ2Tg194q3m5OtOl/olWt6m4z4my
vZKPpOj2fENzn52QwFebrtr8snWwiv9wd2f7xu3jOOM/O/wCWoekrKNW3z2b
2kWx5YdMd/7yOq3ir16jlX39iAtcyf3A55pn96h8a/HZ4tQMM18a1T/P5V0V
NipcUxp4Di5c5Tw99YzpeKaAn8KV2CBitUWdaJo+N7JL20/HFK7MIbsf+rrG
keVc/8VdGgcrXB+ujlxecOQtSkya7XfG9pzC9f3d6yNJEfGcYbZZ61ZfLilc
DYsfe73QO4bj6m29fLToJYVr78hSzlaPr3Dc/IPn48LOK1wj7q1otMXPOI/Y
Dv+jWI7jCle25PX2e+sfoGZfdmwf3n6HwpUwK1O3E3+H0ez9TweUKZdS9yZk
eFNm4IxrtMNl4J97jp1RuCpN4S2dX8fQ2EpVC2+zvqhwHbQwW7SsVBxF+rya
fmT7VYXL9fygavnDY/jh/LAH/66KVrjev/5sXeTGNd435mzmOXWjFK6O+VcH
lB8Xwc+Lbkv29IlUuF6VXdRsw9hQ9isV+rXej5R6fq9ewDfLD7tp0d7H9XwX
7lW4Jh28eMAYR+v3Lphv/HcKV6mcbZcafunggKiqFcZFKFwFRsXy7LpR1KpG
74lGXArXu76flxlxU8LiW64GDoUrbmuHEgZOHnp26EUDt8J1I95lhJf1RV42
LDza4Enh6j2sjMvuY2e4W3J2B4NXhauY8+B8Bu+80P/qamMeFK5H13cXtRm1
jbyO/7jReuRBhSspIaFt0RzHqVvD6NHGPCtcu44Na2nkAXXocMbLyAuFa2Ph
omWMvCG/ajPLL/KOUbiy5rWb7fDlEpXM1ue5kXcKV9vuk++E2J7j3Ov+Pmnk
aUoebjwe0blxMB/zK5/5sGucwrXrc5NybT4dY7dYlz3GOlC4npUK8gwp4Met
wqq6G+smRbcXtV3r8G4NzWlQK+5U7xQdeKowTbA9u4dozNIuxrpUuOpb27Qz
1i0NuNLqlLGOFa7oxAyfTrQOoVd3HvY11r3C1Tj49OkXrYNpUqHPlY06oXDN
OTGjV4/kIzxuegNHo64oXPtvW3QMeuHNfy8pHmnUIYWrpXny/fxOi/lV8UNj
jLqlcM1cb/W492Jv3r1k4VejzilcF0fdXxMQPImiXaMS48un6Pa1/40POuU0
lh7sf/FX0OoU3X6kwVyvLpsOGDp9y0ijvipcM4LWbu3eai9ld9pW36jHKXl4
d0ze+BybyaN7hSFG/Va46t8T9o3CrnBthJ/Mwo/CdRbfnSa+q3Dl/SbijBdx
Klwf34280/nUXH4TOzLKVO8lrvXgwVfwoHD5gbd3gjeF6xp4Li14VrjWYV6c
xbwoXK0wj+PFPCpc8Zj3Z2LeFS5CnvQWeaJwnUFe2Yq8UrgWOWa5vLPCRl58
y/e6qd5LXF+Qtx1E3ipcx5Hni0WeK1ytsC6Oi3WhcHVLvY4UrhxYd8XFulO4
PLFOfcU6Vbi8sa7biHWtcD1CHWgr6oDC5WcVUdWo7/yOCi421XuJqwzqzHJR
ZxSuQahLPURdUrjuoY4tF3VM4bqFujdE1D2F6y3qZLyokwpXftTVZqKuKlxF
UYf3iDqscI1F3XYXdVvh6mPxMuHQwr1ctPj2fmWMei9xfcS+ECj2BYXLCfvI
G7GPKFxfsO/4iH1H4ZqNfeqx2KcULp/U+5rCVQH74HCxDypcY7Fveol9U+GK
xj47TeyzKX3CQx4rjfrOzqGfV5jqvcQ1Hvt4LrGPK1z7se8nin1f4WoCnXBb
6ASF6wd0RWahKxSuZOiQ+0KHKFwZoFtKC92icMVD58wSOkfhGgNd9FDoIoXL
vO+yUKO+88xxFza1Muq9xGUH3dVA6C6F6w50mpXQaQrXMei6rELXKVzu0IGx
QgcqXJHQjSWFblS4QqEzY4TOVLiioEsT4n7qUoUr+b97eU118K8poQ3Cjboo
43wAPVxI6GEV507o55FCP6s4h0Jv7xF6W8U5a5JdvLFPsG3dBTeDgiex7Ksn
CF3No4SuVvZ1YjyVEuMVn1/7CJ77CZ7VeFuhY7mx0LHKnlfMC43W5uUc8rCn
yEM1/sm7n7qRKwrdqOyvxHgapeWtPdbp92I/16kaf0HoNB4kdJqy9xPjqbC2
rjegjl0VdUyNvy50EbsIXaTs/mI8vdXqXl/UeRdR59V4M6FDeKTQIcq+RIwn
fV84h33wptgH1fhHYt/nILHvK/tXMZ70fTMBOkEfH4Lxuv8z8K/rim9FhI7S
4++N+HW8OYBX110x0Jk6n+vAZ5TG/wPwv03TpWehw4dq81sH85uxeOp8SEQ+
LNV0+0ORb2St5VsI8m2glp+ZxLmG22jnmho4xzlq+f9ZrBeapK2XZlgvM7Vz
3y2cc1dr6xHrl2Zo6xfnYg7SzsVT0MfYKPoYanwc+jZZRd9G2d89En2qOaJP
pez/oi/nI/pyyu6APuQ/og+p7F8iRN81k+i7KntG0WcODEcfQto/ivGkj2+B
ewTd/1DcmxzU4nkt4ic3Lf4buBcrqOGdjPvEgxo/uH+kUqJPou4f0T+h1uJe
UvVP+or+A9fU+g/TKuY8mLPIYT5X2KldnvYz1bygrnIHra66+NzvbGN7mAss
cXtz4Ho/ZX+GfaGj2BfUftcN3/2+4Od3lX0wvrtBfFfh6g//fRf/9K/s2Hfo
3OTU+w7iJx8tfsRJsYtTx4l4KJ9b6ngQP93V4kecdOTXcdJxLU7bXXcdLO74
cljd0wee5FmSUk/Q76og7pdV/8pF6ARO1von99B/Sw7Msd96dbD6fVwS+lf7
An7ul+q9hDv6kJUb1W4Ubn9a/W4O94a8rfA+3xNVA9Xv5uS94eBF+TzfTPVL
+d0c+uoHh5TKbdHqoPrdXADuEb4cmr9gcc6t6r0B7AR7yu/jcL8AP+r3cfgu
4bvq93HyfhNxqt/Hucv+sMClfh8Hfgj8kMYPgR/1zuQ8+pwxp6xa3k+4ovjM
jT7hOKFLFJ+90O8tZRNqvvufSMXnTPS3uz89uNkpV4Ticz/6+fNt1+e5sDJM
8ZkF9xcLL3pbuGcOUnzmxX2Ns3mwj93FA4pP2Al2xSf8EPwoPvFdwncVn4iT
EKfiE7gIuBSf4IfAD2n8EPhJ4RP95MKDrs+8s+qG4nMD+rEjpvzUf4pP2Vev
P3ZE+W8Xris+C+EeYd/0xYcGPbmm+JT3JpcXNcpgXeGy4vMs7onWx71zGf1f
qOJT3ov59xzzdf38Y4pP2Al2xSf8EPwoPvFdwncVn4iTEKfiE7gIuFL4RD8f
/JDGD4EfxWcY+vbNqycVutM35e8VRKHvPbbjz7qg+JT3F2XNr+YJrhOv+JT3
NW2XWdp+CU75OwbyfmrVl97R5uWuKT7/wn3c8cWbw7s1Svk7BvL+sfun7vl3
PEn/7xhgPGG84hn+Cf4Vz4iHEI/iGfET4lc8Ay8Br+IZvBF4I403Am+KZ7zP
4YqJ7mXa3035+xvy3uFO05/1WvGM9yo8KnPVCR4LU/4uB9578PEsMzuvPJPy
dznwXoKrlLgQsJ1T/i7HaOiQ9XcD/AdOS/m7HDlx/xvs6ZrUrWrK3z+BnWBX
fMIPwY/iU77TwHcVn/JdCuJUfMp3OMCl+JTvl8APafwQ+FF8TsN4K43PVhh/
V+PzJr47WuPzI3TRCY3PEcBlo/HZGjxs0PiErqMQjU+p90I0PuGHN2h84rts
o/GJOPmExidw8WiNT/DDVhqf4IfvanyeRj630OrAZeTzOK0OXMa6KKfVgYqp
15His1fqdaf4NMc6PaHVAbwzISetDsj3J07aeocfPqGt916p64/is2LqeqX4
BC4up6138MMttPUOfnictt7PoQ4X0fap9ajDI7V96g7qub22T+G+m3y0fWoG
9otIbZ/CeyTaoO1TeM9Dx7V9Kq26Kt//HNf2L/neaYO2fyEejtT2L3lf76Pt
X8DL9tr+dU7eF2v7F3jjkdr+dQ764Yamr3JBPzhr+gr36WSp6Su8HyAnTV/h
vQS5afoK78Fosaav8B6Gxmv6Sr6TGa/pK/mubLGmr+Q7DTdNX8l3Dk6avpLv
BCw1fQV++Iamr8APO2v6StO3uv6nNPQ/paH/KQ39T2nof0pD/1Ma+p/T0P+c
hv7nNPQ/p6H/OQ39z2nof9b1/xD0G3tPuevS5Ecw31jyx58ejlvUfeWJbkkt
jvsf5STLSwWtqsZTO9xTdN5dzm17o328v0Ipj3ZbE8gc9xRX+4y/fXqjL40e
PKLKghc36QP6/M+GLzvqaXWcRtxs/rzf6Rvqvr6oa0DlVeHBlO3rw+aZLx6l
HeiLNjreZ2tEpatc0D37P2sbHqSj6OuurttqTsOmV3j7+JrMp8PoJu4dfEdV
3JhUNISz5To/e0KTm9QE9yzJhR9XaWrjx2Y3Mxyf1u62ujeJWf/jUNLREPqv
dr4tpnUo73PXxNXr8af/eVrVMjK73aAYskLfvn7pyNM3pl6ih+/7Th7FV+gs
+sNmI5yaP7W9SuvMBwXlz7uX7qHfuyHg1c0c526wz6yWrcb39lf96mb7j398
Wi2Gnzpueh848ILqz/947Jjz6qwo3ul4qobls2s0APcsS7dYNjHjs/xgy7j3
nvVv0UHcKzluyLkg3OkE1+2dy9LD2D8X4B7tg1/TKzHuyzlpziWu/DmRgnB/
l6/a07H19viS94n5bx0nJqr735CuNTfcW3uReuzt3y40Mo5K4J6lRZsCj5Oa
XaOsr0r6mvaD8binCHnQctu5rtcpIGDp01eFLlMC+vzHmrbuuqfLDWpp1u9B
s7On6Tr65LYefe+9rRhLnXK2t2p6bzW9QT9kr63L/vJFEth5SB23YffnkiXu
m7qb9X/b4MBVvv9t9JrNw+PoGe6tfBv1KfO4Qzj9fWfjosOLblFv9CvM3fMV
sJl1i/YkP/4y8OUJ1Z8ptOni020rEjk4d8ywywk7ZB+bnwRUtX9T/TZvMM98
bXPzM7IPzNU3Fuqef+9VvnFx+LKw5fHkhj7wv7UiArIEnWWb+J7rHiQk0GP0
P8t+ti7xMdMVquDNpyduvKneFRy+6FF66ZHr1ODwx5ql291Q717GWGRskN8p
kQ7tPZi/n6H/EmEfK+zsBXst9CFzuEwfm9c9gWtezlv68eez9Ax9zqlzzfIs
d4hnqri+7NrYq6ofW1HEw+UQj+z3Vg+NLN0v/xnOeGvMGec5t8kDeG0EXooH
3obow8d17N9skMUNcuj+bsaB59cpHH3+5V+69VzY4Sa5fsrzuazNFZoDngsL
nukueHbCvOQV88JemJcJuPfZ1TV7pXZT4nl9aevJFQ3dFot7LuddwwIXlrjB
7S1LVU8aHUXjca83uW3V4FebrnHOzdGN7TfF0lPkg5/IBy6OfAjGve3EOx71
stYO5F11Oo0+kyOR3uI+/c3Qm/4lzOawM3Xa0ep7Is3DfXT2BZW7Tl/rTy6+
lS6V6pJIfyMPu4k8pAfIw7e4N7Q4sy7T934xNKL34Fs1Jxg6CfduU065BQz5
EEerA6pnGfD6ItXEvVW21e0qLjLW7eUBn8v6Z2J6jvzfJ/KfjiD/o7Feaor1
wuOxXuR9brBYp9wT67Qu7q+DdnZY9sLmDH9vc2Dnyj4JNBB1Y4WoG3QfdeMu
6tJGUZdI1qUw1LE/RB1jf9Qxea/3oa/LxkIDrnBNO8eizeeF0lrUzyhRP/kH
6mck7tkzTbhn23+eP+e98iBrq0K36S7qs5+oz5QZ9fkr7lVrr994qn6t89T5
kV/k4JsxtB31v7Go//Rxuaj/V1LvF1wV+8V73Es6zdtU09X3NK+4OurxJpvz
6h42MXbFwoZzT/HuUSd7de1/jX7kEfvUebFP8XjsU3XxfsDGtpbbZWN9hJX8
7GXSEzvw3qDqpmOBF0evowktZ+Uot8rId+yPIWJ/pEfYH+fjXvhcBxpfKTSA
ApMe/Rkx9jplSBb3qkFji33KNJmpme2Lj83tI2kl7iWv4V6yCO77hqbel6k2
9mV78X6D968MfZTHexa/H34rYc/rRGkn2EnaV4p3HXypzdqaXx5u5ch+wVZ+
IYY+Ee8r6IKXnaNLFQ+alS+xxIjriXQZ90cPy5SeOXzXDj4cFfPo1ANlJ9hJ
2uMwPlNZYfeFfTzek5zEd6/gu/H4brL4Ls/Ed2Fn2EnaRyP+48IPST9+4n0L
99TwWpzq13nyzH08xLxSxKJy7urvgcBOsKf7d0XsN32xvl1sN9ewqJ2l5PeU
v18EO8Gu/HRyr9vkn7BtPM8tuM+kPd6s2Ql2Nb7PqgLm/a+sY6fvWbJ4WOxl
zU6wq/G9f5SvnLv9TA7vvuCPjH1S/i4N7AR7urjapB6f8neoUvtXfpwQTw8t
Tti5hxZnR+Cdr/EAO8/XeKgPPmtqPMPONTWe08Klza8+76zPO/Kfkf8s8//u
GGsfv5Vj+VXTqXlarx3MDkV7PFn5I5FcV4042j5pHVdd/YkObdzEOyfHHC6Z
pPKfkP8s899p1Zc+O6/3o8IxURmPZFjObpHb7Kz+S6T2h7qcHOa6imrO2/jl
ejdv3vtxiPesBJXP1FNb17EdDk4unGMDfeTide4Om84ts1g16v4+kdoJO3f5
tZ1gJ2kHLgIukrigGwm6kaRuBF4CXpJ4WeynfEzbTwcIXNwUuPYAF8YTxpM2
njCe5Hg/wRuv0XiDnWAnaQfPXFizY9/nN9p3wT+Df5L8bwIPefxT6+fx4KG8
Nu8YzxhP2ngur/F2a7Tgf1uT1HkFO8Ou5gXzzh+1efTusYhWLN7Ecc+yL85t
PVP9rhl2gl39rrnx7Ssl15dbzydLVvl3a/blrNkJ9nT/boC7s3m+7V3H8NY7
rw5O+Dfl7zPATrArPzNg99LGw85e2vi0vtsIcZ7S4oedT2nxazzo/LDOT1rf
/b/a6wn9wFWFfqBQ6Id2YevmF2oRyjUzR0SVu7ZL/f5Xvku/or1Ll++6A4RO
4E7QCTOhK04LXcGh0BWtoVua4Lsh+K4v9M9DoX/IC/rnI/RST6GXyBV6qbH2
bvwF+i6foNOqCZ3G3aHTVmF/v4x9WeqKOOjAPEIHkjl0YCboyY9CT5IV9GQ3
7f12IbyPsoe+DRb6lr5B39aFrs4qdDWfha52Tq3DeQV0+IfUup3/hW7/gHeb
jnhvTLhfZpwjRolzBO3GOWIiziOTxHmEcuM8cgvnl7Hi/EIdcH7B/TV5i/MO
bcJ5B++g2F2cp3gqzlN418S3xPmLm+P8lRPvn63EOY4y4Rwn3+dPFudBaoTz
oPw9QlZxfqT6OD+G43zqJ86nXB/n02t4p3QX747UPT7Ov/3F+Zeq4fz7rU+q
czR54Rz9Eny2wTtY+U7gFvoDfqI/wG3QH3BGP+GM6CfwKfQT/kb/oaXoP3A2
9B8Oo+/RRfQ9SPY9fNA/MXvys39Csn+SiH5Lc9FvoUfot8h3mHain8NP0M/5
C/2fVaL/w+vQ/5HvdX+IPhJ9jxd9JPnOcK3oR9E69KNeod91T/S72Bn9rj7o
mw0VfTPag77ZXJwvsovzBU/C+QJ2gp2k/ZTo5/Bfop/Dsp+zHOfZPOI8y5Nw
noWdzHHOlfZvmPd3eD8m32NE413Zfe1d2Xz4yaH5P4H+koUWz2HEaY6+007Y
9wFXbeCV56k/6+XOOnH2BS6+91kRiw/71TuTM3WogWPRaFqa3/X9Uk9/9X5y
4vmZbQdGx/GPXHE5Fmy4oupnu7a7ux/tdZb3Xp/dsC8HKj8Dazr/Z+Z1lQbP
sbXeu/us8tNU1D26pb2DPS2+yxMnNmjfvsYN5b+f8MOWB9qbtewWrd6FOi/v
/zD/sGBeOePqzNMFU94hny1/yd//5i6OcWzy5oDbPsVnD1H36JX23ngA4iwn
/Kt4QsDDJBGPehfq2KbzS5cpvjy58ZoqFQemvOe3ty9f8HWTzTzbc92pu44p
7/Mfinioer1sh/8MSnmXXl/4oSman1sTK14rv/MAWRXq9W2wd8rvAooL/zRH
8x+RxrvECPBQQ/vuHeGfKwv/Cm8mkQ+0ssjyqJsvburzSzMHN3wQNi1W559O
7SthFW2e8p7/uahLpP+upBjir7uwY/S7FSnv0yZiHoOFHxVnR+TVHPFdFWdm
5O1qEaeal3GIZ5WWDxNE3pJZ7l/mLfloeYt84KFa3kI/kK4fpP+q893cWncJ
UvxgfZG+vuww73kWXHJsvWB1yjtS5L++7iZj3dkK/yl/X0LrY+i/v0sjTtbj
ZHzXTXxXzWN7xFlRxKnej+UCrgoCl3onhjgpjThJj7MR9E+s9ru5vuC/v+Bf
xdMN83VMzJf6rkvq+U35exTQOU+136lNQZ5sEHmi/GRDXq3Q8r8T8tBVy3+Z
t4Fa/r/Gvuyg5X8z5H8bkf+Kz09YLx2137PIOE9r66IreJitrYscmJdV2rr4
jvVeUasnd1Efqoj6oOJviTiXiDqj4skwSdQla61udECeTBV1TH0XdZhsNP8V
UCeXav7tUVenaX6SwWcnjR9OXZ/VfCF/qIy2X3RC/U/S8uEeePgs9gs1L5Mx
vxu1PJH1oby2XwRjHblo+wV+H0r670NlnAO0PMf8sp+W55Owfv/Q8lzyoK/f
m5j322udhg0/vD3lXT3m8YOwK7wP0vgdWTz2o0TNzw/4/6j5QX1jvb7dRz58
0nguhXyoo+0L99J4z98A49tq6ygM/mO1fR91jNOoY6zXsf8HznK7GQ==
    "], {{
      {Opacity[0.6], EdgeForm[None], 
       GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNmgccV9P7x++955ZKaaBkJQ1Nae8hWanQICMqlT2SsgpJdioaCFmlkJFd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          "]], Polygon3DBox[CompressedData["
1:eJw1mXfgltMbxs9zzimRHxVFQ9GwN9mjJCUSQonM0JDs7D0qQkUkmYnMSER2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          "]], 
         Polygon3DBox[CompressedData["
1:eJwt1WmwjmUcx/HnPB5NThsxbXrRMSPRgsg6GY3QQlkjy3Ecuxxb9iVUFEWK
osWLpuKICCNKjDRtVNQUpyFJpxSpmXrTpKY+/7mvF7+Z+/ud/3Xf13Nd/+t6
Sson9Bqfz+VyQ6WmLK2Ry1XLNvJG2cINwwdkOS6WadxK/LPswM1lJ9cV9y/k
cvNwXkZx47gv5Vl8iczjGuPXpRwfK8rlmnDncG1jG+Dr+V9kIndYVnu+VB5V
V473y1O4lkzl+uB9sih+iIxMcx7qfU/jerKQm8YN517D10kl15TbJCPwd77d
jJserG4t11jWc7O4Y7IOl8garhR/LE/i82K+XGu8XR7AP3pfW65trJNUcKe4
9lwb/JaM437i2nEL8Ql5g2uU5tcEb5Bh+NtYG240/lye4S6U2VxFrKc5r8JX
yXJuEndEnsd10xqMxYdkJb5Y5nKL8Ul5EzeRjdwcPNL71uMbZBPXjNscHp8w
l+bcGHxQVnAXyRyuBd4io/FJdS25ybhKXkj7sYi7Anf1jf74qLpG3ADuA1nM
1ZBx3Ev4N9mNW8t7XEvcw9ix+Kyxnbk13O+yh2sj+7hlscbqticXY+twt3O9
8WFjr0n9XMHt5NrLR9wq7rS8jVvILm4RHqtuM7459X2sy73cKHza+zqmvRzD
bUrnYwc3P9aE24ibylZuSfQKtxXfIru5F7mz8i5uJXu5FfhU9Axult7XBfcz
9iFclPq+GA+Rpbi2XFmU9cZX8lzsmyxI/TxdXXX0adrzqYWsp6OPj8bZlNvw
ZP7rWKt8dk88iDtFT3qezR2JO6GQnfU438fjLMmMQtZH0TuV0ecys5Cta6zl
aXwm7gXur/h9nv+O82XOl+MJ/Cd4vzRUP7GQ9Uz0ST/ugEwqZP0WPXYQH5LV
+Iy84/nXtKZF6rpJGf7B+4tloJoPZQlXkAp19fErcj/+Qk19riPuY+ws7l+u
jOvLDeYe5y5Id2J3bgD3MK6Z3jeEK+OW4Tpp7edxo7gN+KZ0x8ZcSrkn0rmM
c9SQq5Qh+JuibA26xdzULUhzjvPRkxvILcTny2SuB7dXHklzjn3rpGa87OI6
yPv8lNhH7tV056xL9+kg7rF8dt9PTd/dI/Njj4wbzP2Jc+pq4T/4z/LZvr0s
93n+lL9MSQN8d/QW9326NzpwvbmZ3D9cKVfCrY1vp3NZwt2Ke6mbwZ1L343e
6xu9xf1XlPVhe64nNz3NbxBXl+vM9YkeTe+L+/Qebni6i9ulPb+DG5Du2Pg/
upbrzg3lqrlWaX53cYPT/Rf/FfW4LlxfroprkO6mbXH+o4fy2dir8Z3qBuLj
6R7vHOvEzc1n/1sj0r5N4apiz/PZWfwfdM3qgw==
          "]]}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0ckrRAEAx/E3Y+xr/gDLVWZwFRf7dnIRbkriwEHCVYqjHLggJQ6WLHFX
SJISY9//EMvn5fCbz/dN7715zSvtG+kcjgRBMG47Iuw1H78ssMKUIChmCRNM
sJYdVqN72c4hdnOSA5zloo3pDU7ziPM8ZZnf2LNbvcVKS+q6aBDcsZ73bOAD
H61RP/GbS84/sGfHy2zy3Ytu5ivfrEW/s5UfbOMn487fty+9zSq70Sue7YRz
POQU17lgo3qG/ZxgFwfDe7Mn/A+sWtewnHEWsYgx99+1fL3JCsvTSebyhjm8
ZjazLN+1x44z9Y/nXtUZ4TPyytL1JdOYahc6xnO6NDhjNHxfkf/3+gfjRTkm

        "],
        VertexColors->None]}, {}, {}, {
       Line3DBox[{453, 587, 454, 1187, 595, 470, 604, 1148, 479, 613, 1152, 
        488, 622, 497, 1200, 631, 506, 640, 1159, 515, 649, 1162, 524, 658, 
        1168, 533, 667, 542, 1218, 676, 551, 685, 1177, 560, 694, 1180, 569, 
        703, 578},
        VertexColors->None], 
       Line3DBox[{455, 588, 456, 1188, 596, 471, 1194, 605, 480, 614, 1153, 
        489, 623, 498, 1201, 632, 507, 1209, 641, 516, 650, 1163, 525, 659, 
        1169, 534, 668, 543, 1219, 677, 552, 1225, 686, 561, 695, 1181, 570, 
        704, 579},
        VertexColors->None], 
       Line3DBox[{457, 589, 458, 1189, 597, 472, 1195, 606, 481, 1198, 615, 
        490, 624, 499, 1202, 633, 508, 1210, 642, 517, 1214, 651, 526, 660, 
        1170, 535, 669, 544, 1220, 678, 553, 1226, 687, 562, 1229, 696, 571, 
        705, 580},
        VertexColors->None], 
       Line3DBox[{459, 771, 772, 460, 598, 1146, 473, 607, 1149, 482, 616, 
        1154, 491, 625, 500, 1203, 634, 509, 643, 1160, 518, 652, 1164, 527, 
        661, 1171, 536, 670, 545, 679, 1176, 554, 688, 1178, 563, 697, 1182, 
        572, 778, 779, 581},
        VertexColors->None], 
       Line3DBox[{461, 774, 710, 773, 711, 752, 1235, 713, 714, 753, 716, 
        1230, 717, 754, 719, 720, 1155, 755, 722, 723, 756, 1237, 725, 726, 
        757, 1238, 728, 729, 758, 731, 732, 1165, 759, 734, 735, 1172, 760, 
        737, 738, 761, 1240, 740, 741, 762, 743, 1233, 744, 763, 746, 747, 
        1183, 764, 749, 780, 750, 781, 765},
        VertexColors->None], 
       Line3DBox[{464, 592, 465, 601, 1147, 476, 610, 1150, 485, 619, 1156, 
        494, 628, 503, 1206, 637, 512, 646, 1161, 521, 655, 1166, 530, 664, 
        1173, 539, 673, 548, 682, 557, 691, 1179, 566, 700, 1184, 575, 707, 
        584},
        VertexColors->None], 
       Line3DBox[{466, 593, 467, 1192, 602, 477, 611, 1151, 486, 620, 1157, 
        495, 629, 504, 1207, 638, 513, 1212, 647, 522, 656, 1167, 531, 665, 
        1174, 540, 674, 549, 1223, 683, 558, 692, 567, 701, 1185, 576, 708, 
        585},
        VertexColors->None], 
       Line3DBox[{468, 594, 469, 1193, 603, 478, 1197, 612, 487, 621, 1158, 
        496, 630, 505, 1208, 639, 514, 1213, 648, 523, 1216, 657, 532, 666, 
        1175, 541, 675, 550, 1224, 684, 559, 1228, 693, 568, 702, 1186, 577, 
        709, 586},
        VertexColors->None], 
       Line3DBox[{582, 770, 769, 768, 751, 782, 573, 1241, 698, 748, 564, 689,
         1234, 745, 555, 680, 742, 1221, 546, 671, 739, 537, 1239, 662, 736, 
        528, 653, 1232, 733, 519, 644, 730, 510, 635, 727, 1204, 501, 626, 
        724, 492, 1236, 617, 721, 483, 608, 1231, 718, 474, 599, 715, 1190, 
        462, 590, 776, 712, 777, 766},
        VertexColors->None], 
       Line3DBox[{583, 706, 767, 574, 699, 1242, 784, 565, 690, 1227, 556, 
        681, 1222, 547, 672, 538, 663, 1217, 529, 654, 1215, 520, 645, 1211, 
        511, 636, 1205, 502, 627, 493, 618, 1199, 484, 609, 1196, 475, 600, 
        1191, 463, 591, 775, 783},
        VertexColors->None]}, {
       Line3DBox[{786, 927, 785, 1092, 1187, 787, 1093, 1188, 788, 1094, 1189,
         789, 928, 790, 1146, 929, 791, 1135, 1235, 1021, 1009, 1073, 1052, 
        1087, 1053, 1074, 1010, 1022, 1190, 1136, 792, 1095, 1191, 793, 930, 
        794, 1147, 931, 795, 1096, 1192, 796, 1097, 1193, 797, 932, 798},
        VertexColors->None], 
       Line3DBox[{800, 933, 799, 1148, 934, 801, 1098, 1194, 802, 1099, 1195, 
        803, 935, 804, 1149, 936, 805, 1230, 1011, 1024, 1044, 1075, 1045, 
        1023, 1054, 1076, 1012, 1025, 1100, 1231, 806, 1101, 1196, 807, 937, 
        808, 1150, 938, 809, 1151, 939, 810, 1102, 1197, 811, 940, 812},
        VertexColors->None], 
       Line3DBox[{814, 941, 813, 1152, 942, 815, 1153, 943, 816, 1103, 1198, 
        817, 944, 818, 1154, 945, 819, 1137, 1155, 1026, 1046, 946, 1077, 
        1055, 1056, 1027, 1236, 947, 820, 1104, 1199, 821, 948, 822, 1156, 
        949, 823, 1157, 950, 824, 1158, 951, 825, 952, 826},
        VertexColors->None], 
       Line3DBox[{828, 953, 827, 1105, 1200, 829, 1106, 1201, 830, 1107, 1202,
         831, 954, 832, 1108, 1203, 833, 1138, 1237, 1028, 1058, 1057, 834, 
        1059, 1060, 1029, 1204, 1139, 835, 1109, 1205, 836, 955, 837, 1110, 
        1206, 838, 1111, 1207, 839, 1112, 1208, 840, 956, 841},
        VertexColors->None], 
       Line3DBox[{843, 957, 842, 1159, 958, 844, 1113, 1209, 845, 1114, 1210, 
        846, 959, 847, 1160, 960, 848, 1140, 1238, 1030, 1013, 1078, 1061, 
        1088, 1062, 1079, 1014, 1031, 730, 849, 1115, 1211, 850, 961, 851, 
        1161, 962, 852, 1116, 1212, 853, 1117, 1213, 854, 963, 855},
        VertexColors->None], 
       Line3DBox[{857, 964, 856, 1162, 965, 858, 1163, 966, 859, 1118, 1214, 
        860, 967, 861, 1164, 968, 862, 1141, 1165, 1033, 1047, 1080, 1048, 
        1032, 1063, 1081, 1015, 1034, 1119, 1232, 863, 1120, 1215, 864, 969, 
        865, 1166, 970, 866, 1167, 971, 867, 1121, 1216, 868, 972, 869},
        VertexColors->None], 
       Line3DBox[{871, 973, 870, 1168, 974, 872, 1169, 975, 873, 1170, 976, 
        874, 977, 875, 1171, 978, 876, 1142, 1172, 1035, 1049, 979, 1082, 
        1064, 1065, 1036, 1239, 980, 877, 1122, 1217, 878, 981, 879, 1173, 
        982, 880, 1174, 983, 881, 1175, 984, 882, 985, 883},
        VertexColors->None], 
       Line3DBox[{885, 986, 884, 1123, 1218, 886, 1124, 1219, 887, 1125, 1220,
         888, 987, 889, 1176, 988, 890, 1143, 1240, 1037, 1067, 1066, 891, 
        1068, 1069, 1038, 1221, 1144, 892, 1126, 1222, 893, 989, 894, 682, 
        895, 1127, 1223, 896, 1128, 1224, 897, 990, 898},
        VertexColors->None], 
       Line3DBox[{900, 991, 899, 1177, 992, 901, 1129, 1225, 902, 1130, 1226, 
        903, 993, 904, 1178, 994, 905, 1233, 1016, 1039, 1017, 1083, 1070, 
        1089, 1071, 1084, 1018, 1040, 1019, 1234, 906, 1131, 1227, 907, 995, 
        908, 1179, 996, 909, 692, 910, 1132, 1228, 911, 997, 912},
        VertexColors->None], 
       Line3DBox[{914, 998, 913, 1180, 999, 915, 1181, 1000, 916, 1133, 1229, 
        917, 1001, 918, 1182, 1002, 919, 1145, 1183, 1042, 1050, 1085, 1051, 
        1041, 1072, 1086, 1020, 1043, 1241, 1003, 920, 1090, 1091, 1134, 1242,
         921, 1004, 922, 1184, 1005, 923, 1185, 1006, 924, 1186, 1007, 925, 
        1008, 926},
        VertexColors->None]}}},
    VertexColors->{
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.2633113401278035, 0.20290109040280474`, 0.7473184490718217], 
      
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.3275558554677455, 0.11667327934735638`, 0.6503288282428157], 
      
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8620493694401139, 0.16775137627633224`, 0.13853758380256165`], 
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8620493694401139, 0.16775137627633224`, 0.13853758380256165`], 
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8620493694401139, 0.16775137627633224`, 0.13853758380256165`], 
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8620493694401139, 0.16775137627633224`, 0.13853758380256165`], 
      RGBColor[
      0.8620493694401139, 0.16775137627633224`, 0.13853758380256165`], 
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[
      0.8703331976973556, 0.23247207842378784`, 0.14985777768040898`], 
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[
      0.8703331976973556, 0.23247207842378784`, 0.14985777768040898`], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[
      0.8656821303484805, 0.19613376536289698`, 0.14350190181079947`], 
      RGBColor[0.8925709881027096, 0.3871695643513775, 0.17891197619181856`], 
      
      RGBColor[0.8826119146915266, 0.6259802689044235, 0.22636671740297196`], 
      
      RGBColor[0.7026848459015251, 0.7426182316086232, 0.3006027847524359], 
      RGBColor[0.425828721886396, 0.699182237388541, 0.546417755112433], 
      RGBColor[0.25643090742405195`, 0.431520355455015, 0.8084886570123844], 
      RGBColor[0.471412, 0.108766, 0.527016], 
      RGBColor[0.3144936740766886, 0.11739126270135744`, 0.6615256703074294], 
      
      RGBColor[0.9011905874321309, 0.5704522046333603, 0.21418673271598349`], 
      
      RGBColor[
      0.8827318514843404, 0.32325215360933623`, 0.16637429353655975`], 
      RGBColor[0.9027866517298898, 0.4586131412631551, 0.19289893222907192`], 
      
      RGBColor[0.854943082949474, 0.6770317778580521, 0.23957901924555214`], 
      RGBColor[0.24674173722423962`, 0.3068477502502563, 0.7972932882960269], 
      
      RGBColor[0.25353288271550706`, 0.2203740132263483, 0.7642852039828378], 
      
      RGBColor[0.3298292171838018, 0.6163316702008383, 0.6984838598333867], 
      RGBColor[0.9021793899420861, 0.5011650545312074, 0.20099839777080486`], 
      
      RGBColor[
      0.8748859100492936, 0.26804195396233876`, 0.15607924737939194`], 
      RGBColor[0.9018600441999393, 0.5235421785249738, 0.20525773021418695`], 
      
      RGBColor[0.8081845459532341, 0.711195349681052, 0.25603126030545037`], 
      RGBColor[0.5486499631557176, 0.7350789068236793, 0.40998803733996775`], 
      
      RGBColor[0.2731010421211967, 0.18540807487042155`, 0.7303321835116815], 
      
      RGBColor[0.24460441208336586`, 0.35052531407976, 0.8123818778735669], 
      RGBColor[0.38464398030567426`, 0.671815599467843, 0.6089833876648713], 
      RGBColor[0.6521859175657875, 0.7432026247230468, 0.3314148728200206], 
      RGBColor[
      0.8998749343880743, 0.43461776563845794`, 0.18821915061258984`], 
      RGBColor[0.868964513522905, 0.22177868908280118`, 0.14798741415630073`], 
      RGBColor[0.8576352639702494, 0.13326442211805317`, 0.1325055261397957], 
      
      RGBColor[
      0.8629384220894499, 0.17469745361210787`, 0.13975251101321448`], 
      RGBColor[0.8974810831325484, 0.5911109547732928, 0.2184281943768363], 
      RGBColor[0.7478038480594587, 0.7323509130670155, 0.2808501776775645], 
      RGBColor[0.4736646173524381, 0.7165680510523517, 0.48807521154197336`], 
      
      RGBColor[0.2738277799900395, 0.5058158557829684, 0.7903570159933199], 
      RGBColor[
      0.36676349030318367`, 0.11451817000391476`, 0.6167202232298724], 
      RGBColor[0.4190768555666404, 0.11164268356512941`, 0.5718774461172831], 
      
      RGBColor[0.890145677937895, 0.6083130295918038, 0.2223445050484632], 
      RGBColor[0.8961494812041857, 0.41041632087852886`, 0.1834719302437399], 
      
      RGBColor[0.24940095376070415`, 0.3915189559284563, 0.8128118137997303], 
      
      RGBColor[
      0.29271010476052456`, 0.15036904737431028`, 0.6963081911979382], 
      RGBColor[0.29875312354465977`, 0.567765014170059, 0.750985157012138], 
      RGBColor[0.901530397636529, 0.5466410993809696, 0.20965445175161354`], 
      RGBColor[
      0.8797554696731043, 0.30391685762424403`, 0.16258158976004186`], 
      RGBColor[0.9024883019693141, 0.4795190394944284, 0.1968782269149892], 
      RGBColor[0.8396892100780519, 0.6881768395922044, 0.24494617591253381`], 
      
      RGBColor[
      0.24888625427641217`, 0.26302321525627975`, 0.7821539269403466], 
      RGBColor[
      0.24888625427641223`, 0.26302321525627886`, 0.7821539269403462], 
      RGBColor[0.34651475542910065`, 0.6377949464642511, 0.669745259531638], 
      RGBColor[0.6003967669341275, 0.7426558153549365, 0.3649076830157878], 
      RGBColor[0.9024883019693141, 0.47951903949442887`, 0.1968782269149893], 
      
      RGBColor[0.8727801084114261, 0.251589541339358, 0.15320158235922332`], 
      RGBColor[0.901530397636529, 0.5466410993809689, 0.20965445175161343`], 
      RGBColor[0.7911715411950888, 0.7219667170801986, 0.2622755821593176], 
      RGBColor[0.5222785708853213, 0.7312175354444856, 0.43296204966084895`], 
      
      RGBColor[
      0.29271010476052417`, 0.15036904737431106`, 0.6963081911979389], 
      RGBColor[
      0.24940095376070406`, 0.39151895592845587`, 0.8128118137997304], 
      RGBColor[0.4053322772766388, 0.6855626599244583, 0.577554845521803], 
      RGBColor[0.6776323142938724, 0.7429081491861419, 0.3158886697335765], 
      RGBColor[0.8748829285200689, 0.6441053206043021, 0.2304931576228249], 
      RGBColor[
      0.8961494812041857, 0.41041632087852914`, 0.18347193024373995`], 
      RGBColor[0.8672563081072733, 0.20843265504170144`, 0.1456530808157664], 
      
      RGBColor[0.857428073178651, 0.13164566167368846`, 0.13222239135503627`], 
      RGBColor[0.864242635330373, 0.18488713814941832`, 0.14153477234056616`], 
      RGBColor[0.890145677937895, 0.6083130295918036, 0.22234450504846315`], 
      RGBColor[0.7255300115326518, 0.7376842814606102, 0.29039017102770825`], 
      
      RGBColor[0.4494612977281556, 0.7084386895785468, 0.516930665494039], 
      RGBColor[0.26342820339933054`, 0.4713359282619921, 0.8041855834734633], 
      
      RGBColor[
      0.41907685556663987`, 0.11164268356512945`, 0.5718774461172835], 
      RGBColor[0.3667634903031831, 0.11451817000391479`, 0.6167202232298729], 
      
      RGBColor[0.8974810831325485, 0.5911109547732926, 0.21842819437683628`], 
      
      RGBColor[0.8858607770374186, 0.3435784106290824, 0.1703613787004333], 
      RGBColor[0.8998749343880744, 0.4346177656384582, 0.1882191506125899], 
      RGBColor[0.24460441208336586`, 0.35052531407976, 0.8123818778735669], 
      RGBColor[0.27310104212119624`, 0.1854080748704223, 0.7303321835116823], 
      
      RGBColor[0.3130202027472017, 0.5947095615661298, 0.7274351313032105], 
      RGBColor[0.9018600441999393, 0.523542178524973, 0.2052577302141868], 
      RGBColor[
      0.8771225643347238, 0.28551670492516856`, 0.15913572795365452`], 
      RGBColor[0.9021793899420861, 0.5011650545312081, 0.200998397770805], 
      RGBColor[0.8241008687503174, 0.6995662767466286, 0.2504310170928403], 
      RGBColor[0.2535328827155075, 0.22037401322634756`, 0.7642852039828371], 
      
      RGBColor[0.24674173722423948`, 0.3068477502502587, 0.7972932882960277], 
      
      RGBColor[0.3637724402738695, 0.6579467767685857, 0.6406903027580246], 
      RGBColor[0.6263562450699375, 0.7435015356752562, 0.3471749328832313], 
      RGBColor[0.9027866517298898, 0.45861314126315395`, 0.1928989322290717], 
      
      RGBColor[0.8708060357367906, 0.23616631362084267`, 0.1505039304147497], 
      
      RGBColor[
      0.8617700333655774, 0.16556895212198014`, 0.13815585950521586`], 
      RGBColor[0.9011905874321309, 0.5704522046333614, 0.2141867327159837], 
      RGBColor[0.7696873935120219, 0.7271109980880208, 0.2714773479073645], 
      RGBColor[
      0.49760624600170367`, 0.7246095162969048, 0.45953174834144483`], 
      RGBColor[0.28632777857476843`, 0.5368832065886604, 0.7706121253977519], 
      
      RGBColor[0.31449367407669143`, 0.11739126270135727`, 0.661525670307427], 
      RGBColor[
      0.8579804861536935, 0.13596160769645382`, 0.13297728652957738`], 
      RGBColor[
      0.8579804861536935, 0.13596160769645382`, 0.13297728652957738`], 
      RGBColor[
      0.8598426176136621, 0.15051025016434635`, 0.13552196617506085`], 
      RGBColor[
      0.8590843926671614, 0.14458631627781995`, 0.13448582043050072`], 
      RGBColor[
      0.8584635960670146, 0.13973609599263614`, 0.13363747620436028`], 
      RGBColor[
      0.8584635960670146, 0.13973609599263614`, 0.13363747620436028`], 
      RGBColor[
      0.8584635960670147, 0.13973609599263642`, 0.13363747620436034`], 
      RGBColor[0.8598426176136621, 0.15051025016434608`, 0.1355219661750608], 
      
      RGBColor[
      0.8590843926671615, 0.14458631627782023`, 0.13448582043050078`], 
      RGBColor[
      0.8590843926671615, 0.14458631627782023`, 0.13448582043050078`], 
      RGBColor[0.8598426176136621, 0.15051025016434608`, 0.1355219661750608], 
      
      RGBColor[
      0.8579804861536935, 0.13596160769645382`, 0.13297728652957738`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8594463449788007, 0.14741421263512391`, 0.13498044323230848`], 
      RGBColor[
      0.8590843926671614, 0.14458631627781995`, 0.13448582043050072`], 
      RGBColor[0.8573762687438167, 0.1312409189276159, 0.1321515984525465], 
      RGBColor[0.858204816365305, 0.13771427667479613`, 0.13328384304055776`], 
      RGBColor[
      0.8584635960670147, 0.13973609599263642`, 0.13363747620436034`], 
      RGBColor[0.857514407914843, 0.13232018612935675`, 0.13234037134227616`], 
      RGBColor[0.8587567983357496, 0.1420268553027607, 0.13403814922949236`], 
      
      RGBColor[
      0.8579804861536935, 0.13596160769645382`, 0.13297728652957738`], 
      RGBColor[
      0.8577906287711774, 0.13447827140280516`, 0.13271783856512404`], 
      RGBColor[
      0.8577906287711774, 0.13447827140280516`, 0.13271783856512404`], 
      RGBColor[
      0.8577906287711774, 0.13447827140280516`, 0.13271783856512404`], 
      RGBColor[0.8573762687438167, 0.1312409189276159, 0.1321515984525465], 
      RGBColor[0.8576352639702494, 0.13326442211805317`, 0.1325055261397957], 
      
      RGBColor[0.858204816365305, 0.13771427667479613`, 0.13328384304055776`], 
      RGBColor[0.857428073178651, 0.13164566167368846`, 0.13222239135503627`], 
      RGBColor[0.8587567983357496, 0.142026855302761, 0.13403814922949242`], 
      RGBColor[0.857428073178651, 0.13164566167368846`, 0.13222239135503627`], 
      RGBColor[0.8587567983357496, 0.142026855302761, 0.13403814922949242`], 
      RGBColor[0.857514407914843, 0.13232018612935675`, 0.13234037134227616`], 
      RGBColor[0.857514407914843, 0.13232018612935675`, 0.13234037134227616`], 
      RGBColor[0.857514407914843, 0.13232018612935675`, 0.13234037134227616`], 
      RGBColor[0.857428073178651, 0.13164566167368846`, 0.13222239135503627`], 
      RGBColor[0.8587567983357496, 0.1420268553027607, 0.13403814922949236`], 
      
      RGBColor[0.8576352639702494, 0.13326442211805317`, 0.1325055261397957], 
      
      RGBColor[0.858204816365305, 0.13771427667479613`, 0.13328384304055776`], 
      RGBColor[0.8576352639702494, 0.13326442211805317`, 0.1325055261397957], 
      
      RGBColor[0.858204816365305, 0.13771427667479613`, 0.13328384304055776`], 
      RGBColor[0.8573762687438167, 0.1312409189276159, 0.1321515984525465], 
      RGBColor[0.8573762687438167, 0.1312409189276159, 0.1321515984525465], 
      RGBColor[
      0.8577906287711774, 0.13447827140280516`, 0.13271783856512404`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[
      0.8578812470401831, 0.13518626266183592`, 0.13284167217709242`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[0.857359, 0.13110600000000028`, 0.13212800000000005`], 
      RGBColor[
      0.8708060357367907, 0.23616631362084298`, 0.15050393041474974`], 
      RGBColor[0.8759879375123106, 0.27665198171489214`, 0.1575852134801689], 
      
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.4976062460017047, 0.7246095162969052, 0.4595317483414436], 
      RGBColor[0.7696873935120231, 0.7271109980880205, 0.271477347907364], 
      RGBColor[
      0.8708060357367907, 0.23616631362084356`, 0.15050393041474983`], 
      RGBColor[0.6263562450699363, 0.7435015356752562, 0.3471749328832321], 
      RGBColor[0.3637724402738684, 0.657946776768585, 0.6406903027580263], 
      RGBColor[0.574692974381957, 0.7388921957523, 0.3873001013125584], 
      RGBColor[0.8241008687503178, 0.6995662767466283, 0.25043101709284016`], 
      
      RGBColor[
      0.8598426176136621, 0.15051025016434635`, 0.13552196617506085`], 
      RGBColor[0.8771225643347238, 0.2855167049251691, 0.15913572795365463`], 
      
      RGBColor[0.31302020274720116`, 0.594709561566129, 0.7274351313032115], 
      RGBColor[0.8669619357908998, 0.662680642068938, 0.2347221085167352], 
      RGBColor[0.8858607770374187, 0.3435784106290827, 0.17036137870043336`], 
      
      RGBColor[
      0.26342820339933043`, 0.47133592826199167`, 0.8041855834734633], 
      RGBColor[0.44946129772815535`, 0.7084386895785467, 0.5169306654940393], 
      
      RGBColor[0.7255300115326516, 0.7376842814606102, 0.29039017102770837`], 
      
      RGBColor[0.8891409442502995, 0.3648871700436901, 0.17454118605207694`], 
      
      RGBColor[
      0.8672563081072733, 0.20843265504170116`, 0.14565308081576633`], 
      RGBColor[0.874882928520069, 0.6441053206043018, 0.23049315762282485`], 
      RGBColor[0.6776323142938725, 0.7429081491861419, 0.31588866973357643`], 
      
      RGBColor[0.40533227727663895`, 0.6855626599244584, 0.5775548455218027], 
      
      RGBColor[0.5222785708853206, 0.7312175354444855, 0.43296204966084956`], 
      
      RGBColor[0.7911715411950884, 0.7219667170801987, 0.26227558215931784`], 
      
      RGBColor[
      0.8727801084114261, 0.25158954133935774`, 0.15320158235922327`], 
      RGBColor[0.600396766934128, 0.7426558153549366, 0.36490768301578735`], 
      RGBColor[0.34651475542910104`, 0.6377949464642514, 0.6697452595316373], 
      
      RGBColor[0.8396892100780515, 0.6881768395922048, 0.24494617591253393`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8797554696731041, 0.3039168576242435, 0.16258158976004175`], 
      
      RGBColor[0.29875312354466005`, 0.5677650141700598, 0.7509851570121375], 
      
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.27382777999003965`, 0.5058158557829687, 0.7903570159933196], 
      
      RGBColor[0.4736646173524383, 0.7165680510523517, 0.48807521154197314`], 
      
      RGBColor[0.7478038480594588, 0.7323509130670154, 0.2808501776775644], 
      RGBColor[0.868964513522905, 0.22177868908280118`, 0.14798741415630073`], 
      RGBColor[0.6521859175657875, 0.7432026247230468, 0.3314148728200206], 
      RGBColor[0.3846439803056741, 0.6718155994678429, 0.6089833876648716], 
      RGBColor[0.5486499631557181, 0.7350789068236794, 0.4099880373399673], 
      RGBColor[0.8081845459532345, 0.7111953496810517, 0.2560312603054502], 
      RGBColor[0.8748859100492937, 0.2680419539623394, 0.15607924737939205`], 
      
      RGBColor[0.3298292171838012, 0.6163316702008377, 0.6984838598333877], 
      RGBColor[0.8549430829494749, 0.6770317778580515, 0.23957901924555183`], 
      
      RGBColor[
      0.8827318514843406, 0.32325215360933734`, 0.16637429353655997`], 
      RGBColor[
      0.8617700333655774, 0.16556895212197956`, 0.13815585950521578`], 
      RGBColor[
      0.8617700333655774, 0.16556895212197956`, 0.13815585950521578`], 
      RGBColor[
      0.8629384220894499, 0.17469745361210787`, 0.13975251101321448`], 
      RGBColor[0.864242635330373, 0.1848871381494186, 0.14153477234056622`], 
      RGBColor[0.864242635330373, 0.1848871381494186, 0.14153477234056622`], 
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.864242635330373, 0.1848871381494186, 0.14153477234056622`], 
      RGBColor[
      0.8629384220894499, 0.17469745361210787`, 0.13975251101321448`], 
      RGBColor[0.8629384220894499, 0.1746974536121076, 0.13975251101321443`], 
      
      RGBColor[
      0.8617700333655774, 0.16556895212198014`, 0.13815585950521586`], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436898, 0.17454118605207689`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.8669619357908996, 0.6626806420689383, 0.23472210851673525`], 
      
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.2863277785747691, 0.5368832065886621, 0.7706121253977509], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.5746929743819564, 0.7388921957522999, 0.3873001013125588], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.5746929743819573, 0.7388921957523001, 0.3873001013125581], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077], 
      RGBColor[0.2863277785747687, 0.5368832065886611, 0.7706121253977515], 
      RGBColor[0.8669619357909, 0.6626806420689377, 0.2347221085167351], 
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8607379553761316, 0.1575054324456185, 0.13674548225272126`], 
      
      RGBColor[0.8607379553761316, 0.15750543244561876`, 0.1367454822527213], 
      
      RGBColor[0.8891409442502995, 0.3648871700436904, 0.174541186052077]},
    VertexNormals->CompressedData["
1:eJzlfHdczl/4Nw0hspIiM1mVLSIue8/skZn9tYWUvUJK2asSUYpIS+sqGijt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     "]]},
  Boxed->False,
  ImageSize->{360., 383.6798813138769},
  PlotRange->{{-0.9999998571428571, 0.9999998571428571}, {-0.9999998571428571,
    0.9999998571428571}, {-1., 1.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{-0.9046691580083688, 3.02346548770072, 1.2207498348273829`},
  ViewVertical->{-0.9988416292054692, 
   0.04812098353691059, -0.000237537229307732}]], "Output",
 CellChangeTimes->{
  3.494918915112905*^9, {3.494918968706872*^9, 3.494919026265541*^9}, {
   3.494919093668933*^9, 3.494919133506658*^9}, 3.494919201305921*^9, 
   3.494919271880323*^9, 3.494919764231575*^9, {3.4949197943681*^9, 
   3.4949198751831503`*^9}, {3.494919909241087*^9, 3.494919937673258*^9}}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 572}, {Automatic, 110}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1662, 41, 143, "Input"],
Cell[2232, 65, 34537, 579, 324, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36806, 649, 1802, 41, 143, "Input"],
Cell[38611, 692, 161092, 2920, 399, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> stringws.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     51905,        904]
NotebookOptionsPosition[     51532,        887]
NotebookOutlinePosition[     51871,        902]
CellTagsIndexPosition[     51828,        899]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"x", "^", "3"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Ticks", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(x\), \(1\)]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(x\), \(2\)]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(x\), \(3\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "\"\<DarkRainbow\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "15"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "15"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.494591584577942*^9, 3.494591588852171*^9}, {
  3.494591670444058*^9, 3.494591819989925*^9}, {3.4945918521881742`*^9, 
  3.494591935716917*^9}, {3.494592036639578*^9, 3.494592039795985*^9}, {
  3.494592140127037*^9, 3.49459217381242*^9}, {3.494592248259631*^9, 
  3.4945922902133217`*^9}, {3.494592548244405*^9, 3.494592601544907*^9}, {
  3.494592688143077*^9, 3.494592688401928*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyFnH3QXVV1xhlEPsRSiqglli+NyIhWVFCw2I1WkWixKirTKiqQGDIQbWml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   "], {{
     {EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtmgn8F1MXxufOnSlpJ0Joj5J9fS1JWqRFJWXL0kJSWqhQUSmRFLIkFFki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          "]], Polygon3DBox[CompressedData["
1:eJwtmgf8T9Ufxr/3nnNlJTsaf6uhSZJUChntoYWSrJCIpoakkpWRaKGiqSiF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          "]], 
         Polygon3DBox[CompressedData["
1:eJwt13mgzXUax/F7zz0HCSWlUgoNskZuKlnKOoo2+54lZU0jW2PJljV7lL2k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          "]], 
         Polygon3DBox[{{965, 964, 1327, 770, 771, 1328}}]}],
       FontSize->15]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0rlLHkEYB+D5vK/4aS/e91ULKopg422CiIqChiDerdYiaieBaCkWWopF
UgqK/gXexniEQAi2kt5ntfjt8747OzuzwxZNLHycj4UQ1qVHEdUdLn84mxhC
DhdZwBXW8yubucMuHnCERzyWafUdl/iPa/zPLSYkhbDHXP5gIU+jucyzbp+c
67vYJiUJIVzoS3nJMl6xIdqT8Wt1uXs3rOAtK1klP9XVvGMNf7GW92wyv9j8
B3Wde4+s5xNbjJUa65ff+m62S6M9nkXP84T5/M44dxm4iRfzV/mXi7zljUyp
DznMfXZym03cYB2Xmc9v3vXMXuvG2ckqmZNs/Qw/cIpZ0TnLpDqTX5jBz0zn
ONM4xlFJVY8whUNMjs6Qg7G3TwgDtI3wiY4ktGrKYu//xysmPTrp
       "],
       VertexColors->None]}, {
      Line3DBox[{876, 1170, 559, 875, 1354, 1084, 877, 1355, 1085, 878, 1311, 
       1356, 1086, 1222, 1312, 1357, 1087, 879, 1358, 1088, 880, 1359, 1236, 
       1450, 881, 1360, 1089, 882, 1361, 1090, 883, 1171, 1362, 1091, 1223, 
       1313, 1363, 1092, 884, 1364, 1093, 885, 1365, 1094, 886, 1551, 1172, 
       1095, 1173},
       VertexColors->None], 
      Line3DBox[{888, 1237, 1451, 887, 571, 889, 1366, 1096, 890, 1314, 1367, 
       1097, 1224, 1315, 1368, 1098, 891, 1369, 1099, 892, 1370, 1238, 1452, 
       893, 1239, 1453, 894, 1371, 1100, 895, 1174, 1372, 1101, 1225, 1316, 
       1373, 1102, 896, 1374, 1103, 897, 1375, 1104, 898, 1376, 1105, 899},
       VertexColors->None], 
      Line3DBox[{901, 1240, 1454, 900, 1241, 1455, 902, 584, 903, 1317, 1377, 
       1106, 1226, 1555, 1175, 1107, 904, 1378, 1108, 905, 1379, 1242, 1456, 
       906, 1243, 1457, 907, 1244, 1458, 908, 1176, 590, 1227, 1318, 1380, 
       1109, 909, 1381, 1110, 910, 1382, 1111, 911, 1383, 1112, 912},
       VertexColors->None], 
      Line3DBox[{914, 1245, 1459, 913, 1246, 1460, 915, 1247, 1461, 916, 749, 
       1177, 917, 1552, 1178, 1179, 918, 1384, 1113, 919, 1385, 1248, 1462, 
       920, 1249, 1463, 921, 1250, 1464, 922, 1180, 1181, 1556, 923, 1319, 
       1465, 1182, 924, 1386, 1114, 925, 1387, 1115, 926, 1388, 1116, 927},
       VertexColors->None], 
      Line3DBox[{929, 1251, 1466, 928, 1252, 1467, 930, 1253, 1468, 931, 1320,
        1469, 1183, 932, 758, 1184, 933, 1389, 1117, 934, 1390, 1254, 1470, 
       935, 1255, 1471, 936, 1256, 1472, 937, 1185, 1473, 1321, 938, 1322, 
       1474, 1186, 939, 1257, 1475, 940, 1391, 1118, 941, 1392, 1119, 942},
       VertexColors->None], 
      Line3DBox[{944, 1258, 1476, 943, 1259, 1477, 945, 1260, 1478, 946, 1323,
        1479, 1187, 947, 1324, 1480, 1188, 948, 621, 949, 1393, 1261, 1481, 
       950, 1262, 1482, 951, 1263, 1483, 952, 1189, 1484, 1325, 953, 1326, 
       1485, 1190, 954, 1264, 1486, 955, 628, 956, 1394, 1120, 957},
       VertexColors->None], 
      Line3DBox[{961, 1395, 1121, 959, 1396, 1122, 963, 1397, 1123, 965, 1328,
        1398, 1124, 1228, 1330, 1399, 1125, 968, 1400, 1126, 970, 1401, 635, 
       972, 1402, 1127, 974, 1403, 1128, 976, 1194, 1404, 1129, 1229, 1333, 
       1405, 1130, 979, 1406, 1131, 981, 1407, 1132, 983, 1409, 1134, 985},
       VertexColors->None], 
      Line3DBox[{984, 1133, 1408, 982, 1499, 1272, 980, 1498, 1271, 978, 1195,
        1497, 1332, 977, 1331, 1496, 1193, 975, 1495, 1270, 973, 1494, 1269, 
       971, 1493, 634, 969, 1492, 1268, 967, 1192, 1491, 1329, 966, 1191, 
       1490, 1327, 964, 1489, 1267, 962, 1488, 1266, 958, 1487, 1265, 960},
       VertexColors->None], 
      Line3DBox[{987, 1273, 1500, 986, 1410, 1135, 988, 1411, 1136, 989, 1334,
        1412, 1137, 1230, 1335, 1413, 1138, 990, 1414, 1139, 991, 1415, 1274, 
       1501, 992, 648, 993, 1416, 1140, 994, 1196, 1417, 1141, 1231, 1336, 
       1418, 1142, 995, 1419, 1143, 996, 1420, 1144, 997, 1421, 1145, 998},
       VertexColors->None], 
      Line3DBox[{1000, 1275, 1502, 999, 1276, 1503, 1001, 1422, 1146, 1002, 
       1337, 1423, 1147, 1232, 1338, 1424, 1148, 1003, 1425, 1149, 1004, 1426,
        1277, 1504, 1005, 1278, 1505, 1006, 661, 1007, 1197, 1427, 1150, 1233,
        1339, 1428, 1151, 1008, 1429, 1152, 1009, 1430, 1153, 1010, 1431, 
       1154, 1011},
       VertexColors->None], 
      Line3DBox[{1013, 1279, 1506, 1012, 1280, 1507, 1014, 668, 1015, 1340, 
       1432, 1155, 1234, 1557, 1198, 1156, 1016, 1433, 1157, 1017, 1434, 1281,
        1508, 1018, 1282, 1509, 1019, 1283, 1510, 1020, 1199, 674, 1235, 1341,
        1435, 1158, 1021, 1436, 1159, 1022, 1437, 1160, 1023, 1438, 1161, 
       1024},
       VertexColors->None], 
      Line3DBox[{1026, 1284, 1511, 1025, 1285, 1512, 1027, 1286, 1513, 1028, 
       1553, 1200, 1201, 1029, 1554, 1202, 1203, 1030, 1439, 1162, 1031, 1440,
        1287, 1514, 1032, 1288, 1515, 1033, 1289, 1516, 1034, 1204, 1205, 
       1558, 1035, 803, 1206, 1036, 1441, 1163, 1037, 1442, 1164, 1038, 1443, 
       1165, 1039},
       VertexColors->None], 
      Line3DBox[{1041, 1290, 1517, 1040, 1291, 1518, 1042, 1292, 1519, 1043, 
       1342, 1520, 1207, 1044, 807, 1208, 1045, 1444, 1166, 1046, 1445, 1293, 
       1521, 1047, 1294, 1522, 1048, 1295, 1523, 1049, 1209, 1524, 1343, 1050,
        1344, 1525, 1210, 1051, 699, 1052, 1446, 1167, 1053, 1447, 1168, 1054},
       VertexColors->None], 
      Line3DBox[{1056, 1296, 1526, 1055, 1297, 1527, 1057, 1298, 1528, 1058, 
       1345, 1529, 1211, 1059, 1346, 1530, 1212, 1060, 705, 1061, 1448, 1299, 
       1531, 1062, 1300, 1532, 1063, 1301, 1533, 1064, 1213, 1534, 1347, 1065,
        1348, 1535, 1214, 1066, 1302, 1536, 1067, 712, 1068, 1449, 1169, 1069},
       VertexColors->None], 
      Line3DBox[{1083, 1221, 829, 1082, 1550, 1310, 1081, 1549, 1309, 1080, 
       1220, 1548, 1353, 1079, 1352, 1547, 1219, 1078, 1546, 1308, 1077, 1545,
        1307, 1076, 1544, 1543, 1306, 1075, 1542, 1305, 1074, 1218, 1541, 
       1351, 1073, 1217, 1540, 1350, 1072, 1539, 1304, 1071, 1538, 1303, 1070,
        1349, 1537, 1215, 1216},
       VertexColors->None]}, {
      Line3DBox[{339, 560, 1354, 340, 571, 368, 1455, 583, 383, 1460, 595, 
       398, 1467, 607, 413, 1477, 619, 428, 1488, 631, 1396, 443, 643, 1410, 
       458, 1503, 655, 473, 1507, 667, 488, 1512, 679, 503, 1518, 691, 518, 
       1527, 703, 533, 1538, 715, 548},
       VertexColors->None], 
      Line3DBox[{341, 561, 1355, 342, 572, 1366, 369, 584, 384, 1461, 596, 
       399, 1468, 608, 414, 1478, 620, 429, 1489, 632, 1397, 444, 644, 1411, 
       459, 656, 1422, 474, 668, 489, 1513, 680, 504, 1519, 692, 519, 1528, 
       704, 534, 1539, 716, 549},
       VertexColors->None], 
      Line3DBox[{343, 726, 727, 1356, 344, 735, 736, 1367, 370, 742, 743, 
       1377, 385, 749, 750, 400, 1469, 756, 757, 415, 1479, 763, 764, 430, 
       1490, 770, 771, 1398, 445, 777, 778, 1412, 460, 784, 785, 1423, 475, 
       791, 792, 1432, 490, 798, 1553, 799, 505, 1520, 805, 806, 520, 1529, 
       812, 813, 535, 1540, 820, 821, 824},
       VertexColors->None], 
      Line3DBox[{345, 728, 833, 729, 1357, 346, 737, 836, 738, 1368, 371, 744,
        839, 1555, 745, 386, 751, 1552, 842, 752, 401, 758, 845, 759, 416, 
       1480, 765, 848, 766, 431, 1491, 772, 851, 773, 1399, 446, 779, 854, 
       780, 1413, 461, 786, 857, 787, 1424, 476, 793, 860, 1557, 794, 491, 
       800, 1554, 863, 801, 506, 807, 866, 808, 521, 1530, 814, 869, 815, 536,
        1541, 822, 872, 823, 550},
       VertexColors->None], 
      Line3DBox[{347, 562, 1358, 348, 573, 1369, 372, 585, 1378, 387, 597, 
       1384, 402, 609, 1389, 417, 621, 432, 1492, 633, 1400, 447, 645, 1414, 
       462, 657, 1425, 477, 669, 1433, 492, 681, 1439, 507, 693, 1444, 522, 
       705, 537, 1542, 717, 551},
       VertexColors->None], 
      Line3DBox[{349, 563, 1359, 351, 574, 1370, 373, 586, 1379, 388, 598, 
       1385, 403, 610, 1390, 418, 622, 1393, 433, 634, 1401, 448, 646, 1415, 
       463, 658, 1426, 478, 670, 1434, 493, 682, 1440, 508, 694, 1445, 523, 
       706, 1448, 538, 1543, 718, 552},
       VertexColors->None], 
      Line3DBox[{353, 565, 1360, 354, 1453, 576, 375, 1457, 588, 390, 1463, 
       600, 405, 1471, 612, 420, 1482, 624, 435, 1494, 636, 1402, 450, 648, 
       465, 1505, 660, 480, 1509, 672, 495, 1515, 684, 510, 1522, 696, 525, 
       1532, 708, 540, 1545, 720, 554},
       VertexColors->None], 
      Line3DBox[{355, 566, 1361, 356, 577, 1371, 376, 1458, 589, 391, 1464, 
       601, 406, 1472, 613, 421, 1483, 625, 436, 1495, 637, 1403, 451, 649, 
       1416, 466, 661, 481, 1510, 673, 496, 1516, 685, 511, 1523, 697, 526, 
       1533, 709, 541, 1546, 721, 555},
       VertexColors->None], 
      Line3DBox[{357, 730, 834, 567, 1362, 358, 739, 837, 578, 1372, 377, 746,
        840, 590, 392, 753, 1556, 843, 602, 407, 1473, 760, 846, 614, 422, 
       1484, 767, 849, 626, 437, 1496, 774, 852, 638, 1404, 452, 781, 855, 
       650, 1417, 467, 788, 858, 662, 1427, 482, 795, 861, 674, 497, 802, 
       1558, 864, 686, 512, 1524, 809, 867, 698, 527, 1534, 816, 870, 710, 
       542, 1547, 825, 873, 722, 556},
       VertexColors->None], 
      Line3DBox[{359, 731, 835, 732, 1363, 360, 740, 838, 741, 1373, 378, 747,
        841, 748, 1380, 393, 1465, 754, 844, 755, 408, 1474, 761, 847, 762, 
       423, 1485, 768, 850, 769, 438, 1497, 775, 853, 776, 1405, 453, 782, 
       856, 783, 1418, 468, 789, 859, 790, 1428, 483, 796, 862, 797, 1435, 
       498, 803, 865, 804, 513, 1525, 810, 868, 811, 528, 1535, 817, 871, 818,
        543, 1548, 826, 874, 827, 828},
       VertexColors->None], 
      Line3DBox[{361, 568, 1364, 362, 579, 1374, 379, 591, 1381, 394, 603, 
       1386, 409, 1475, 615, 424, 1486, 627, 439, 1498, 639, 1406, 454, 651, 
       1419, 469, 663, 1429, 484, 675, 1436, 499, 687, 1441, 514, 699, 529, 
       1536, 711, 544, 1549, 723, 557},
       VertexColors->None], 
      Line3DBox[{363, 569, 1365, 364, 580, 1375, 380, 592, 1382, 395, 604, 
       1387, 410, 616, 1391, 425, 628, 440, 1499, 640, 1407, 455, 652, 1420, 
       470, 664, 1430, 485, 676, 1437, 500, 688, 1442, 515, 700, 1446, 530, 
       712, 545, 1550, 724, 558},
       VertexColors->None], 
      Line3DBox[{365, 733, 1551, 734, 366, 581, 1376, 381, 593, 1383, 396, 
       605, 1388, 411, 617, 1392, 426, 629, 1394, 441, 641, 1408, 1409, 456, 
       653, 1421, 471, 665, 1431, 486, 677, 1438, 501, 689, 1443, 516, 701, 
       1447, 531, 713, 1449, 546, 829, 830, 831},
       VertexColors->None], 
      Line3DBox[{547, 714, 819, 1537, 532, 702, 1526, 517, 690, 1517, 502, 
       678, 1511, 487, 666, 1506, 472, 654, 1502, 457, 642, 1500, 442, 1395, 
       630, 1487, 427, 618, 1476, 412, 606, 1466, 397, 594, 1459, 382, 582, 
       1454, 367, 570, 1451, 338, 559, 725, 832},
       VertexColors->None], 
      Line3DBox[{553, 719, 1544, 539, 707, 1531, 524, 695, 1521, 509, 683, 
       1514, 494, 671, 1508, 479, 659, 1504, 464, 647, 1501, 449, 635, 1493, 
       434, 623, 1481, 419, 611, 1470, 404, 599, 1462, 389, 587, 1456, 374, 
       575, 1452, 352, 564, 1450, 350},
       VertexColors->None]}, {}, {}}},
   VertexColors->CompressedData["
1:eJztnHdUVMm2xnEEUcCAiooBDIiiDooYUJQPkVFERQUMBAUBEyLBCCoGBiNi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    "],
   VertexNormals->CompressedData["
1:eJztXHtYVkUaP4mXEk3kUilGa0Zatj62rrrhZVbsplxUNKVcNElLtk2QvEGF
H5C1SSmCKCo3RUG0lPX2hIAsoK4KbKKAIMhV5fu4fZCEpoDb8zicswz+krGD
4O58//Dwe+Z5z3t+876/eWfOzAx2dnVY1E2SpCd6SpLBL3/XDirqHjq3Jkm6
89N8MSI4zmRCFjnmGqM1e65axmcf1R6bvfQiCawrCTM6UyHj4xp1fls1JWSl
5ZyVwQuvyvjbmxMSehZcJV4zSrY2lxbKuHdiqXFhzypydk+PJk/3f8u407Uf
Bxea6sm8N41Kzk7ZL+ODNflesbV60vJ/67+1sD2yj/xB/qP3RfwgPgXPgmfB
s+BZ8Cx4FjwLngXPgmfBs+BZ8Cx4FjwLngXPgmfBc9fhOfLK3J/Lc5X216z7
LU01uQDbR4ywvfGHUWUyHlZw8sSWLTqyy2HKe45FOTIeH/r0psbSaogjOwh/
WPwU9oV9YV/Y72i9Uqs9r/+8OLKPxjuEI/u8dgQu8I6IK5TXlv9oHubxjII/
mt/gmhecrRqu1nN57fDW7chO9GFfK89pMv+S1zAp9dC+PFKZ4biv2rVSxusH
mUXkrCyGuHnc+fnJL2ll/OcATe+Z1y9DfHtrXZJCqS4Zm7tnS08peG3ZyCLt
dzqSm1+zO3lsntL+1Ku9JrlUQ3y+/+bcwEunZLwm22dj7Xt6iJe9IEX1cN4r
4zM2WK9/vb5lfvF5gtTqV8vdPhe0R7gj46ee+onwLIaHMMoDwplxQQqn/Bsx
/P9I+R/I9ONN2o8Ir2Di5CcaJwhPGGDpv3GmEocpzUkpddvy2sSnhsYnb9yi
OOSNN7Xih7ffUT/y9hfiX/AseBY8C54Fz4JnwbPgWfAseBY8C54Fz4JnwfOD
5zkRrIfw8vyw8MnLm1r8dBYP+XYv79lTmav0u2fsoo89+HlQKx//13hQW68E
P4IfwY/gR/Aj+BH8CH4EP4IfwY/gR8xDf30+jvb5ILyE8Wc19QfhyH+0vwXh
aP8Jwh+W9xJ+Cj+Fn8JP4afwU/jZfj87q55BdtR6L7XqH4Qj3tTqL2FH2BF2
ur4d5hy0BM5BSy3nU5jz1BI4Py61nL/ObH2OW5p393PiEnNOnPm1OScut0f2
kT/If8SD4OfX+UE8CN66Jm/MuTyp5VxeZ/GJ/BE8C54Fz7+dZ147vP3C219q
9SNv//L2O8J57fP6zxs/vHHV0fWPqAceLv0UvAneHiRvYrwWPAue/394Fnze
H58Dv5pib22h7N9Idn6+l0FTMTm0Jn3aDalcxqPWFo6OnHiVGMWd/T7cpVjG
3c8lnHZbVUk+bLBZavVCpoz7zbJ7/5GsGtK34sb1371zWMbr+u4/sKxMT4rA
vpQ9GfN90mLSZPzc1PUNiybqydGGgrq4mgIZN23+o5GFXxWZMMQvyWr7FRk/
Y5icPiaonHgvM3/Lwl7hZ32/f0mZfyolt78NGjqktErGK27HmGZ9nU/Sjs/5
5uvxCj+LP9YdvHQti+w6Vf/ls1sUHrJy3th2LeQKsXVf8vhYpxIZ/35jJXm8
pIKcuDnGt9jsvIz7npjX7VW/GhJ97SNfv37xMj7UYYT/wHN64gT24VQd6Ta6
W91FGR+bFtFwpmc12X+ksNHtwmXFzpLBiye/qSW9aw1H6dN1Mr5oUXX87epS
8vvQgsyFocr75hV7+gyLKiB/jt0Q9Xcz5X1Xbh1S0fRDNtkRlBI816ZUxvtv
vR4yflIFebch2iyuKUvGd7/xVH2OVQ3RWr7o67HgnzI+1c2r184EPbHUmzZd
6qX42f/m8AkB9VpiaqXbc/J1xU+Tg685JYSXkWl9nEsr31L8zC9bbmKQeImU
vDZjyepaJZ4vTJqza1xwDpk88vpX/V9JlfHppvbpT0bqydMBYadr45V9ShmW
54fssLtMRhQ3x6QZKvbNsi3iTTMLSeChZ2YNPaPYXzLGPOCL+ReI+95BRiv6
nlT6xe+GjfcaPan/7NPDA5KUfCnvY3XCqLSIGDhZO67Zodjp0Wx94LhlLile
MPtWmIeCn/AYvKygIpcktVPHrGher2J0wJHqgIbRDQ3VjRxGZ1ruNf0b0KW3
AZ4B9MoTPHcF4+c71M8A5r3GA71ypDyw++tW0/11rI59SXXMHOjYYUbHdlEd
M2Z0zI3qmCujY2upjj0JdCwK6NURRq/MqF6NY/QqneqVhtErf6BXVVSvAo+M
1kx8ReEh3mXc0fKe2SQK6JU90KtTjF75UL3aB/SqEujSvt+oSxeBLq26hy45
A12q4NQlY0aXTLuoLrkBXfpJJV1C4yAa39nv+8n0+z6qN9D4eAl8T0TjTjjz
nTGCfmeMaX3fpnSU3re5g8ET7oEjO2g/RgQTn8Y0Pp0Y/2Oo/wgfysSnEY1P
GyZ/42j+pgI+ER7L5KklzVNU17mAfkc4GndQnYb0FulSAYgTpAPs92hwz6r8
nTqa6feW+1ojOXFkp6Pj53kQP1NB/KQwPH9OeUY4ip90Rjfep7qBdKAfiLcP
QFwhfCITV6dpXCF/0DxL4PeHGxtKsfm2q2V8XbXmeMptfZvxJZWOL/UjQ1al
2a2XcYsZ2yTDX9q/+6h0fKdHtDIekU+8na/r24xfBnT8Yse7K3S8azyb6HfA
c7OMBy1dF5XbpCebwxYMD/ePlPECWy+b7jf15CMwnrLj74d0/GXHa2M6Xlsw
43s6Hd/3PtG0cLJ9uIyf3TsgbnijnmwA+HhQP7D1RhatN6Yz9UkerU/YeZYx
rWciAA86wFspqKPY8yC36HkQtn5bQes3tt7LofWeIVMfLqT14QcgHgpB/ISD
enUnUw9n03qYrZ/jaP3M1ttaWm/7gPWEfaD+l0BePAbmEWi9hV2fSaHzmt3M
/OgzOj9yaGc+ptB8ROeSpJfvzvNfOPO0AeTpI5l3j7dNID5dOjhPd3Hm6cR2
5mm2ynlaDfL0CshTNh+X3yMf+4B8/Cvo93yV8lH6rn15t47mXSyTd5k07yrA
umJJ77vnhQHIx4NMPkaDfEyl+Yjq23iwbonqbTSPrmHm3WPovButQ6J57nYw
j0bzKVRPsvtC5f2fjH0Tah/VjbXgvRCO6ljEP1qPSmD6xYT2C1rXQu1RP6J1
ObT+g9aL0DoVGyfDKJ9ofQat/zzH9K8x7d9IECcoHopUioc60O96znhg1yVS
6boEmi8cA/2LcDR/4T3nG/CJm/MPFkreDSvYn3Fht47MjHVwcLFQ7sX61Dow
5Nsl/Pd08Z7/nc4814s+15/x80XqJ++5YMRDRtGo4BBLxf5V7Ybq45E6Im16
zL5PD8WfaeV9Eo2X8fOA3vdmUGv706n9M4w/5dQftc6Jd4+1Xb74JcW+3W4t
iQ3Tcb+XAWNnGrWjlp+8/nTWc3ntIzsdfe+BCXNPYB29JzAP3IPX0fmezTw3
vJPujdTcJ58drZ+dpZOIH179vB2kjn4KnRQ6+d92UPs7/7W9hwTpJ2qPdIxX
h3nto3xXS//V8gd+v1DJT5R3avnPfsfxpvMF3jxV633TOOtPtXi4pZKuqsWD
WuOpWvw86HH2XrrU0foj9E1df7qajgm9uuO/WvekIb2apVL9rxZvHa1jaL2L
914R3vtJUPzztv8PJU9utA==
    "]],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(x\\), \\(1\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(x\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(x\\), \\(3\\)]\\)\"", TraditionalForm]},
  AxesStyle->(FontSize -> 15),
  BoxRatios->{1, 1, 0.4},
  Boxed->False,
  ImageSize->{360., 266.4008246313974},
  Lighting->"Neutral",
  Method->{"RotationControl" -> "Globe"},
  PlotRange->{{-1, 1}, {-1, 1}, {-0.9999995714286326, 0.9999995714286326}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->False,
  ViewPoint->{-2.282651769670052, -2.173428103424963, 1.2311422247915877`},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{
  3.49459235449903*^9, {3.494592581635038*^9, 3.494592602265523*^9}, 
   3.494592693268148*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.494592332489826*^9, 3.4945923569281263`*^9}}]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 413}, {Automatic, 134}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1280, 28, 99, "Input"],
Cell[1850, 52, 49569, 829, 281, "Output"]
}, Open  ]],
Cell[51434, 884, 94, 1, 32, InheritFromParent]
}
]
*)

(* End of internal cache information *)



==> worldsheet.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      8881,        211]
NotebookOptionsPosition[      8630,        198]
NotebookOutlinePosition[      8969,        213]
CellTagsIndexPosition[      8926,        210]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 GraphicsBox[{
   StyleBox[InsetBox[
     GraphicsBox[
      TagBox[RasterBox[CompressedData["
1:eJzt2emNJEUQgNFG4AhG4AgmrAPYhKWwrdWoe2b6qMozIvM9CYl/1JER31Tz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        "], {{0, 309}, {417, 0}}, {0, 255},
        ColorFunction->RGBColor],
       BoxForm`ImageTag[
       "Byte", ColorSpace -> "RGB", ImageSize -> Automatic, Interleaving -> 
        True, Magnification -> Automatic],
       Selectable->False],
      BaseStyle->"ImageGraphics",
      ImageSize->Automatic,
      ImageSizeRaw->{417, 309},
      PlotRange->{{0, 417}, {0, 309}}], 
     Scaled[{0.47916666666666674`, 0.5847222222222195}], Center, 
     Scaled[{0.7305555555555556, 0.7083333333333327}], {{
     1.461111111111111, -1.4584293368939559`*^-15}, {1.4499125106779247`*^-16,
      1.4166666666666654`}}],
    FontFamily->"Utopia",
    FontSize->12], 
   ArrowBox[{{0.41388888888888886`, 0.4555555555555515}, {
    0.41388888888888886`, 0.8249999999999994}}], 
   ArrowBox[{{0.4111111111111111, 0.4583333333333307}, {0.7805555555555556, 
    0.4583333333333329}}], 
   ArrowBox[{{0.41388888888888886`, 0.461111111111111}, {0.16944444444444443`,
     0.2638888888888884}}], 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{0.6861111111111111, 0.7416666666666665}, {0.6305555555555555, 
      0.8388888888888884}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     ArrowBox[{{0.225, 0.6055555555555554}, {0.37222222222222223`, 
      0.6583333333333328}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      StyleBox["\[Tau]",
       FontFamily->"Utopia",
       FontSize->12,
       FontSlant->"Plain"], {0.2694444444444445, 0.6527777777777762}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      TagBox[
       StyleBox["\[Sigma]",
        FontFamily->"Utopia",
        FontSize->12,
        FontSlant->"Plain"],
       HoldForm], {0.6805555555555557, 0.7861111111111102}, {Left, Baseline}],
     
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      TagBox[
       StyleBox[
        SuperscriptBox["x", "1"],
        FontFamily->"Utopia",
        FontSize->12],
       HoldForm], {0.35277777777777775`, 0.7999999999999995}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      StyleBox[
       TagBox[
        StyleBox[
         SuperscriptBox["x", "2"],
         FontSize->12],
        HoldForm],
       FontFamily->"Utopia",
       FontSlant->"Italic"], {0.7888888888888889, 0.43333333333333324`}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      StyleBox[
       TagBox[
        SuperscriptBox["x", "3"],
        HoldForm],
       FontFamily->"Utopia",
       FontSize->12,
       FontSlant->"Italic"], {0.20555555555555563`, 0.2361111111111106}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], Opacity[1.], 
    StyleBox[
     InsetBox["A", {0.46388888888888896`, 0.5833333333333328}, {
      Left, Baseline}],
     FontFamily->"Utopia",
     FontSize->12,
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[
     InsetBox["", {0.46111111111111114`, 0.34444444444444433`}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[0.5], Opacity[1.],
     Dashing[{}], Arrowheads[0.04], EdgeForm[None], 
    StyleBox[InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["g", "\[Mu]\[Nu]"], "(", "x", ")"}],
       FontFamily->"Utopia",
       FontSize->12], {0.4666666666666668, 0.36388888888888804`}, {
      Left, Baseline}],
     FontColor->GrayLevel[0.]]}, InsetBox[
    TagBox["",
     HoldForm], {0.8138888888888889, 0.461111111111111}, {Left, Baseline}], 
   InsetBox[
    TagBox["",
     HoldForm], {0.4916666666666667, 0.32499999999999984`}, {Left, Baseline}]},
  PlotRange->{{0, 1}, {0, 1}}]], "Input",
 CellChangeTimes->{{3.4831850585577497`*^9, 3.483185236052104*^9}, {
  3.4831853222257*^9, 3.483185325443706*^9}, {3.4831853683332653`*^9, 
  3.4831854008893423`*^9}, {3.483185435579549*^9, 3.483185439571087*^9}, {
  3.483185558321802*^9, 3.483185863767467*^9}, {3.483186359732328*^9, 
  3.483186640536762*^9}, {3.4831866792827597`*^9, 3.48318684191663*^9}, {
  3.4831868781736298`*^9, 3.483186881057138*^9}, {3.483187669674571*^9, 
  3.483187673289517*^9}, {3.488267134789525*^9, 3.488267152011331*^9}, {
  3.488267199811364*^9, 3.488267260272025*^9}, {3.488267524072016*^9, 
  3.48826754737554*^9}}]
},
WindowSize->{640, 750},
WindowMargins->{{538, Automatic}, {202, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 8081, 176, 375, "Input"]
}
]
*)

(* End of internal cache information *)


==> wsduality.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      4770,        114]
NotebookOptionsPosition[      4520,        101]
NotebookOutlinePosition[      4859,        116]
CellTagsIndexPosition[      4816,        113]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0., 0.12498664835584039`, 0.08982986190585183], 
    AbsoluteThickness[0.5], Opacity[0.], Dashing[{}], EdgeForm[GrayLevel[0]], 
    LineBox[{{0.17628458498023708`, 0.7984189723320163}, {
     0.17180500658761513`, 0.4584980237154157}}]}, 
   {RGBColor[0., 0.12498664835584039`, 0.08982986190585183], 
    AbsoluteThickness[0.5], Opacity[0.], Dashing[{}], EdgeForm[GrayLevel[0]], 
    LineBox[{{0.15415019762845847`, 0.8458498023715416}, {
     0.18774703557312244`, 0.6877470355731229}}]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.20158102766798416`, 0.7391304347826095}, {0.2015810276679841,
       0.27865612648221405`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.3409090909090905, 0.8241106719367602}, {0.3409090909090904, 
      0.3636363636363651}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.8666007905138337, 0.8280632411067205}, {0.8666007905138335, 
      0.3675889328063252}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.7302371541501971, 0.7450592885375508}, {0.730237154150197, 
      0.28458498023715567`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.7292490118577074, 0.7450592885375495}, {0.8656126482213435, 
      0.8280632411067197}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.20256916996047392`, 0.7401185770750994}, {
      0.33893280632410994`, 0.8231225296442695}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.20454545454545414`, 0.2816205533596846}, {0.3409090909090901,
       0.36462450592885465`}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.7302371541501973, 0.28557312252964484`}, {0.8666007905138333,
       0.3685770750988149}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], Opacity[0.], EdgeForm[{RGBColor[
    0.24998855573357748`, 0., 0.035156786449988556`], Opacity[1.], 
    AbsoluteThickness[0.5], Dashing[{}]}], 
    StyleBox[DiskBox[{0.2727272727272725, 0.5573122529644274}, {0.0375494071146244, 0.0909090909090911}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], Opacity[0.], EdgeForm[{RGBColor[
    0.24998855573357748`, 0., 0.035156786449988556`], Opacity[1.], Dashing[
    0.014700000000000001`]}], 
    StyleBox[DiskBox[{0.7924901185770746, 0.5573122529644272}, {0.0375494071146244, 0.090909090909091}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.2707509881422925, 0.6482213438735234}, {0.7924901185770749, 
      0.6482213438735182}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], AbsoluteThickness[0.5], Opacity[1.], Dashing[{}], 
    StyleBox[
     LineBox[{{0.2707509881422925, 0.4664031620553417}, {0.7905138339920945, 
      0.4664031620553365}}],
     FontColor->GrayLevel[0.]]}, 
   {GrayLevel[0.], Opacity[0.], EdgeForm[{RGBColor[
    0.24998855573357748`, 0., 0.035156786449988556`], Opacity[1.], 
    AbsoluteThickness[0.5], Dashing[{}], JoinForm[{"Miter", 3.25}]}], 
    StyleBox[DiskBox[{0.5177865612648218, 0.5573122529644272}, {0.0375494071146244, 0.090909090909091}],
     FontColor->GrayLevel[0.]]}},
  ImageSize->{506., Automatic},
  PlotRange->{{0, 1}, {0, 1}}]], "Input",
 CellChangeTimes->{{3.484653366057317*^9, 3.484653367789201*^9}, {
  3.484653457436163*^9, 3.4846534666220083`*^9}, {3.4846535066835337`*^9, 
  3.484653937842573*^9}}]
},
WindowSize->{640, 750},
WindowMargins->{{530, Automatic}, {136, Automatic}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 3971, 79, 521, "Input"]
}
]
*)

(* End of internal cache information *)


